Scalar self-force for highly eccentric equatorial orbits in Kerr spacetime

If a small "particle" of mass $\mu M$ (with $\mu \ll 1$) orbits a black hole of mass $M$, the leading-order radiation-reaction effect is an $\mathcal{O}(\mu^2)$ "self-force" acting on the particle, with a corresponding $\mathcal{O}(\mu)$ "self-acceleration" of the particle away from a geodesic. Such "extreme--mass-ratio inspiral" systems are likely to be important gravitational-wave sources for future space-based gravitational-wave detectors. Here we consider the "toy model" problem of computing the self-force for a scalar-field particle on a bound eccentric orbit in Kerr spacetime. We use the Barack-Golbourn-Vega-Detweiler effective-source regularization with a 4th order puncture field, followed by an $e^{im\phi}$ ("m-mode") Fourier decomposition and a separate time-domain numerical evolution in $2+1$ dimensions for each $m$. We introduce a finite worldtube that surrounds the particle worldline and define our evolution equations in a piecewise manner so that the effective source is only used within the worldtube. Viewed as a spatial region, the worldtube moves to follow the particle's orbital motion. We use slices of constant Boyer-Lindquist time in the region of the particle's motion, deformed to be asymptotically hyperboloidal and compactified near the horizon and $\mathcal{J}^+$. We present numerical results for a number of test cases with orbital eccentricities as high as $0.98$. In some cases we find large oscillations ("wiggles") in the self-force shortly after periastron passage.

==> anc/Puncture-KerrScalarEquatorial.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    978663,      23890]
NotebookOptionsPosition[    960526,      23342]
NotebookOutlinePosition[    960980,      23360]
CellTagsIndexPosition[    960937,      23357]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Singular field for a scalar particle in Kerr spacetime", "Title",
 CellChangeTimes->{{3.535378299473462*^9, 3.535378303087487*^9}, {
  3.535820772160522*^9, 3.5358207726605787`*^9}, {3.540902807445409*^9, 
  3.54090280762534*^9}, {3.545116471300514*^9, 3.545116481765422*^9}}],

Cell["Jonathan Thornburg and Barry Wardell", "Subtitle",
 CellChangeTimes->{{3.549109868364356*^9, 3.5491098754891357`*^9}, {
  3.686315750533605*^9, 3.686315753209078*^9}}],

Cell[TextData[{
 "This notebook derives the puncture field for a scalar point particle on an \
arbitrary equatorial geodesic in Kerr spacetime. We parametrize the orbits by \
the energy (\[ScriptCapitalE]), angular momentum (\[ScriptCapitalL]), radial \
four-velocity ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox["u", "r"], ")"}], TraditionalForm]]],
 " and radial position ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "r"}], TraditionalForm]]],
 ").\n\nIf you find this useful in your work, please cite the paper:\n\
\[OpenCurlyDoubleQuote]Scalar self-force for highly eccentric equatorial \
orbits in Kerr spacetime\[CloseCurlyDoubleQuote], Jonathan Thornburg and \
Barry Wardell (2016)"
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQfcZjVX9ewSvHW/Xe00H01Ec1MfGFrxwPf86LBdFH
fAu4EoD0sp5OHhC9TvOKLojOdte1BdEp3+f1JgLpkoMsc0H0n/8LVyYB6Us6
E9aAaFEPzWPJQLqnn/0siD55srs5BUj3824C0yyFpedDi185LnjSBKYPrYu6
x7D5laPR8/cPQXQtm8p7EB3hZQymgzO/PlbZ8spxF9tfMC28Y1uVKpBe9t+n
GkT/eH1FXx1IV4Q5GoDobT6fP/gDaTm2iM8g+tSluL8gOnJTF5i27tZc6PPx
laNDNs9SEB2qwnlPrPy1o1hn+lMQve7JIwVxIP00v1wZRAMAs4yehw==
  "]],

Cell[CellGroupData[{

Cell["Load xCoba", "Section",
 CellChangeTimes->{{3.4783250635327253`*^9, 3.4783250697645197`*^9}, {
  3.517901663679084*^9, 3.5179016647387247`*^9}}],

Cell["Load the system :", "Text",
 CellChangeTimes->{{3.458126126663106*^9, 3.458126129102901*^9}, 
   3.478179654719644*^9, 3.4783250607607927`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "Metrics`LoadMetric`"}]], "Input",
 CellChangeTimes->{{3.517901693615881*^9, 3.517901697060083*^9}, {
  3.517901730228807*^9, 3.5179017593054237`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.61144817900666*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "1", ",", "27"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.0", ", ", {2013, 1, 27}],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.611448179009449*^9}],

Cell[BoxData["\<\"CopyRight (C) 2003-2013, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.611448179012527*^9}],

Cell[BoxData["\<\"Connecting to external mac executable...\"\>"], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.6114481790523987`*^9}],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.611448179103022*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.61144817910566*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.0.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "1", ",", "30"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.0.5", ", ", {2013, 1, 30}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.611448179108395*^9}],

Cell[BoxData["\<\"CopyRight (C) 2002-2013, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.611448179111026*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.61144817921704*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2013", ",", "1", ",", "30"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.0", ", ", {2013, 1, 30}],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.6114481792199183`*^9}],

Cell[BoxData["\<\"CopyRight (C) 2005-2013, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.611448179222591*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.6114481792252502`*^9}],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.611448179228159*^9}],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.5296517144339123`*^9, 3.529651751219655*^9, 3.529666383431011*^9, 
   3.529667205310706*^9, 3.5296674642477217`*^9, 3.529670103914908*^9, 
   3.529744040207255*^9, {3.529744197545762*^9, 3.529744215384449*^9}, 
   3.5297518444386806`*^9, 3.5297541002651243`*^9, 3.529765894025817*^9, 
   3.529767803783558*^9, 3.529770734203115*^9, 3.529773171247713*^9, 
   3.529781398548856*^9, 3.529821686741891*^9, 3.5298255455678988`*^9, 
   3.529834485994355*^9, 3.529834566258687*^9, 3.529836543569435*^9, 
   3.529871709801573*^9, 3.5298749630483503`*^9, 3.529875028294197*^9, 
   3.529916746879113*^9, 3.5299254258772507`*^9, 3.529927059835238*^9, 
   3.529927690581931*^9, 3.529993730926009*^9, 3.530047610318822*^9, 
   3.5302882860457983`*^9, 3.530292343262848*^9, 3.530295328168153*^9, 
   3.5304486473681993`*^9, 3.530448687383377*^9, 3.530976486607316*^9, 
   3.532465451159256*^9, 3.532677032747693*^9, 3.5333714994052153`*^9, 
   3.534250822743075*^9, 3.5342526649188128`*^9, 3.53466425061119*^9, 
   3.5346643131281*^9, 3.535378494908142*^9, 3.535380718539626*^9, 
   3.535381102477906*^9, 3.535391202459831*^9, 3.5354452173379707`*^9, 
   3.535550270585849*^9, 3.535571793763932*^9, 3.535689540280348*^9, 
   3.5357069337532263`*^9, 3.535723005196446*^9, 3.535749048225389*^9, 
   3.5357496707860613`*^9, 3.535777679362668*^9, 3.53578862712055*^9, 
   3.535792859862749*^9, 3.5357952936458397`*^9, 3.5403244605785837`*^9, 
   3.5403713167206287`*^9, 3.540415274106112*^9, 3.540587025087473*^9, 
   3.54065279787457*^9, 3.540839538484429*^9, 3.545116787824844*^9, 
   3.545390768887602*^9, 3.545391771520381*^9, 3.545402457570936*^9, 
   3.545477468645171*^9, 3.5455943204035683`*^9, 3.547431016460124*^9, 
   3.547431084559745*^9, 3.547431179531568*^9, 3.547431302209763*^9, 
   3.5479954192866383`*^9, 3.5482587415247993`*^9, 3.548884299453003*^9, 
   3.557228572628952*^9, {3.557228824024106*^9, 3.5572288421383677`*^9}, 
   3.557755341759495*^9, 3.558273389140325*^9, 3.558436610964787*^9, 
   3.558971648388427*^9, 3.559341234790037*^9, 3.559384001267495*^9, 
   3.55938519565518*^9, 3.559503648613639*^9, 3.611448179230805*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Info", "=", "False"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$DefInfoQ", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$CVVerbose", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$PrePrint", "=", "ScreenDollarIndices"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadMetric", "[", "\"\<Kerr\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.518610655097189*^9, 3.5186106706488953`*^9}, {
   3.518624577990765*^9, 3.518624584829062*^9}, {3.52043312647646*^9, 
   3.520433160891799*^9}, {3.52965171780945*^9, 3.529651721922546*^9}, {
   3.530266960128249*^9, 3.530266965726582*^9}, 3.530271420616235*^9, {
   3.530978918942068*^9, 3.530978935837496*^9}, {3.545116505665585*^9, 
   3.5451165272809877`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MetricCompute", "[", 
   RowBox[{"g", ",", "Kerr", ",", 
    RowBox[{"\"\<Riemann\>\"", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], ",", 
    RowBox[{"CVSimplify", "\[Rule]", "Simplify"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.518610702802456*^9, 3.518610718135281*^9}, {
   3.5204332558663893`*^9, 3.520433258662118*^9}, {3.529651728839911*^9, 
   3.5296517509017076`*^9}, {3.529667201115292*^9, 3.529667202188141*^9}, 
   3.529744204168364*^9, {3.530288279887838*^9, 3.53028828043806*^9}, {
   3.545116795787046*^9, 3.545116798058875*^9}, 3.557228617467317*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Metric\"\>", "[", 
    RowBox[{"1", ",", "1"}], "]"}], 
   "\[InvisibleSpace]", "\<\" constructed in \"\>", "\[InvisibleSpace]", 
   "0.02237099999999999852540177869286708301`4.370285311089939", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
   "Metric"[1, 1], " constructed in ", 
   0.02237099999999999852540177869286708301`4.370285311089939, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.611448179891399*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Applied \"\>", "\[InvisibleSpace]", "Simplify", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   "0.23708899999999999419486584883998148143`5.395511318164089", 
   "\[InvisibleSpace]", "\<\" seconds \"\>"}],
  SequenceForm[
  "  Applied ", Simplify, " in ", 
   0.23708899999999999419486584883998148143`5.395511318164089, " seconds "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.611448180125989*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Stored in \"\>", "\[InvisibleSpace]", 
   "0.00068400000000000003765737721650452841`2.8556560149997403", 
   "\[InvisibleSpace]", "\<\" seconds and \"\>", "\[InvisibleSpace]", "13496",
    "\[InvisibleSpace]", "\<\" bytes\"\>"}],
  SequenceForm[
  "  Stored in ", 0.00068400000000000003765737721650452841`2.8556560149997403,
    " seconds and ", 13496, " bytes"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.611448180128384*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"DMetric\"\>", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\" constructed in \"\>", "\[InvisibleSpace]", 
   "0.00079600000000000004952982468608979616`2.9215129810172935", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
   "DMetric"[-1, -1, -1], " constructed in ", 
   0.00079600000000000004952982468608979616`2.9215129810172935, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.6114481801691513`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Applied \"\>", "\[InvisibleSpace]", "Simplify", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   "0.40817900000000001403677174494077917188`5.631450570644675", 
   "\[InvisibleSpace]", "\<\" seconds \"\>"}],
  SequenceForm[
  "  Applied ", Simplify, " in ", 
   0.40817900000000001403677174494077917188`5.631450570644675, " seconds "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.611448180540406*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Stored in \"\>", "\[InvisibleSpace]", 
   "0.00108599999999999994280963644399662371`3.056429738532452", 
   "\[InvisibleSpace]", "\<\" seconds and \"\>", "\[InvisibleSpace]", "60744",
    "\[InvisibleSpace]", "\<\" bytes\"\>"}],
  SequenceForm[
  "  Stored in ", 0.00108599999999999994280963644399662371`3.056429738532452, 
   " seconds and ", 60744, " bytes"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.611448180543007*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Christoffel\"\>", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\" constructed in \"\>", "\[InvisibleSpace]", 
   "0.00106700000000000002307876112439544158`3.048764332704094", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
   "Christoffel"[-1, -1, -1], " constructed in ", 
   0.00106700000000000002307876112439544158`3.048764332704094, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.6114481805859213`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Applied \"\>", "\[InvisibleSpace]", "Simplify", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   "0.22736300000000000953725987073994474486`5.377319704311867", 
   "\[InvisibleSpace]", "\<\" seconds \"\>"}],
  SequenceForm[
  "  Applied ", Simplify, " in ", 
   0.22736300000000000953725987073994474486`5.377319704311867, " seconds "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.611448180773943*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Stored in \"\>", "\[InvisibleSpace]", 
   "0.00131400000000000006378231276471524325`3.139195278503386", 
   "\[InvisibleSpace]", "\<\" seconds and \"\>", "\[InvisibleSpace]", "97464",
    "\[InvisibleSpace]", "\<\" bytes\"\>"}],
  SequenceForm[
  "  Stored in ", 0.00131400000000000006378231276471524325`3.139195278503386, 
   " seconds and ", 97464, " bytes"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.6114481807764874`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Christoffel\"\>", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\" constructed in \"\>", "\[InvisibleSpace]", 
   "0.00128199999999999993648136520363323143`3.1284879384624227", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
   "Christoffel"[1, -1, -1], " constructed in ", 
   0.00128199999999999993648136520363323143`3.1284879384624227, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.6114481807789803`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Applied \"\>", "\[InvisibleSpace]", "Simplify", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   "0.79534000000000004693134769695461727679`5.92115273823512", 
   "\[InvisibleSpace]", "\<\" seconds \"\>"}],
  SequenceForm[
  "  Applied ", Simplify, " in ", 
   0.79534000000000004693134769695461727679`5.92115273823512, " seconds "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.611448181573579*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Stored in \"\>", "\[InvisibleSpace]", 
   "0.00135399999999999995185795409469164952`3.1522185776287497", 
   "\[InvisibleSpace]", "\<\" seconds and \"\>", "\[InvisibleSpace]", 
   "119528", "\[InvisibleSpace]", "\<\" bytes\"\>"}],
  SequenceForm[
  "  Stored in ", 0.00135399999999999995185795409469164952`3.1522185776287497,
    " seconds and ", 119528, " bytes"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.6114481815768414`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"DDMetric\"\>", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\" constructed in \"\>", "\[InvisibleSpace]", 
   "0.00159800000000000002806088694740083156`3.2241766882575966", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
   "DDMetric"[-1, -1, -1, -1], " constructed in ", 
   0.00159800000000000002806088694740083156`3.2241766882575966, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.611448181619905*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Applied \"\>", "\[InvisibleSpace]", "Simplify", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   "2.44467200000000017823253983806353062391`6.408820511648975", 
   "\[InvisibleSpace]", "\<\" seconds \"\>"}],
  SequenceForm[
  "  Applied ", Simplify, " in ", 
   2.44467200000000017823253983806353062391`6.408820511648975, " seconds "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.611448184029853*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Stored in \"\>", "\[InvisibleSpace]", 
   "0.00565099999999999977329245837154303445`3.7727252205775224", 
   "\[InvisibleSpace]", "\<\" seconds and \"\>", "\[InvisibleSpace]", 
   "312960", "\[InvisibleSpace]", "\<\" bytes\"\>"}],
  SequenceForm[
  "  Stored in ", 0.00565099999999999977329245837154303445`3.7727252205775224,
    " seconds and ", 312960, " bytes"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.611448184069908*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Riemann\"\>", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\" constructed in \"\>", "\[InvisibleSpace]", 
   "0.00217599999999999998284705426954133145`3.358258804305766", 
   "\[InvisibleSpace]", "\<\" seconds\"\>"}],
  SequenceForm[
   "Riemann"[-1, -1, -1, -1], " constructed in ", 
   0.00217599999999999998284705426954133145`3.358258804305766, " seconds"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.611448184073345*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Applied \"\>", "\[InvisibleSpace]", "Simplify", 
   "\[InvisibleSpace]", "\<\" in \"\>", "\[InvisibleSpace]", 
   "2.58725600000000000022737367544323205948`6.433439316053677", 
   "\[InvisibleSpace]", "\<\" seconds \"\>"}],
  SequenceForm[
  "  Applied ", Simplify, " in ", 
   2.58725600000000000022737367544323205948`6.433439316053677, " seconds "],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.611448186635799*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"  Stored in \"\>", "\[InvisibleSpace]", 
   "0.01243299999999999960742513849254464731`4.115175846928873", 
   "\[InvisibleSpace]", "\<\" seconds and \"\>", "\[InvisibleSpace]", 
   "300568", "\[InvisibleSpace]", "\<\" bytes\"\>"}],
  SequenceForm[
  "  Stored in ", 0.01243299999999999960742513849254464731`4.115175846928873, 
   " seconds and ", 300568, " bytes"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.530448689935521*^9, 3.530976491981069*^9, 3.532465454341755*^9, 
   3.5326770343304768`*^9, 3.5333715016986017`*^9, 3.534250824112687*^9, 
   3.5342526670443907`*^9, 3.534664252822201*^9, 3.534664315446968*^9, 
   3.5353784959032784`*^9, 3.5353807196563787`*^9, 3.535381103492093*^9, 
   3.53539120355486*^9, 3.5354452183736143`*^9, 3.5355502715664253`*^9, 
   3.535571794858602*^9, 3.535689541478265*^9, 3.535706934764571*^9, 
   3.535723006320443*^9, 3.535749049250746*^9, 3.535749671854537*^9, 
   3.535777680628224*^9, 3.535788628306241*^9, 3.535792860787428*^9, 
   3.5357952946796494`*^9, 3.540324461583894*^9, 3.540371317640786*^9, 
   3.540415275833712*^9, 3.540587026441786*^9, 3.54065279886038*^9, 
   3.540839539653997*^9, 3.5451167996290083`*^9, 3.545390771886837*^9, 
   3.545391772822555*^9, 3.5454024589070253`*^9, 3.545477469741529*^9, 
   3.545594321465639*^9, 3.547431017432235*^9, 3.54743108594453*^9, 
   3.5474311810146503`*^9, 3.54743130369042*^9, 3.547995420483045*^9, 
   3.548258743354282*^9, 3.54888430068262*^9, 3.557228621943309*^9, {
   3.557228824891363*^9, 3.557228843067642*^9}, 3.557755342699891*^9, 
   3.5582733899855413`*^9, 3.558436611774331*^9, 3.558971649177911*^9, 
   3.559341235645362*^9, 3.559384002122369*^9, 3.5593851964173527`*^9, 
   3.559503649445671*^9, 3.611448186720104*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"\[Rho]", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "__", "]"}], ">", "0"}], "&&", 
    RowBox[{"M", ">", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.529244673438335*^9, 3.529244675026743*^9}, {
  3.530978977838888*^9, 3.5309789912369843`*^9}, {3.5353784360986023`*^9, 
  3.535378444291664*^9}, {3.545116869177052*^9, 3.545116911861601*^9}, {
  3.557228646032094*^9, 3.557228667415038*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pointrule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]", "[", "]"}], "\[Rule]", 
      RowBox[{"\[Pi]", "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"r", "[", "]"}], "\[Rule]", "r1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.54511745958286*^9, 3.545117468636256*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"urrule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["ur1", "n_"], "/;", 
       RowBox[{"EvenQ", "[", "n", "]"}]}], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["e1", "2"], "-", "1", "-", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["M", "r1"]}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["l1", "2"], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["e1", "2"], "-", "1"}], ")"}]}]}], 
             RowBox[{"2", 
              SuperscriptBox["r1", "2"]}]], "-", 
            FractionBox[
             RowBox[{"M", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"l1", "-", 
                 RowBox[{"a", " ", "e1"}]}], ")"}], "2"]}], 
             SuperscriptBox["r1", "3"]]}], ")"}]}]}], ")"}], 
       RowBox[{"n", "/", "2"}]]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["ur1", "n_"], "/;", 
       RowBox[{"OddQ", "[", "n", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"ur1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["e1", "2"], "-", "1", "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["M", "r1"]}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["l1", "2"], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["e1", "2"], "-", "1"}], ")"}]}]}], 
              RowBox[{"2", 
               SuperscriptBox["r1", "2"]}]], "-", 
             FractionBox[
              RowBox[{"M", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"l1", "-", 
                  RowBox[{"a", " ", "e1"}]}], ")"}], "2"]}], 
              SuperscriptBox["r1", "3"]]}], ")"}]}]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.530262807895018*^9, 3.530262812400015*^9}, {
  3.5403660209027443`*^9, 3.5403660335436783`*^9}, {3.545116939715025*^9, 
  3.545116954154957*^9}, {3.55846251266635*^9, 3.558462514970604*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circular", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ur1", "\[Rule]", "0"}], ",", 
     RowBox[{"ut1", "\[Rule]", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r1", 
          SqrtBox[
           RowBox[{"M", " ", "r1"}]]}], "+", 
         RowBox[{"a", " ", "M"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"M", " ", "r1"}]], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r1", "2"], "-", 
           RowBox[{"3", "M", " ", "r1"}], "+", 
           RowBox[{"2", " ", "a", 
            SqrtBox[
             RowBox[{"M", " ", "r1"}]]}]}]]}], ")"}]]}], ",", 
     RowBox[{"u\[Phi]1", "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{"M", " ", "r1"}]], 
       RowBox[{"(", 
        RowBox[{"r1", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r1", "2"], "-", 
           RowBox[{"3", "M", " ", "r1"}], "+", 
           RowBox[{"2", " ", "a", 
            SqrtBox[
             RowBox[{"M", " ", "r1"}]]}]}]]}], ")"}]]}], ",", 
     RowBox[{"l1", "\[Rule]", 
      FractionBox[
       RowBox[{
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`M,
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["a",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`a,
            Editable->False], "2"], "+", 
          SuperscriptBox["r1", "2"], "-", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["a",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`a,
            Editable->False], " ", 
           SqrtBox[
            RowBox[{
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", "r1"}]]}]}], ")"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          InterpretationBox[
           StyleBox["M",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`M,
           Editable->False], " ", "r1"}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False], " ", "r1"}], "+", 
          SuperscriptBox["r1", "2"], "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["a",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`a,
            Editable->False], " ", 
           SqrtBox[
            RowBox[{
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", "r1"}]]}]}]]}]]}], ",", 
     RowBox[{"e1", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox["a",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`a,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M,
          Editable->False]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False], " ", "r1"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False]}], "+", "r1"}], ")"}]}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          InterpretationBox[
           StyleBox["M",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`M,
           Editable->False], " ", "r1"}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False], " ", "r1"}], "+", 
          SuperscriptBox["r1", "2"], "+", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["a",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`a,
            Editable->False], " ", 
           SqrtBox[
            RowBox[{
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", "r1"}]]}]}]]}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.545119546463175*^9, 3.545119592323276*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"toSeries", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"order_:", "Automatic"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "series", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"series", "=", 
      RowBox[{"expr", "/.", 
       RowBox[{"Thread", "[", 
        RowBox[{"\[CapitalDelta]z", "\[Rule]", 
         RowBox[{"\[Epsilon]", " ", "\[CapitalDelta]z"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"IntegerQ", "[", "order", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"series", "+", 
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], 
         RowBox[{"order", "+", "1"}]]}], ",", "\[IndentingNewLine]", 
       RowBox[{"series", "+", 
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], 
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"series", ",", "\[Epsilon]"}], "]"}], "+", "1"}]]}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.534925817858879*^9, 3.534925822939982*^9}, {
  3.534925858538683*^9, 3.534926010312779*^9}, {3.534926100062849*^9, 
  3.534926104573934*^9}, {3.534926226267007*^9, 3.534926242938307*^9}, {
  3.534926287852915*^9, 3.534926331392157*^9}, {3.534926456268491*^9, 
  3.534926461315896*^9}, {3.534926624263521*^9, 3.53492662469517*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SeriesCollect", "[", 
    RowBox[{"expr_SeriesData", ",", "vars_", ",", 
     RowBox[{"func_:", "Identity"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "collectFunction", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"collectFunction", "[", "e_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "todo", "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"todo", "=", 
           RowBox[{"Length", "[", "e", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"MapIndexed", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"SeriesCollectStatus", "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"#2", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", "todo"}], "}"}]}], 
               ";", 
               RowBox[{"Collect", "[", 
                RowBox[{"#1", ",", "vars", ",", "func"}], "]"}]}], ")"}], 
             "&"}], ",", "e"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"MapAt", "[", 
       RowBox[{"collectFunction", ",", "expr", ",", "3"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.535288536390235*^9, 3.535288660077877*^9}, {
  3.53528872204346*^9, 3.535288784257326*^9}, {3.5352889309957027`*^9, 
  3.535288931355218*^9}, {3.535290197775882*^9, 3.535290334363093*^9}, {
  3.535290372250095*^9, 3.535290438313139*^9}, {3.5352904871527443`*^9, 
  3.535290487487818*^9}, {3.535290559077956*^9, 3.535290566317794*^9}, {
  3.535290648100821*^9, 3.5352906531398*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"toBasis", "[", "expr_", "]"}], ":=", 
  RowBox[{"FixedPoint", "[", 
   RowBox[{
    RowBox[{"ToBasis", "[", "Kerr", "]"}], ",", "expr"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.534935486969968*^9, 3.534935501641757*^9}, {
  3.5451170331234903`*^9, 3.545117033689878*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"toBasisFast", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"basis_:", "Kerr"}]}], "]"}], ":=", 
  RowBox[{"ReplaceIndex", "[", 
   RowBox[{"expr", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"a_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"AIndexQ", "[", "#", "]"}], "&&", 
            RowBox[{"UpIndexQ", "[", "#", "]"}]}], ")"}], "&"}], ")"}]}], 
       "\[RuleDelayed]", 
       RowBox[{"{", 
        RowBox[{"a", ",", "basis"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{"a_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"AIndexQ", "[", "#", "]"}], "&&", 
            RowBox[{"DownIndexQ", "[", "#", "]"}]}], ")"}], "&"}], ")"}]}], 
       "\[RuleDelayed]", 
       RowBox[{"{", 
        RowBox[{"a", ",", 
         RowBox[{"-", "basis"}]}], "}"}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.534935486969968*^9, 3.534935501641757*^9}, {
  3.535010629009735*^9, 3.535010671716343*^9}, {3.535010713915283*^9, 
  3.535010818583441*^9}, {3.535015879880919*^9, 3.535015893376665*^9}, {
  3.535016187112872*^9, 3.5350162212890797`*^9}, {3.535388472808722*^9, 
  3.535388520789168*^9}, {3.545117039677929*^9, 3.545117040307726*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SeriesApply", "[", 
   RowBox[{"func_", ",", "s_SeriesData"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "nmin", ",", "nmax", ",", "den", ",", "var", ",", "origin", ",", 
      "realcoeffs", ",", "c", ",", "fakecoeffs", ",", "funcofseries"}], "}"}],
     ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"var", "=", 
      RowBox[{"s", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"origin", "=", 
      RowBox[{"s", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nmin", ",", "nmax", ",", "den"}], "}"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"[", 
          RowBox[{"-", "3"}], "]"}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"[", 
          RowBox[{"-", "2"}], "]"}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"realcoeffs", "=", 
      RowBox[{"s", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"fakecoeffs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"c", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "nmin", ",", 
          RowBox[{"nmax", "-", "1"}], ",", "den"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"funcofseries", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"func", "[", 
        RowBox[{"SeriesData", "[", 
         RowBox[{
         "var", ",", "origin", ",", "fakecoeffs", ",", "nmin", ",", "nmax", 
          ",", "den"}], "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"funcofseries", "/.", 
      RowBox[{"Thread", "[", 
       RowBox[{"fakecoeffs", "\[Rule]", "realcoeffs"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.535302400989016*^9, 3.535302439356276*^9}, {
  3.535302471876011*^9, 3.5353028862702293`*^9}, {3.5353029196699047`*^9, 
  3.535302956812435*^9}, {3.535303155918705*^9, 3.535303204629588*^9}, {
  3.5353032364441843`*^9, 3.535303236690999*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"traceBasisDummy", "[", "expr_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "monomialexpr", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"monomialexpr", "=", 
      RowBox[{"BreakInMonomials", "[", 
       RowBox[{"Expand", "[", "expr", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"monomialexpr", "/.", 
      RowBox[{
       RowBox[{"Monomial", "[", "x_", "]"}], "\[RuleDelayed]", 
       RowBox[{"TraceBasisDummy", "[", "x", "]"}]}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.535704706824209*^9, 3.5357047699619913`*^9}, {
  3.53572401209195*^9, 3.5357240150019617`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Define Tensors", "Section",
 CellChangeTimes->{{3.483070270228425*^9, 3.483070274998632*^9}, {
  3.5451230180553637`*^9, 3.545123018419909*^9}}],

Cell[CellGroupData[{

Cell["Periodicity in \[Phi] (Q,R version)", "Subsection",
 CellChangeTimes->{{3.5106556487079277`*^9, 3.5106556516996593`*^9}, {
  3.5172481285885887`*^9, 3.51724813440408*^9}, {3.517255954333538*^9, 
  3.517255956404869*^9}, {3.5195367342551937`*^9, 3.5195367351911163`*^9}, {
  3.5204262726709547`*^9, 3.520426275238989*^9}, {3.524973677273335*^9, 
  3.524973696469287*^9}, {3.524974231541697*^9, 3.524974239133679*^9}, {
  3.536571328014749*^9, 3.5365713678224916`*^9}, {3.5365715689591103`*^9, 
  3.5365715706531982`*^9}, {3.536574317365855*^9, 3.536574317581732*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]Rto\[CapitalDelta]Q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalDelta]R", "n_"], "/;", 
       RowBox[{"EvenQ", "[", "n", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"Expand", "[", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", 
           SuperscriptBox["\[CapitalDelta]Q", "2"]}], "-", 
          RowBox[{"4", 
           SuperscriptBox["\[CapitalDelta]Q", "4"], 
           SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], 
        RowBox[{"n", "/", "2"}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalDelta]R", "n_"], "/;", 
       RowBox[{"OddQ", "[", "n", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"\[CapitalDelta]R", " ", 
       RowBox[{"Expand", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            SuperscriptBox["\[CapitalDelta]Q", "2"]}], "-", 
           RowBox[{"4", 
            SuperscriptBox["\[CapitalDelta]Q", "4"], 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]], "]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.519530774717196*^9, 3.519530798555256*^9}, {
   3.519530882758266*^9, 3.519530981842723*^9}, {3.519531201757559*^9, 
   3.519531261465788*^9}, 3.519531297814456*^9, {3.5195313326668386`*^9, 
   3.519531391179414*^9}, {3.519531426981428*^9, 3.519531435386136*^9}, 
   3.519531535868585*^9, 3.519537011957094*^9, {3.525063467356886*^9, 
   3.525063479906492*^9}, 3.5365741044609623`*^9, {3.536575055558856*^9, 
   3.536575133158256*^9}, {3.536577368656002*^9, 3.536577401174122*^9}, {
   3.536578135085299*^9, 3.5365781931701508`*^9}, {3.536579508457502*^9, 
   3.5365795272561693`*^9}, {3.536580017251193*^9, 3.5365800262182693`*^9}, {
   3.536603758752673*^9, 3.5366037792558537`*^9}, {3.557231210710569*^9, 
   3.557231212603224*^9}, {3.557761184380596*^9, 3.557761186786696*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]Qto\[CapitalDelta]R", "[", "p_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalDelta]Qto\[CapitalDelta]R", "[", "p", "]"}], "=", 
   RowBox[{"Riffle", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CapitalDelta]Q", "n"], "\[Rule]", 
        RowBox[{"Expand", "[", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]Q", 
           RowBox[{"n", "-", "1"}]], " ", 
          RowBox[{"Normal", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"Series", "[", 
                 RowBox[{
                  FractionBox[
                   SqrtBox[
                    RowBox[{"1", "-", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Epsilon]", " ", "\[CapitalDelta]R"}], ")"}], 
                    "2"]}]]}]], 
                   SqrtBox["2"]], ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Epsilon]", ",", "0", ",", 
                    RowBox[{"p", "+", "1", "-", "n"}]}], "}"}]}], "]"}], ",", 
                
                RowBox[{"Assumptions", "\[Rule]", 
                 RowBox[{"\[CapitalDelta]R", ">", "0"}]}]}], "]"}], "/.", 
              "\[CapitalDelta]Rto\[CapitalDelta]Q"}], ")"}], "/", 
            "\[Epsilon]"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "p", ",", "1", ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Reverse", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalDelta]Q", "n"], "\[Rule]", 
         SuperscriptBox["\[CapitalDelta]Q", "n"]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "2", ",", "p", ",", "2"}], "}"}]}], "]"}], "]"}]}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.557770279824828*^9, 3.557770351401988*^9}, 
   3.557770441068153*^9, {3.557770876254467*^9, 3.557770912832262*^9}, 
   3.557833301246442*^9, {3.557833353777028*^9, 3.557833356044015*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"\[CapitalDelta]Qto\[CapitalDelta]R", "[", "p_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalDelta]Q", "n_"], "/;", 
       RowBox[{"EvenQ", "[", "n", "]"}]}], "\[RuleDelayed]", 
      SuperscriptBox["\[CapitalDelta]Q", "n"]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalDelta]Q", "n_"], "/;", 
       RowBox[{"OddQ", "[", "n", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"Expand", "[", 
       RowBox[{
        SuperscriptBox["\[CapitalDelta]Q", 
         RowBox[{"n", "-", "1"}]], " ", 
        RowBox[{"Normal", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{"Series", "[", 
               RowBox[{
                FractionBox[
                 SqrtBox[
                  RowBox[{"1", "-", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Epsilon]", " ", "\[CapitalDelta]R"}], ")"}], 
                    "2"]}]]}]], 
                 SqrtBox["2"]], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Epsilon]", ",", "0", ",", 
                  RowBox[{"p", "+", "1", "-", "n"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"Assumptions", "\[Rule]", 
               RowBox[{"\[CapitalDelta]R", ">", "0"}]}]}], "]"}], "/.", 
            "\[CapitalDelta]Rto\[CapitalDelta]Q"}], ")"}], "/", 
          "\[Epsilon]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"\[CapitalDelta]Q", "\[RuleDelayed]", 
      RowBox[{"Expand", "[", 
       RowBox[{"Normal", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"1", "-", 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Epsilon]", " ", "\[CapitalDelta]R"}], ")"}], 
                    "2"]}]]}]], 
                SqrtBox["2"]], ",", 
               RowBox[{"{", 
                RowBox[{"\[Epsilon]", ",", "0", ",", 
                 RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"Assumptions", "\[Rule]", 
              RowBox[{"\[CapitalDelta]R", ">", "0"}]}]}], "]"}], "/.", 
           "\[CapitalDelta]Rto\[CapitalDelta]Q"}], ")"}], "/", "\[Epsilon]"}],
         "]"}], "]"}]}]}], "}"}]}], "*)"}]], "Input",
 CellChangeTimes->{
  3.557232259257469*^9, {3.5577611800096827`*^9, 3.557761257197298*^9}, {
   3.557761304277298*^9, 3.557761399199181*^9}, {3.5577684631632853`*^9, 
   3.5577684874563637`*^9}, {3.5577685350747004`*^9, 3.557768582961495*^9}, {
   3.55776866973071*^9, 3.5577686865299387`*^9}, {3.557768960509985*^9, 
   3.557768997014235*^9}, {3.557769187850047*^9, 3.5577691880017*^9}, {
   3.5577696805417233`*^9, 3.5577696824743757`*^9}, {3.557769725682591*^9, 
   3.557769731051824*^9}, 3.557770445953175*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Qrules", "[", "p_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", "=", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"l1", " ", 
          SuperscriptBox["r1", "3"], " ", "ur1"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["a",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a,
              Editable->False], "2"], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l1", "2"], "+", 
               SuperscriptBox["r1", "2"]}], ")"}]}]}], ")"}]}]]}]}], "}"}], 
     ",", 
     RowBox[{"Reverse", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalDelta]\[Phi]", "n"], "\[Rule]", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"Normal", "[", 
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Expand", "[", 
                   RowBox[{"Normal", "[", 
                    RowBox[{"Series", "[", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Epsilon]", " ", "c", " ", "\[CapitalDelta]r"}],
                     "+", 
                    RowBox[{"2", 
                    RowBox[{"ArcSin", "[", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", "\[CapitalDelta]Q", ")"}]}], "]"}]}]}], 
                    ")"}], "n"], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", "0", ",", "p"}], "}"}]}], 
                    "]"}], "]"}], "]"}], "/.", 
                  RowBox[{
                  "\[CapitalDelta]Qto\[CapitalDelta]R", "[", "p", "]"}]}], 
                 ")"}], "+", 
                SuperscriptBox[
                 RowBox[{"O", "[", "\[Epsilon]", "]"}], 
                 RowBox[{"p", "+", "1"}]]}], ")"}], "/", 
              SuperscriptBox["\[Epsilon]", "n"]}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Epsilon]", ",", "\[CapitalDelta]R", ",", "\[CapitalDelta]Q", 
             ",", "\[CapitalDelta]r"}], "}"}], ",", "Simplify"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "p", ",", "1"}], "}"}]}], "]"}], "]"}]}],
     "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.536602878219399*^9, 3.536602878427105*^9}, {
   3.5366030754377737`*^9, 3.536603084964652*^9}, {3.536603159450688*^9, 
   3.536603161257471*^9}, {3.5527303248554783`*^9, 3.552730325494781*^9}, {
   3.557229777868896*^9, 3.557229784978129*^9}, {3.557229880022471*^9, 
   3.557229889572814*^9}, {3.5572299255421457`*^9, 3.5572299474310207`*^9}, {
   3.557230361735304*^9, 3.557230371715554*^9}, {3.557230440389881*^9, 
   3.557230441612*^9}, 3.557230630924918*^9, {3.557231130924857*^9, 
   3.5572311442991323`*^9}, {3.557231203627673*^9, 3.557231206736224*^9}, {
   3.5572313126138973`*^9, 3.5572313590002327`*^9}, {3.5572313970918417`*^9, 
   3.557231404840404*^9}, {3.557231584239163*^9, 3.557231596991396*^9}, {
   3.5572318987567673`*^9, 3.5572318993032227`*^9}, 3.557232072587191*^9, 
   3.557232174995393*^9, 3.5572322616698503`*^9, 3.557232323144698*^9, {
   3.557761446526731*^9, 3.557761448654265*^9}, 3.557763538332086*^9, 
   3.557765034036394*^9, {3.557765159686513*^9, 3.557765161213772*^9}, 
   3.557765668784885*^9, 3.557765746753982*^9, {3.557765795547142*^9, 
   3.5577657977792473`*^9}, {3.557765829001009*^9, 3.557765837971531*^9}, {
   3.557766388625678*^9, 3.5577663901201887`*^9}, {3.5577664764167633`*^9, 
   3.557766484142056*^9}, {3.557766593374886*^9, 3.557766609815075*^9}, {
   3.5577671826818113`*^9, 3.557767200323715*^9}, 3.55776728769641*^9, 
   3.557829048427237*^9, {3.557833216519081*^9, 3.557833224581379*^9}, {
   3.557833359860787*^9, 3.557833364915332*^9}, {3.557833518335086*^9, 
   3.557833525429289*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Rrules", "[", "p_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c", "=", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"l1", " ", 
          SuperscriptBox["r1", "3"], " ", "ur1"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["a",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a,
              Editable->False], "2"], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l1", "2"], "+", 
               SuperscriptBox["r1", "2"]}], ")"}]}]}], ")"}]}]]}]}], "}"}], 
     ",", 
     RowBox[{"Reverse", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalDelta]\[Phi]", "n"], "\[Rule]", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"Normal", "[", 
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Expand", "[", 
                   RowBox[{"Normal", "[", 
                    RowBox[{"Series", "[", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Epsilon]", " ", "c", " ", "\[CapitalDelta]r"}],
                     "+", 
                    RowBox[{"ArcSin", "[", 
                    RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"(", "\[CapitalDelta]R", ")"}]}], "]"}]}], ")"}], 
                    "n"], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Epsilon]", ",", "0", ",", "p"}], "}"}]}], 
                    "]"}], "]"}], "]"}], "/.", 
                  "\[CapitalDelta]Rto\[CapitalDelta]Q"}], ")"}], "+", 
                SuperscriptBox[
                 RowBox[{"O", "[", "\[Epsilon]", "]"}], 
                 RowBox[{"p", "+", "1"}]]}], ")"}], "/", 
              SuperscriptBox["\[Epsilon]", "n"]}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "\[Epsilon]", ",", "\[CapitalDelta]R", ",", "\[CapitalDelta]Q", 
             ",", "\[CapitalDelta]r"}], "}"}], ",", "Simplify"}], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "p", ",", "1"}], "}"}]}], "]"}], "]"}]}],
     "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.536602878219399*^9, 3.536602878427105*^9}, {
   3.5366030754377737`*^9, 3.536603084964652*^9}, {3.536603159450688*^9, 
   3.536603161257471*^9}, {3.5527303248554783`*^9, 3.552730325494781*^9}, {
   3.557229777868896*^9, 3.557229784978129*^9}, {3.557229880022471*^9, 
   3.557229889572814*^9}, {3.5572299255421457`*^9, 3.5572299474310207`*^9}, {
   3.557230361735304*^9, 3.557230371715554*^9}, {3.557230440389881*^9, 
   3.557230441612*^9}, 3.557230630924918*^9, {3.557231130924857*^9, 
   3.5572311442991323`*^9}, {3.557231203627673*^9, 3.557231206736224*^9}, {
   3.5572313126138973`*^9, 3.5572313590002327`*^9}, {3.5572313970918417`*^9, 
   3.557231404840404*^9}, {3.557231584239163*^9, 3.557231596991396*^9}, {
   3.5572318987567673`*^9, 3.5572318993032227`*^9}, 3.557232072587191*^9, 
   3.557232174995393*^9, 3.5572322616698503`*^9, 3.557232323144698*^9, {
   3.557761446526731*^9, 3.557761448654265*^9}, 3.557763538332086*^9, 
   3.557765034036394*^9, {3.557765159686513*^9, 3.557765161213772*^9}, 
   3.557765668784885*^9, 3.557765746753982*^9, {3.557765795547142*^9, 
   3.5577657977792473`*^9}, {3.557765829001009*^9, 3.557765837971531*^9}, {
   3.557766388625678*^9, 3.5577663901201887`*^9}, {3.5577664764167633`*^9, 
   3.557766484142056*^9}, {3.557766593374886*^9, 3.557766609815075*^9}, {
   3.5577671826818113`*^9, 3.557767200323715*^9}, 3.55776728769641*^9, {
   3.557829017746674*^9, 3.557829052159946*^9}, {3.557833528334732*^9, 
   3.557833529541025*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QRrules", "[", "p_", "]"}], ":=", 
   RowBox[{"Riffle", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Rrules", "[", "p", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", 
        RowBox[{"-", "1"}], ";;", "2"}], "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Qrules", "[", "p", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", 
        RowBox[{"-", "1"}], ";;", "2"}], "]"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.517233534217759*^9, 3.517233541526284*^9}, {
   3.517252408053338*^9, 3.517252412380888*^9}, {3.5173860857027273`*^9, 
   3.517386092011146*^9}, {3.536573984388218*^9, 3.536573989561881*^9}, {
   3.536603230102975*^9, 3.536603261461338*^9}, {3.552730329030183*^9, 
   3.552730330734495*^9}, 3.557229943364423*^9, {3.557761455299066*^9, 
   3.557761464540675*^9}, {3.557833247754239*^9, 3.5578332502047358`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Phi]to\[CapitalDelta]Q\[CapitalDelta]R", "=", 
   RowBox[{"QRrules", "[", "5", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5527304504936113`*^9, 3.552730457722312*^9}, {
  3.5578336134990883`*^9, 3.557833640898291*^9}, {3.5578341422686243`*^9, 
  3.557834142394392*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]to\[CapitalDelta]Q", "=", 
    RowBox[{"Qrules", "[", "5", "]"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.5527304504936113`*^9, 3.552730457722312*^9}, 
   3.557761484691585*^9, {3.557762544525443*^9, 3.557762557020649*^9}, 
   3.5578336177373857`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Tensors at ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["x", "_"], TraditionalForm]]],
 ". These include the four-velocity, the Riemann tensor and it derivatives"
}], "Subsection",
 CellChangeTimes->{{3.53527679042712*^9, 3.53527685069167*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"range", "[", 
    RowBox[{"i_", "?", "IntegerQ"}], "]"}], ":=", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ToExpression", "[", 
          RowBox[{"\"\<i\>\"", "<>", 
           RowBox[{"ToString", "[", "#", "]"}]}], "]"}], ",", "4"}], "}"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", "i", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.535005362194531*^9, 3.5350053857186117`*^9}, {
  3.535005463636717*^9, 3.535005503939457*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetComponents", "[", 
   RowBox[{
    RowBox[{"T_", "[", "inds___", "]"}], ",", "vals_List"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"numInds", ",", "characters", ",", "cInds"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"numInds", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"{", "inds", "}"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Dimensions", "[", "vals", "]"}], "\[NotEqual]", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"4", ",", "numInds"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "Throw", "[", 
         "\"\<Error dimensions of values array does not match tensor \
rank.\>\"", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"characters", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"UpIndexQ", "[", "#", "]"}], ",", "1", ",", 
            RowBox[{"-", "1"}]}], "]"}]}], "}"}], "&"}], "/@", 
       RowBox[{"{", "inds", "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cInds", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<i\>\"", "<>", 
              RowBox[{"ToString", "[", "#", "]"}]}], "]"}], ",", "Kerr"}], 
           "}"}], "&"}], "/@", 
         RowBox[{"Range", "[", "numInds", "]"}]}], ")"}], "characters"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{"(", 
           RowBox[{"T", "@@", "cInds"}], ")"}], "]"}], "=", 
         RowBox[{"vals", "[", 
          RowBox[{"[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"cInds", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], ",", 
        
        RowBox[{"Evaluate", "[", 
         RowBox[{"range", "[", "numInds", "]"}], "]"}]}], "]"}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.535005180183392*^9, 3.5350052069015903`*^9}, {
   3.535005296536531*^9, 3.53500530038491*^9}, {3.535005529361575*^9, 
   3.5350055741481752`*^9}, {3.5350056141200333`*^9, 3.535005708781081*^9}, {
   3.535005746268875*^9, 3.535005815715475*^9}, {3.5350059696391973`*^9, 
   3.535006080060616*^9}, {3.535006116746254*^9, 3.535006199257103*^9}, {
   3.535006237838512*^9, 3.535006242984557*^9}, {3.535006310072405*^9, 
   3.5350063613576508`*^9}, {3.5350064093725986`*^9, 
   3.5350064123800783`*^9}, {3.5350064620591288`*^9, 3.535006543568431*^9}, 
   3.5350065875535297`*^9, {3.545117100108664*^9, 3.545117100693348*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{"Symbol", "[", 
        RowBox[{
         RowBox[{"ToString", "[", "#", "]"}], "<>", "\"\<S\>\""}], "]"}], 
       "]"}], "=", 
      RowBox[{"{", 
       RowBox[{"#", ",", "Kerr"}], "}"}]}], ")"}], "&"}], "/@", 
   RowBox[{"Flatten", "[", 
    RowBox[{"IndicesOfVBundle", "[", "TangentKerrM", "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.518611097249546*^9, 3.5186111718743067`*^9}, {
  3.518611220271105*^9, 3.518611223269909*^9}, {3.518614996655757*^9, 
  3.518615012456897*^9}, {3.520433328257069*^9, 3.520433336413093*^9}, {
  3.520433740570269*^9, 3.520433741401785*^9}, {3.524647248883687*^9, 
  3.524647253597756*^9}, {3.529652858016287*^9, 3.5296528660704947`*^9}, {
  3.5297440671964417`*^9, 3.529744069322711*^9}, {3.530267220887774*^9, 
  3.530267223295665*^9}, {3.545117120310689*^9, 3.5451171203306704`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"ubar", "[", "b", "]"}], ",", "TangentKerrM"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.478176991953117*^9, 3.478177005368927*^9}, 
   3.4781796548479757`*^9, {3.47832639793052*^9, 3.478326399089753*^9}, 
   3.478326708063694*^9, 3.481606036829484*^9, {3.5178979735384903`*^9, 
   3.517897974939343*^9}, {3.518610777109962*^9, 3.51861078980582*^9}, {
   3.5186112671105223`*^9, 3.518611268535964*^9}, {3.51861132365481*^9, 
   3.51861132428509*^9}, {3.520433339564062*^9, 3.520433342451531*^9}, {
   3.5296528702157393`*^9, 3.529652870308959*^9}, 3.5297440767285*^9, {
   3.530267225968028*^9, 3.530267226358395*^9}, 3.545117120362939*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllComponentValues", "[", 
   RowBox[{
    RowBox[{"ubar", "[", "bS", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["r1", "2"], "-", 
         RowBox[{"2", "M", " ", "r1"}], "+", 
         SuperscriptBox["a", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r1", "2"], "+", 
            SuperscriptBox["a", "2"], "+", 
            FractionBox[
             RowBox[{"2", "M", " ", 
              SuperscriptBox["a", "2"]}], "r1"]}], ")"}], "e1"}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "M", " ", "a"}], "r1"], "l1"}]}], ")"}]}], ",", "ur1",
       ",", "0", ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["r1", "2"], "-", 
         RowBox[{"2", "M", " ", "r1"}], "+", 
         SuperscriptBox["a", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", "M"}], "r1"]}], ")"}], "l1"}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "M", " ", "a"}], "r1"], "e1"}]}], ")"}]}]}], "}"}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.4781770473891*^9, 3.478177087622575*^9}, 
   3.478179654850112*^9, {3.47818827450884*^9, 3.478188279554682*^9}, {
   3.4783264025614967`*^9, 3.47832640921771*^9}, {3.479287491504734*^9, 
   3.479287494269772*^9}, {3.480396049555094*^9, 3.48039605280436*^9}, {
   3.4803961361552153`*^9, 3.480396138966218*^9}, {3.4830703195159883`*^9, 
   3.483070353406502*^9}, {3.486376065426655*^9, 3.486376065963355*^9}, {
   3.498311828971592*^9, 3.498311839531609*^9}, 3.517897976500103*^9, {
   3.518610801485175*^9, 3.518610801703104*^9}, {3.518610832221599*^9, 
   3.5186108496036386`*^9}, {3.518610889454029*^9, 3.518610890200995*^9}, {
   3.518610956731224*^9, 3.518610957183887*^9}, {3.51861098786417*^9, 
   3.518610987959404*^9}, {3.5186112720487633`*^9, 3.518611272344098*^9}, {
   3.5186186464157057`*^9, 3.518618649085409*^9}, {3.519210908495599*^9, 
   3.519210931272193*^9}, {3.5192125809959173`*^9, 3.519212582682187*^9}, {
   3.52043335312402*^9, 3.520433373724729*^9}, {3.5204337501695433`*^9, 
   3.520433750595725*^9}, {3.5204339132367983`*^9, 3.520433953116074*^9}, {
   3.520434002723658*^9, 3.520434015769746*^9}, {3.520480876179924*^9, 
   3.520480880638649*^9}, {3.520480928283106*^9, 3.5204809289909286`*^9}, 
   3.520483638765514*^9, {3.524381887660171*^9, 3.52438191179563*^9}, {
   3.5245616196138697`*^9, 3.524561631404746*^9}, {3.524661435422846*^9, 
   3.524661471630733*^9}, 3.529653069474*^9, {3.52965311496015*^9, 
   3.529653148085144*^9}, {3.529667488608008*^9, 3.529667493468029*^9}, 
   3.5296701303209963`*^9, 3.529821659359277*^9, {3.530267832870017*^9, 
   3.530267838789756*^9}, 3.530271218653023*^9, {3.545117257574463*^9, 
   3.54511727731115*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllComponentValues", "[", 
   RowBox[{
    RowBox[{"ubar", "[", 
     RowBox[{"-", "bS"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "e1"}], " ", ",", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r1", "2"], " ", "ur1"}], 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["a",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`a,
          Editable->False], "2"], "-", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M,
          Editable->False], " ", "r1"}], "+", 
        SuperscriptBox["r1", "2"]}]], ",", "0", ",", "l1"}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4781770473891*^9, 3.478177087622575*^9}, 
   3.478179654850112*^9, {3.47818827450884*^9, 3.478188279554682*^9}, {
   3.4783264025614967`*^9, 3.47832640921771*^9}, {3.479287491504734*^9, 
   3.479287494269772*^9}, {3.480396049555094*^9, 3.48039605280436*^9}, {
   3.4803961361552153`*^9, 3.480396138966218*^9}, {3.4830703195159883`*^9, 
   3.483070353406502*^9}, {3.486376065426655*^9, 3.486376065963355*^9}, {
   3.498311828971592*^9, 3.498311839531609*^9}, 3.517897976500103*^9, {
   3.518610801485175*^9, 3.518610801703104*^9}, {3.518610832221599*^9, 
   3.5186108496036386`*^9}, {3.518610889454029*^9, 3.518610890200995*^9}, {
   3.518610956731224*^9, 3.518610957183887*^9}, {3.51861098786417*^9, 
   3.518610987959404*^9}, {3.5186112720487633`*^9, 3.518611272344098*^9}, {
   3.5186186464157057`*^9, 3.518618649085409*^9}, {3.519210908495599*^9, 
   3.519210931272193*^9}, {3.5192125809959173`*^9, 3.519212582682187*^9}, {
   3.52043335312402*^9, 3.520433373724729*^9}, {3.5204337501695433`*^9, 
   3.520433750595725*^9}, {3.5204339132367983`*^9, 3.520433953116074*^9}, {
   3.520434002723658*^9, 3.520434015769746*^9}, {3.520480876179924*^9, 
   3.520480880638649*^9}, {3.520480928283106*^9, 3.5204809289909286`*^9}, 
   3.520483638765514*^9, {3.524381887660171*^9, 3.52438191179563*^9}, {
   3.5245616196138697`*^9, 3.524561631404746*^9}, {3.524661435422846*^9, 
   3.524661471630733*^9}, 3.529653069474*^9, {3.52965311496015*^9, 
   3.529653148085144*^9}, {3.529667488608008*^9, 3.529667493468029*^9}, {
   3.5296701303209963`*^9, 3.529670157368408*^9}, 3.529821635855773*^9, {
   3.530267841934863*^9, 3.530267843605625*^9}, {3.530271221027522*^9, 
   3.530271221614279*^9}, {3.545117259603423*^9, 3.545117264419148*^9}, {
   3.545117428170549*^9, 3.545117434479738*^9}}],

Cell[BoxData[
 RowBox[{"RuleToSet", "[", "ubar", "]"}]], "Input",
 CellChangeTimes->{{3.4800733676509733`*^9, 3.480073369546885*^9}, 
   3.517897980001381*^9, {3.5186109961657267`*^9, 3.518610996277769*^9}}],

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Sigma]", "[", "b", "]"}], ",", "TangentKerrM"}], "]"}]], "Input",\

 CellChangeTimes->{{3.480394738754458*^9, 3.4803947466930733`*^9}, 
   3.481606042213257*^9, 3.5178979719712*^9, {3.5186109814863653`*^9, 
   3.518610984536289*^9}, {3.520433406608202*^9, 3.5204334095533867`*^9}, {
   3.529653169683456*^9, 3.5296531698024406`*^9}, 3.529744079807418*^9, {
   3.5302678519084167`*^9, 3.530267856667939*^9}, 3.545117120394332*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ChangeComponents", "[", 
   RowBox[{
    RowBox[{"\[Sigma]", "[", "bS", "]"}], ",", 
    RowBox[{"\[Sigma]", "[", 
     RowBox[{"-", "bS"}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.481604636015559*^9, 3.481604686170652*^9}, {
  3.51861101927864*^9, 3.518611028376639*^9}, {3.518611282152639*^9, 
  3.518611287067011*^9}, {3.520433762433229*^9, 3.520433764783956*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Computed \"\>", "\[InvisibleSpace]", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Sigma]", 
         StyleBox[GridBox[{
            {
             StyleBox["b",
              FontColor->RGBColor[1., 0., 0.]]},
            {" "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->9]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Sigma][{$CellContext`b, $CellContext`Kerr}],
     Editable->False], "\[Rule]", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"g", 
          StyleBox[GridBox[{
             {
              StyleBox["b",
               FontColor->RGBColor[1., 0., 0.]], 
              StyleBox["c",
               FontColor->RGBColor[1., 0., 0.]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->9]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`g[{$CellContext`b, $CellContext`Kerr}, {$CellContext`c, \
$CellContext`Kerr}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Sigma]", 
          StyleBox[GridBox[{
             {" "},
             {
              StyleBox["c",
               FontColor->RGBColor[1., 0., 0.]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                 Offset[0.]}}, "RowsIndexed" -> {}}],
           FontSize->9]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Center}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Sigma][{-$CellContext`c, -$CellContext`Kerr}],
      Editable->False]}]}], "\[InvisibleSpace]", "\<\" in \"\>", 
   "\[InvisibleSpace]", "0.005078`4.157237690033674", 
   "\[InvisibleSpace]", "\<\" Seconds\"\>"}],
  SequenceForm[
  "Computed ", $CellContext`\[Sigma][{$CellContext`b, $CellContext`Kerr}] -> \
$CellContext`g[{$CellContext`b, $CellContext`Kerr}, {$CellContext`c, \
$CellContext`Kerr}] $CellContext`\[Sigma][{-$CellContext`c, \
-$CellContext`Kerr}], " in ", 0.005078`4.157237690033674, " Seconds"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOJnbb/8TcJfOTZ0KYZYAukpJffmBgPpinrJl21Aes7+
nuyJQPrJtfZXp4B0y6To7MtA2m/lNMfbQHrJXatfz4F09J8KjxdA+paz/eev
QPr/hh2+v0Hqw7Xi/wJpmQvre/8B6TbbT3yLEl45LpT//34HkObkfph2Dki3
i+/tn5v4ypEtdW7CscxXjjf+r7rtnQU0X+VBjA+QdsiS6A0E0nWWzrplQHrj
/fXW64H0Oa5MAYO8V47vRKUlQPTslAPqIPrH45nGILr/HcNq5/xXjgFSIVZH
gPQJviNrvhYA7Tu8XPdBwyvHBbKvHR82vnJUW+ZkcK/plWOxR91D3Wag+Hlt
ReOWV45zJ1ZMfw6k6yeXdfwB0n0c3Xx/gfTGQ1pPzVpfOZr05xZ6vXjlCABU
SK2N
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AllComponentValues", "[", 
  RowBox[{
   RowBox[{"\[Sigma]", "[", "bS", "]"}], ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ComponentArray", "[", 
        RowBox[{"\[Sigma]", "[", "bS", "]"}], "]"}], "//.", 
       RowBox[{"TensorValues", "[", "\[Sigma]", "]"}]}], "/.", 
      RowBox[{"TensorValues", "[", "g", "]"}]}], "//.", "pointrule"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.518618191235209*^9, 3.5186182008013277`*^9}, {
   3.520433766929925*^9, 3.520433769196061*^9}, {3.529653200701571*^9, 
   3.529653231522637*^9}, {3.530271234334303*^9, 3.530271234868525*^9}, {
   3.53027148431986*^9, 3.53027149849304*^9}, {3.530271535806209*^9, 
   3.530271571765896*^9}, {3.530271942672922*^9, 3.530271950352129*^9}, 
   3.5451174800213423`*^9}],

Cell[BoxData[
 RowBox[{"FoldedRule", "[", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Sigma]", 
           StyleBox[GridBox[{
              {
               StyleBox["1",
                FontColor->RGBColor[1., 0., 0.]]},
              {" "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->9]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Sigma][{1, $CellContext`Kerr}],
       Editable->False], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r1", "3"], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"\[Sigma]", 
               StyleBox[GridBox[{
                  {" "},
                  {
                   StyleBox["1",
                    FontColor->RGBColor[1., 0., 0.]]}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->9]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Sigma][{1, -$CellContext`Kerr}],
           Editable->False]}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["a",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`a,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["M",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`M,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"\[Sigma]", 
               StyleBox[GridBox[{
                  {" "},
                  {
                   StyleBox["4",
                    FontColor->RGBColor[1., 0., 0.]]}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
                FontSize->9]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Center}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Sigma][{4, -$CellContext`Kerr}],
           Editable->False]}]}], 
        RowBox[{"r1", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            InterpretationBox[
             StyleBox["a",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`a,
             Editable->False], "2"], "+", 
           RowBox[{"r1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Sigma]", 
           StyleBox[GridBox[{
              {
               StyleBox["2",
                FontColor->RGBColor[1., 0., 0.]]},
              {" "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->9]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Sigma][{2, $CellContext`Kerr}],
       Editable->False], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["a",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`a,
            Editable->False], "2"], "+", 
          RowBox[{"r1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              InterpretationBox[
               StyleBox["M",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`M,
               Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Sigma]", 
             StyleBox[GridBox[{
                {" "},
                {
                 StyleBox["2",
                  FontColor->RGBColor[1., 0., 0.]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
              FontSize->9]}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Center}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Sigma][{2, -$CellContext`Kerr}],
         Editable->False]}], 
       SuperscriptBox["r1", "2"]]}], ",", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Sigma]", 
           StyleBox[GridBox[{
              {
               StyleBox["3",
                FontColor->RGBColor[1., 0., 0.]]},
              {" "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->9]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Sigma][{3, $CellContext`Kerr}],
       Editable->False], "\[Rule]", 
      FractionBox[
       InterpretationBox[
        StyleBox[GridBox[{
           {"\[Sigma]", 
            StyleBox[GridBox[{
               {" "},
               {
                StyleBox["3",
                 FontColor->RGBColor[1., 0., 0.]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                   Offset[0.]}}, "RowsIndexed" -> {}}],
             FontSize->9]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Center}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`\[Sigma][{3, -$CellContext`Kerr}],
        Editable->False], 
       SuperscriptBox["r1", "2"]]}], ",", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Sigma]", 
           StyleBox[GridBox[{
              {
               StyleBox["4",
                FontColor->RGBColor[1., 0., 0.]]},
              {" "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                  Offset[0.]}}, "RowsIndexed" -> {}}],
            FontSize->9]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Center}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Sigma][{4, $CellContext`Kerr}],
       Editable->False], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         InterpretationBox[
          StyleBox["a",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`a,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Sigma]", 
              StyleBox[GridBox[{
                 {" "},
                 {
                  StyleBox["1",
                   FontColor->RGBColor[1., 0., 0.]]}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
               FontSize->9]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Center}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Sigma][{1, -$CellContext`Kerr}],
          Editable->False]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False]}], "+", "r1"}], ")"}], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Sigma]", 
              StyleBox[GridBox[{
                 {" "},
                 {
                  StyleBox["4",
                   FontColor->RGBColor[1., 0., 0.]]}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                    Offset[0.]}}, "RowsIndexed" -> {}}],
               FontSize->9]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
              "Rows" -> {{Center}}, "RowsIndexed" -> {}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}, "RowsIndexed" -> {}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Sigma][{4, -$CellContext`Kerr}],
          Editable->False]}]}], 
       RowBox[{"r1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["a",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`a,
            Editable->False], "2"], "+", 
          RowBox[{"r1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              InterpretationBox[
               StyleBox["M",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`M,
               Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}]}]]}]}], 
    "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.5186182023945713`*^9, 3.5186187187662992`*^9, 3.5186188515862427`*^9, 
   3.518619038290366*^9, 3.518619352588625*^9, 3.518619528575737*^9, 
   3.518627894217573*^9, 3.5186354290076027`*^9, 3.518644610869499*^9, 
   3.51869518736876*^9, 3.519018189633667*^9, 3.519117975964819*^9, 
   3.519124463945562*^9, 3.5192024213174467`*^9, 3.519207117632742*^9, 
   3.51921100434079*^9, 3.519212713960533*^9, 3.519217934698062*^9, 
   3.520433536919093*^9, 3.520434121070256*^9, 3.520441648722205*^9, 
   3.5204811071479273`*^9, 3.520483793263056*^9, 3.5204904943523483`*^9, 
   3.520491364311778*^9, 3.520492021030512*^9, 3.5204925550511723`*^9, 
   3.520492778440881*^9, 3.5204968547627983`*^9, 3.520511669984951*^9, 
   3.520522018045266*^9, 3.520572260614996*^9, {3.5242940626832123`*^9, 
   3.524294084248261*^9}, 3.524380058978842*^9, 3.524381931440488*^9, 
   3.524381993359364*^9, 3.524550167542696*^9, 3.524561699411975*^9, 
   3.524647286241769*^9, 3.524661531939519*^9, 3.524678977265134*^9, 
   3.524717837670802*^9, 3.524845881597341*^9, 3.52610404938832*^9, 
   3.529244691205812*^9, {3.5296531902206583`*^9, 3.529653232159548*^9}, {
   3.529653438439941*^9, 3.529653445596534*^9}, 3.529666416647201*^9, {
   3.529667107721498*^9, 3.5296671152107067`*^9}, {3.529667148560717*^9, 
   3.529667151479876*^9}, 3.529667228441204*^9, 3.529667501306123*^9, 
   3.52967016896152*^9, 3.529744054786117*^9, {3.5297442002648478`*^9, 
   3.5297442223906116`*^9}, 3.5297518522052*^9, 3.529754126179631*^9, 
   3.529765901968055*^9, 3.5297678113181353`*^9, 3.52977074150527*^9, 
   3.529773178896329*^9, 3.5297814058917227`*^9, 3.5298216949496927`*^9, 
   3.5298255533336687`*^9, 3.5298345737762003`*^9, 3.5298365513042297`*^9, 
   3.529871717422082*^9, 3.529874974449234*^9, 3.52987503580868*^9, 
   3.529916756220477*^9, 3.529925433815073*^9, 3.529927067410315*^9, 
   3.529927725592454*^9, 3.529993738135322*^9, 3.530047618311891*^9, 
   3.530104831718491*^9, 3.530261715137138*^9, 3.5302678657755623`*^9, {
   3.5302712281863422`*^9, 3.530271258022853*^9}, {3.530271469651759*^9, 
   3.530271572588122*^9}, {3.5302719467848263`*^9, 3.530271950786585*^9}, 
   3.530276947116639*^9, 3.533476405557932*^9, 3.5334764513479013`*^9, 
   3.5348782544621*^9, 3.534921207421501*^9, 3.5349304022551737`*^9, 
   3.534947717553156*^9, 3.534950940880663*^9, 3.535005176364375*^9, 
   3.535032017501824*^9, 3.535051826287755*^9, 3.535095182201133*^9, 
   3.535203432435787*^9, 3.535221953529817*^9, 3.53525724424796*^9, 
   3.535270219120102*^9, 3.5352747324903793`*^9, 3.53528890789606*^9, 
   3.535315021152907*^9, 3.535364726861539*^9, 3.535378587568344*^9, 
   3.535380729198803*^9, 3.535380996002652*^9, 3.5353811199358273`*^9, 
   3.535391393162998*^9, 3.535445231176773*^9, 3.5355502809045258`*^9, 
   3.5355718045095177`*^9, 3.535689556380156*^9, 3.535706970956841*^9, 
   3.535723020815969*^9, 3.535749073956867*^9, 3.535749699891879*^9, 
   3.535777690093236*^9, 3.535788653963114*^9, 3.535792889430814*^9, 
   3.535795309615171*^9, 3.5403244719074497`*^9, 3.540371328101473*^9, 
   3.540415287183691*^9, 3.540839550022581*^9, 3.545117486903013*^9, 
   3.5453908141146193`*^9, 3.545391847523899*^9, 3.545402473006658*^9, 
   3.545477482223839*^9, 3.545594333630086*^9, 3.547431043367984*^9, 
   3.547431104908638*^9, 3.547431230066225*^9, 3.547431324867941*^9, 
   3.547995480093802*^9, 3.548258770761071*^9, 3.548884326188838*^9, 
   3.557228911233135*^9, 3.55775540741105*^9, 3.558273410130773*^9, 
   3.5584366199859123`*^9, 3.558971657413664*^9, 3.559341243814209*^9, 
   3.559384131740638*^9, 3.559385204387197*^9, 3.559503657392853*^9, 
   3.611448203477425*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"RuleToSet", "[", "\[Sigma]", "]"}]], "Input",
 CellChangeTimes->{{3.48039827990066*^9, 3.4803982833692703`*^9}, 
   3.530267867939221*^9}],

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"rbar", "[", "]"}], ",", "TangentKerrM", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", "\"\<\!\(\*OverscriptBox[\(r\), \(_\)]\)\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.533850775441956*^9, 3.533850799100914*^9}, {
   3.5338510497229033`*^9, 3.533851066819416*^9}, {3.533890386713298*^9, 
   3.533890415389223*^9}, 3.534948146680479*^9, 3.545117120458634*^9}],

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"sbar", "[", "]"}], ",", "TangentKerrM", ",", 
   RowBox[{
   "PrintAs", "\[Rule]", "\"\<\!\(\*OverscriptBox[\(s\), \(_\)]\)\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.533850775441956*^9, 3.5338508022543917`*^9}, {
   3.533851058257265*^9, 3.5338510634636593`*^9}, {3.533890423462685*^9, 
   3.5338904265396633`*^9}, 3.534948147696607*^9, 3.5451171204608088`*^9}],

Cell[BoxData[
 RowBox[{"RuleToSet", "[", "g", "]"}]], "Input",
 CellChangeTimes->{{3.480073383686535*^9, 3.480073386424807*^9}, {
   3.518611034191928*^9, 3.518611034685976*^9}, 3.530267867941332*^9}],

Cell[BoxData[
 RowBox[{"RuleToSet", "[", "RiemannCD", "]"}]], "Input",
 CellChangeTimes->{{3.479222103912499*^9, 3.4792221089542227`*^9}, {
  3.518611046506013*^9, 3.51861104740595*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"dx", "[", "b", "]"}], ",", "TangentKerrM"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.478176991953117*^9, 3.478177005368927*^9}, 
   3.4781796548479757`*^9, 3.478326711399255*^9, {3.51861343204424*^9, 
   3.5186134564847393`*^9}, {3.520433784136335*^9, 3.520433787455817*^9}, {
   3.529653266616844*^9, 3.529653268104855*^9}, 3.529744093194512*^9, {
   3.530271976534425*^9, 3.530271978582415*^9}, 3.545117120598256*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]z", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[CapitalDelta]t", ",", "\[CapitalDelta]r", ",", 
     "\[CapitalDelta]\[Theta]", ",", "\[CapitalDelta]\[Phi]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.529670208685471*^9, 3.529670233645019*^9}, {
  3.5302719839908323`*^9, 3.530271985350163*^9}, {3.545118394461701*^9, 
  3.545118397515139*^9}, {3.545118432252926*^9, 3.545118433273737*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]z2", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[CapitalDelta]t", ",", "\[CapitalDelta]r", ",", 
     "\[CapitalDelta]\[Theta]", ",", "Sin\[CapitalDelta]\[Phi]2"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.529670208685471*^9, 3.529670233645019*^9}, {
   3.5302719839908323`*^9, 3.530271985350163*^9}, {3.545118394461701*^9, 
   3.545118397515139*^9}, {3.545118432252926*^9, 3.545118433273737*^9}, {
   3.54512638764235*^9, 3.545126392247439*^9}, 3.5474311699852533`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AllComponentValues", "[", 
   RowBox[{
    RowBox[{"dx", "[", "bS", "]"}], ",", "\[CapitalDelta]z"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4781770473891*^9, 3.478177087622575*^9}, 
   3.478179654850112*^9, {3.47818827450884*^9, 3.478188279554682*^9}, {
   3.481704304185058*^9, 3.481704331263154*^9}, {3.518613461284802*^9, 
   3.5186135085791483`*^9}, {3.518615780758874*^9, 3.5186157823103333`*^9}, {
   3.520433793105136*^9, 3.52043379355962*^9}, 3.529666905848446*^9, {
   3.529666937228327*^9, 3.5296669381709127`*^9}, 3.5296675319253693`*^9, {
   3.529667581937687*^9, 3.5296675832576303`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RuleToSet", "[", "dx", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5186153032929363`*^9, 3.518615310835936*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RuleToSet", "[", "ChristoffelCDPDKerr", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.545391530673527*^9, 3.54539153859025*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RiemannOrder", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.534955739609833*^9, 3.534955745349174*^9}, {
  3.545117704299387*^9, 3.545117704403346*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{
      RowBox[{"-", "b"}], ",", 
      RowBox[{"-", "c"}], ",", 
      RowBox[{"-", "d"}], ",", 
      RowBox[{"-", "e"}]}], "]"}], ",", "TangentKerrM", ",", 
    RowBox[{"RiemannSymmetric", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "c"}], ",", 
       RowBox[{"-", "d"}], ",", 
       RowBox[{"-", "e"}]}], "}"}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5349549940423098`*^9, 3.534955006746152*^9}, 
   3.545117120609294*^9, {3.54511776650492*^9, 3.545117774463764*^9}}],

Cell[BoxData[
 RowBox[{"SetComponents", "[", 
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}], ",", 
     RowBox[{"-", "e"}]}], "]"}], ",", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Theta]", "[", "]"}], ",", 
            RowBox[{"\[Pi]", "/", "2"}], ",", "RiemannOrder"}], "}"}]}], 
         "]"}], "]"}], "]"}], "&"}], ",", 
     RowBox[{"ComponentArray", "[", 
      RowBox[{
       RowBox[{"RiemannCD", "[", 
        RowBox[{
         RowBox[{"-", "bS"}], ",", 
         RowBox[{"-", "cS"}], ",", 
         RowBox[{"-", "dS"}], ",", 
         RowBox[{"-", "eS"}]}], "]"}], ",", 
       RowBox[{"IndexList", "[", 
        RowBox[{
         RowBox[{"-", "bS"}], ",", 
         RowBox[{"-", "cS"}], ",", 
         RowBox[{"-", "dS"}], ",", 
         RowBox[{"-", "eS"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.535005710263073*^9, 3.535005776913351*^9}, {
  3.535005879156295*^9, 3.5350058895351048`*^9}, {3.535273882283073*^9, 
  3.53527389120804*^9}, {3.535274556632172*^9, 3.5352745605069647`*^9}, {
  3.545117725538577*^9, 3.545117764978301*^9}, {3.5451178470614033`*^9, 
  3.5451178482126417`*^9}, {3.545121610450656*^9, 3.5451216136098347`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"Rbar", "[", 
     RowBox[{
      RowBox[{"-", "b"}], ",", 
      RowBox[{"-", "c"}], ",", 
      RowBox[{"-", "d"}], ",", 
      RowBox[{"-", "e"}]}], "]"}], ",", "TangentKerrM", ",", 
    RowBox[{"RiemannSymmetric", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "c"}], ",", 
       RowBox[{"-", "d"}], ",", 
       RowBox[{"-", "e"}]}], "}"}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5302941531399117`*^9, 3.530294187377527*^9}, {
   3.5302942375656652`*^9, 3.530294259451727*^9}, {3.534948236725725*^9, 
   3.534948237059746*^9}, 3.545117120616959*^9, {3.545117807097677*^9, 
   3.5451178102734747`*^9}}],

Cell[BoxData[
 RowBox[{"SetComponents", "[", 
  RowBox[{
   RowBox[{"Rbar", "[", 
    RowBox[{
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}], ",", 
     RowBox[{"-", "e"}]}], "]"}], ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"ComponentArray", "[", 
      RowBox[{
       RowBox[{"R", "[", 
        RowBox[{
         RowBox[{"-", "bS"}], ",", 
         RowBox[{"-", "cS"}], ",", 
         RowBox[{"-", "dS"}], ",", 
         RowBox[{"-", "eS"}]}], "]"}], ",", 
       RowBox[{"IndexList", "[", 
        RowBox[{
         RowBox[{"-", "bS"}], ",", 
         RowBox[{"-", "cS"}], ",", 
         RowBox[{"-", "dS"}], ",", 
         RowBox[{"-", "eS"}]}], "]"}]}], "]"}], "/.", "pointrule"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5350066354502487`*^9, 3.5350066711903543`*^9}, {
  3.535274091146153*^9, 3.535274093042798*^9}, {3.5451178140261297`*^9, 
  3.545117838620493*^9}}],

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"DR", "[", 
    RowBox[{
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}], ",", 
     RowBox[{"-", "e"}], ",", 
     RowBox[{"-", "f"}]}], "]"}], ",", "TangentKerrM", ",", 
   RowBox[{"RiemannSymmetric", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "b"}], ",", 
      RowBox[{"-", "c"}], ",", 
      RowBox[{"-", "d"}], ",", 
      RowBox[{"-", "e"}]}], "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.534955617276616*^9, 3.534955622763105*^9}, 
   3.545117120630989*^9, {3.545117915649448*^9, 3.545117924317259*^9}}],

Cell[BoxData[
 RowBox[{"SetComponents", "[", 
  RowBox[{
   RowBox[{"DR", "[", 
    RowBox[{
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}], ",", 
     RowBox[{"-", "e"}], ",", 
     RowBox[{"-", "f"}]}], "]"}], ",", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Theta]", "[", "]"}], ",", 
            RowBox[{"\[Pi]", "/", "2"}], ",", 
            RowBox[{"RiemannOrder", "-", "1"}]}], "}"}]}], "]"}], "]"}], 
       "]"}], "&"}], ",", 
     RowBox[{"ComponentArray", "[", 
      RowBox[{
       RowBox[{"TraceBasisDummy", "[", 
        RowBox[{"toBasis", "[", 
         RowBox[{
          RowBox[{"CD", "[", 
           RowBox[{"-", "f"}], "]"}], "[", 
          RowBox[{"R", "[", 
           RowBox[{
            RowBox[{"-", "b"}], ",", 
            RowBox[{"-", "c"}], ",", 
            RowBox[{"-", "d"}], ",", 
            RowBox[{"-", "e"}]}], "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"IndexList", "[", 
        RowBox[{
         RowBox[{"-", "bS"}], ",", 
         RowBox[{"-", "cS"}], ",", 
         RowBox[{"-", "dS"}], ",", 
         RowBox[{"-", "eS"}], ",", 
         RowBox[{"-", "fS"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", "5", "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.535006782921932*^9, 3.535006793414052*^9}, {
  3.5353803663258877`*^9, 3.535380368254175*^9}, {3.53538040344521*^9, 
  3.5353804055713673`*^9}, {3.5451179302595987`*^9, 3.5451179923978357`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"DRbar", "[", 
     RowBox[{
      RowBox[{"-", "b"}], ",", 
      RowBox[{"-", "c"}], ",", 
      RowBox[{"-", "d"}], ",", 
      RowBox[{"-", "e"}], ",", 
      RowBox[{"-", "f"}]}], "]"}], ",", "TangentKerrM", ",", 
    RowBox[{"RiemannSymmetric", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "c"}], ",", 
       RowBox[{"-", "d"}], ",", 
       RowBox[{"-", "e"}]}], "}"}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5302941531399117`*^9, 3.530294187377527*^9}, {
   3.5302942375656652`*^9, 3.530294259451727*^9}, {3.530294434079712*^9, 
   3.530294437390004*^9}, {3.5349482926303463`*^9, 3.534948308888896*^9}, {
   3.53495588978001*^9, 3.53495589013179*^9}, 3.545117120638578*^9, {
   3.545118002912339*^9, 3.545118012399478*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DRbarDDDDD", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"ComponentArray", "[", 
      RowBox[{
       RowBox[{"DR", "[", 
        RowBox[{
         RowBox[{"-", "bS"}], ",", 
         RowBox[{"-", "cS"}], ",", 
         RowBox[{"-", "dS"}], ",", 
         RowBox[{"-", "eS"}], ",", 
         RowBox[{"-", "fS"}]}], "]"}], ",", 
       RowBox[{"IndexList", "[", 
        RowBox[{
         RowBox[{"-", "bS"}], ",", 
         RowBox[{"-", "cS"}], ",", 
         RowBox[{"-", "dS"}], ",", 
         RowBox[{"-", "eS"}], ",", 
         RowBox[{"-", "fS"}]}], "]"}]}], "]"}], "/.", "pointrule"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.534955913159093*^9, 3.5349559484909*^9}, 
   3.535010314050577*^9, {3.545118017153624*^9, 3.54511803461438*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetComponents", "[", 
   RowBox[{
    RowBox[{"DRbar", "[", 
     RowBox[{
      RowBox[{"-", "bS"}], ",", 
      RowBox[{"-", "cS"}], ",", 
      RowBox[{"-", "dS"}], ",", 
      RowBox[{"-", "eS"}], ",", 
      RowBox[{"-", "fS"}]}], "]"}], ",", "DRbarDDDDD"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5302942784663153`*^9, 3.530294293877161*^9}, 
   3.5302943377534437`*^9, {3.530295214935486*^9, 3.530295232623891*^9}, {
   3.530295285682085*^9, 3.5302952903498917`*^9}, {3.530295608526857*^9, 
   3.530295611090241*^9}, {3.534948310202813*^9, 3.534948329674522*^9}, {
   3.5349483930673037`*^9, 3.534948397848813*^9}, 3.5349485119768667`*^9, {
   3.534953123112118*^9, 3.534953152510621*^9}, {3.534955953982634*^9, 
   3.5349559602478447`*^9}, {3.535006815752551*^9, 3.535006818407626*^9}, 
   3.535010316150988*^9, {3.545118040949267*^9, 3.545118043716166*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Sigma]", "Subsection",
 CellChangeTimes->{{3.5365653020725937`*^9, 3.536565302783338*^9}, {
   3.559604473722999*^9, 3.5596045107303963`*^9}, {3.5596045659953136`*^9, 
   3.559604588150874*^9}, 3.5596046522190647`*^9, {3.559639534013461*^9, 
   3.559639549715981*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[Sigma]t1", ",", "\[Sigma]r1", ",", "\[Sigma]\[Theta]1", ",", 
     "\[Sigma]\[Phi]1"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["a",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`a,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M,
          Editable->False], " ", "\[CapitalDelta]\[Phi]", " ", "\[Epsilon]"}],
         "r1"], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox["a",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`a,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M,
          Editable->False], " ", "\[CapitalDelta]r", " ", 
         "\[CapitalDelta]\[Phi]", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], 
        SuperscriptBox["r1", "2"]], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox["a",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`a,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M,
          Editable->False], " ", "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "2"]}], "+", 
               RowBox[{"r1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False]}], "+", 
                  RowBox[{"6", " ", "r1"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[CapitalDelta]r", "2"]}], 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], "+", 
             RowBox[{"r1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 InterpretationBox[
                  StyleBox["M",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`M,
                  Editable->False]}], "+", "r1"}], ")"}]}]}]], "-", 
           RowBox[{"r1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"]}], "+", 
              RowBox[{"r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", 
                 RowBox[{"3", " ", "r1"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[CapitalDelta]\[Theta]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["a",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`a,
                   Editable->False], "2"], " ", 
                 InterpretationBox[
                  StyleBox["M",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`M,
                  Editable->False]}], 
                SuperscriptBox["r1", "2"]]}], "+", "r1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["a",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`a,
                Editable->False], "2"], "+", 
              RowBox[{"r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "3"]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["r1", "4"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"12", " ", 
          SuperscriptBox["r1", "7"]}]], 
        RowBox[{
         InterpretationBox[
          StyleBox["a",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`a,
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M,
          Editable->False], " ", "\[CapitalDelta]r", " ", 
         "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["r1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["a",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`a,
                   Editable->False], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["a",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`a,
                   Editable->False], "2"], " ", "r1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False]}], "+", 
                   RowBox[{"9", " ", "r1"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox[
                    InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False], "2"]}], "-", 
                   RowBox[{"10", " ", 
                    InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False], " ", "r1"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["r1", "2"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[CapitalDelta]r", "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "2"], "+", 
                RowBox[{"r1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], 
              "2"]]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["a",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a,
              Editable->False], "4"], " ", 
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["a",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a,
              Editable->False], "2"], " ", "r1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "10"}], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], "2"], " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
              RowBox[{"4", " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], " ", "r1", " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["r1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[CapitalDelta]\[Theta]", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}]}],
              ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[CapitalDelta]\[Theta]", "2"]}], "-", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], "+", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 5, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 
       0, {(((2 $CellContext`a) $CellContext`M)/$CellContext`r1) \
$CellContext`\[CapitalDelta]\[Phi], ((((-$CellContext`a) $CellContext`M) \
$CellContext`r1^(-2)) $CellContext`\[CapitalDelta]r) $CellContext`\
\[CapitalDelta]\[Phi], ((((
            Rational[
             1, 6] $CellContext`a) $CellContext`M) $CellContext`r1^(-4)) \
$CellContext`\[CapitalDelta]\[Phi]) ((($CellContext`r1/($CellContext`a^2 + \
$CellContext`r1 ((-2) $CellContext`M + $CellContext`r1))) (
            3 $CellContext`a^2 + $CellContext`r1 ((-5) $CellContext`M + 
              6 $CellContext`r1))) $CellContext`\[CapitalDelta]r^2 - \
($CellContext`r1 (
           3 $CellContext`a^2 + $CellContext`r1 (2 $CellContext`M + 
             3 $CellContext`r1))) $CellContext`\[CapitalDelta]\[Theta]^2 + \
((((-$CellContext`a^2) $CellContext`M) $CellContext`r1^(-2) + \
$CellContext`r1) ($CellContext`a^2 + $CellContext`r1 ((-2) $CellContext`M + \
$CellContext`r1))) $CellContext`\[CapitalDelta]\[Phi]^2), (((((
             Rational[
              1, 12] $CellContext`a) $CellContext`M) $CellContext`r1^(-7)) \
$CellContext`\[CapitalDelta]r) $CellContext`\[CapitalDelta]\[Phi]) \
((((-$CellContext`r1^3) ($CellContext`a^2 + $CellContext`r1 ((-2) \
$CellContext`M + $CellContext`r1))^(-2)) (
            3 $CellContext`a^4 + ($CellContext`a^2 $CellContext`r1) ((-10) \
$CellContext`M + 9 $CellContext`r1) + (2 $CellContext`r1^2) (
              3 $CellContext`M^2 - (10 $CellContext`M) $CellContext`r1 + 
              6 $CellContext`r1^2))) $CellContext`\[CapitalDelta]r^2 + ((
            6 $CellContext`a^4) $CellContext`M) $CellContext`\[CapitalDelta]\
\[Phi]^2 + ($CellContext`a^2 $CellContext`r1) (((-10) $CellContext`M^2) \
$CellContext`\[CapitalDelta]\[Phi]^2 + ((
              4 $CellContext`M) $CellContext`r1) $CellContext`\[CapitalDelta]\
\[Phi]^2 + $CellContext`r1^2 (9 $CellContext`\[CapitalDelta]\[Theta]^2 - 
             3 $CellContext`\[CapitalDelta]\[Phi]^2)) + $CellContext`r1^4 \
($CellContext`r1 (
             3 $CellContext`\[CapitalDelta]\[Theta]^2 - $CellContext`\
\[CapitalDelta]\[Phi]^2) + (
             4 $CellContext`M) ($CellContext`\[CapitalDelta]\[Theta]^2 + \
$CellContext`\[CapitalDelta]\[Phi]^2)))}, 1, 5, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["r1", "2"], " ", "\[CapitalDelta]r", " ", 
          "\[Epsilon]"}], 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["a",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`a,
            Editable->False], "2"], "-", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False], " ", "r1"}], "+", 
          SuperscriptBox["r1", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["r1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "2"]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], " ", "r1"}]}], ")"}], " ", 
             SuperscriptBox["\[CapitalDelta]r", "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"], "+", 
               RowBox[{"r1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], "2"]], 
           "+", 
           RowBox[{
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["\[CapitalDelta]\[Theta]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["a",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a,
              Editable->False], "2"], " ", 
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r1", "3"], " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["r1", "2"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False]}], "-", 
                  RowBox[{"3", " ", "r1"}]}], ")"}]}], "-", 
               RowBox[{
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], " ", 
                RowBox[{"(", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False], "-", 
                  RowBox[{"2", " ", "r1"}]}], ")"}], " ", "r1"}]}], ")"}], 
             " ", 
             SuperscriptBox["\[CapitalDelta]r", "3"]}], 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "2"], "+", 
                RowBox[{"r1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], 
              "3"]}]]}], "+", 
          FractionBox[
           RowBox[{"\[CapitalDelta]r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "7"}], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], "2"], " ", "r1", " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r1", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], "+", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}]}], "+", 
              RowBox[{
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["a",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`a,
                    Editable->False], "4"], " ", 
                  SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["a",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`a,
                    Editable->False], "2"], " ", 
                  SuperscriptBox["r1", "2"], " ", 
                  SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["r1", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}]}]}],
                 ")"}]}]}], ")"}]}], 
           RowBox[{"6", " ", 
            SuperscriptBox["r1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["a",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`a,
                Editable->False], "2"], "+", 
              RowBox[{"r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}]}]]}], 
         ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "3"]}], "+", 
       RowBox[{
        FractionBox["1", "24"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", "r1", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["a",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`a,
                Editable->False], "4"], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False], "2"]}], "+", 
                 RowBox[{"5", " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False], " ", "r1"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["r1", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], " ", "r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False], "2"], "-", 
                 RowBox[{"2", " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False], " ", "r1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["r1", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[CapitalDelta]r", "4"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["a",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`a,
                Editable->False], "2"], "+", 
              RowBox[{"r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], "4"]], 
          "+", 
          RowBox[{
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False], " ", 
           SuperscriptBox["\[CapitalDelta]\[Theta]", "4"]}], "-", 
          RowBox[{"r1", " ", 
           SuperscriptBox["\[CapitalDelta]\[Theta]", "4"]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "4"], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["M",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`M,
                  Editable->False], "-", 
                 RowBox[{"3", " ", "r1"}]}], ")"}], " ", 
               SuperscriptBox["r1", "4"]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], " ", "r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", 
                 RowBox[{"7", " ", "r1"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], 
           SuperscriptBox["r1", "4"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "6"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "-", "r1"}], ")"}], " ", 
               SuperscriptBox["r1", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["M",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`M,
                  Editable->False], "-", "r1"}], ")"}], " ", 
               SuperscriptBox["r1", "7"]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "4"], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], " ", "r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5"}], " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False], "2"]}], "+", 
                 RowBox[{"2", " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False], " ", "r1"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r1", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "4"]}], 
           SuperscriptBox["r1", "7"]], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["r1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "2"], "+", 
                RowBox[{"r1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], 
              "2"]}]], 
           RowBox[{
            SuperscriptBox["\[CapitalDelta]r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "6"], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "4"], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], " ", "r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "38"}], " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", 
                 RowBox[{"13", " ", "r1"}]}], ")"}], " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
              RowBox[{
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], " ", 
               SuperscriptBox["r1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], "+", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"], " ", 
               SuperscriptBox["r1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"42", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False], "3"], " ", 
                  SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False], "2"], " ", "r1", " ", 
                  SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                 RowBox[{
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False], " ", 
                  SuperscriptBox["r1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Theta]", "2"]}], "-", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}]}], 
                 "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["r1", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], "+", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}]}]}],
                 ")"}]}]}], ")"}]}]}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "4"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 5, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 
       0, {((-$CellContext`r1^2)/($CellContext`a^2 - (
          2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)) \
$CellContext`\[CapitalDelta]r, (
         Rational[
          1, 2] $CellContext`r1^(-2)) ((($CellContext`r1^3 (-$CellContext`a^2 + \
$CellContext`M $CellContext`r1)) ($CellContext`a^2 + $CellContext`r1 ((-2) \
$CellContext`M + $CellContext`r1))^(-2)) $CellContext`\[CapitalDelta]r^2 + \
$CellContext`r1^3 $CellContext`\[CapitalDelta]\[Theta]^2 - ($CellContext`a^2 \
$CellContext`M) $CellContext`\[CapitalDelta]\[Phi]^2 + $CellContext`r1^3 \
$CellContext`\[CapitalDelta]\[Phi]^2), (((
            Rational[-1, 6] $CellContext`r1) ($CellContext`a^2 (
              2 $CellContext`M - 
              3 $CellContext`r1) - ($CellContext`M ($CellContext`M - 
              2 $CellContext`r1)) $CellContext`r1)) ($CellContext`a^2 + \
$CellContext`r1 ((-2) $CellContext`M + $CellContext`r1))^(-3)) $CellContext`\
\[CapitalDelta]r^3 + (((
            Rational[
             1, 6] $CellContext`r1^(-3))/($CellContext`a^2 + $CellContext`r1 \
((-2) $CellContext`M + $CellContext`r1))) $CellContext`\[CapitalDelta]r) \
(((((-7) $CellContext`a^2) $CellContext`M^2) $CellContext`r1) $CellContext`\
\[CapitalDelta]\[Phi]^2 + (
            3 $CellContext`r1^5) ($CellContext`\[CapitalDelta]\[Theta]^2 + \
$CellContext`\[CapitalDelta]\[Phi]^2) + $CellContext`M ((
              3 $CellContext`a^4) $CellContext`\[CapitalDelta]\[Phi]^2 - ((
              2 $CellContext`a^2) $CellContext`r1^2) $CellContext`\
\[CapitalDelta]\[Phi]^2 - (
             5 $CellContext`r1^4) ($CellContext`\[CapitalDelta]\[Theta]^2 + \
$CellContext`\[CapitalDelta]\[Phi]^2))), 
        Rational[
         1, 24] ((((
             3 $CellContext`r1) ($CellContext`a^2 + $CellContext`r1 ((-2) \
$CellContext`M + $CellContext`r1))^(-4)) ($CellContext`a^4 + $CellContext`a^2 \
((-3) $CellContext`M^2 + (5 $CellContext`M) $CellContext`r1 - 
              4 $CellContext`r1^2) + ($CellContext`M $CellContext`r1) \
($CellContext`M^2 - (2 $CellContext`M) $CellContext`r1 + 
              2 $CellContext`r1^2))) $CellContext`\[CapitalDelta]r^4 + \
$CellContext`M $CellContext`\[CapitalDelta]\[Theta]^4 - $CellContext`r1 \
$CellContext`\[CapitalDelta]\[Theta]^4 + (($CellContext`r1^(-4) ((
               9 $CellContext`a^4) $CellContext`M + (
               2 ($CellContext`M - 
                3 $CellContext`r1)) $CellContext`r1^4 + (($CellContext`a^2 \
$CellContext`M) $CellContext`r1) (4 $CellContext`M + 
               7 $CellContext`r1))) $CellContext`\[CapitalDelta]\[Theta]^2) \
$CellContext`\[CapitalDelta]\[Phi]^2 + ($CellContext`r1^(-7) ((
              3 $CellContext`a^6) $CellContext`M^2 + (($CellContext`a^2 \
$CellContext`M) (
               4 $CellContext`M - $CellContext`r1)) $CellContext`r1^4 + \
($CellContext`M - $CellContext`r1) $CellContext`r1^7 + (($CellContext`a^4 \
$CellContext`M) $CellContext`r1) ((-5) $CellContext`M^2 + (
                2 $CellContext`M) $CellContext`r1 - 
              3 $CellContext`r1^2))) $CellContext`\[CapitalDelta]\[Phi]^4 - \
(($CellContext`r1^(-4) ($CellContext`a^2 + $CellContext`r1 ((-2) \
$CellContext`M + $CellContext`r1))^(-2)) $CellContext`\[CapitalDelta]r^2) (((
             9 $CellContext`a^6) $CellContext`M) $CellContext`\[CapitalDelta]\
\[Phi]^2 + ((($CellContext`a^4 $CellContext`M) $CellContext`r1) ((-38) \
$CellContext`M + 
             13 $CellContext`r1)) $CellContext`\[CapitalDelta]\[Phi]^2 + \
($CellContext`M $CellContext`r1^6) ($CellContext`\[CapitalDelta]\[Theta]^2 + \
$CellContext`\[CapitalDelta]\[Phi]^2) + ($CellContext`a^2 $CellContext`r1^2) \
((42 $CellContext`M^3) $CellContext`\[CapitalDelta]\[Phi]^2 - ((
              20 $CellContext`M^2) $CellContext`r1) $CellContext`\
\[CapitalDelta]\[Phi]^2 + ($CellContext`M $CellContext`r1^2) (
              5 $CellContext`\[CapitalDelta]\[Theta]^2 - $CellContext`\
\[CapitalDelta]\[Phi]^2) - (
             
             6 $CellContext`r1^3) ($CellContext`\[CapitalDelta]\[Theta]^2 + \
$CellContext`\[CapitalDelta]\[Phi]^2))))}, 1, 5, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SuperscriptBox["r1", "2"], " ", "\[CapitalDelta]\[Theta]", " ", 
         "\[Epsilon]"}]}], "-", 
       RowBox[{
       "r1", " ", "\[CapitalDelta]r", " ", "\[CapitalDelta]\[Theta]", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], " ", "r1", " ", 
            SuperscriptBox["\[CapitalDelta]r", "2"], " ", 
            "\[CapitalDelta]\[Theta]"}], 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["a",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a,
              Editable->False], "2"], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}]}]], "-", 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False], " ", "r1", " ", 
           SuperscriptBox["\[CapitalDelta]\[Theta]", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["r1", "2"], " ", 
           SuperscriptBox["\[CapitalDelta]\[Theta]", "3"]}], "+", 
          FractionBox[
           RowBox[{
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "4"]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "-", 
                 RowBox[{"5", " ", "r1"}]}], ")"}], " ", "r1"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r1", "4"]}]}], ")"}], " ", 
            "\[CapitalDelta]\[Theta]", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], 
           SuperscriptBox["r1", "3"]]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "3"]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", "\[CapitalDelta]r", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["a",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`a,
                Editable->False], "2"], "-", 
              SuperscriptBox["r1", "2"]}], ")"}], " ", 
            SuperscriptBox["\[CapitalDelta]r", "2"], " ", 
            "\[CapitalDelta]\[Theta]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["a",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`a,
                Editable->False], "2"], "+", 
              RowBox[{"r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], "2"]], 
          "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              InterpretationBox[
               StyleBox["M",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`M,
               Editable->False]}], "+", "r1"}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]\[Theta]", "3"]}], "+", 
          FractionBox[
           RowBox[{
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r1", "4"]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"], " ", "r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", 
                 RowBox[{"5", " ", "r1"}]}], ")"}]}]}], ")"}], " ", 
            "\[CapitalDelta]\[Theta]", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], 
           SuperscriptBox["r1", "4"]]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "4"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 5, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 
       0, {(-$CellContext`r1^2) $CellContext`\[CapitalDelta]\[Theta], \
((-$CellContext`r1) $CellContext`\[CapitalDelta]r) $CellContext`\
\[CapitalDelta]\[Theta], 
        Rational[
         1, 6] (((($CellContext`M $CellContext`r1)/($CellContext`a^2 + \
$CellContext`r1 ((-2) $CellContext`M + $CellContext`r1))) $CellContext`\
\[CapitalDelta]r^2) $CellContext`\[CapitalDelta]\[Theta] - ((
           2 $CellContext`M) $CellContext`r1) $CellContext`\[CapitalDelta]\
\[Theta]^3 + $CellContext`r1^2 $CellContext`\[CapitalDelta]\[Theta]^3 + \
((($CellContext`M $CellContext`r1^(-3)) ((-3) $CellContext`a^4 + \
($CellContext`a^2 (2 $CellContext`M - 5 $CellContext`r1)) $CellContext`r1 - 
             2 $CellContext`r1^4)) $CellContext`\[CapitalDelta]\[Theta]) \
$CellContext`\[CapitalDelta]\[Phi]^2), (
         Rational[
          1, 12] $CellContext`\[CapitalDelta]r) (((($CellContext`M \
($CellContext`a^2 - $CellContext`r1^2)) ($CellContext`a^2 + $CellContext`r1 \
((-2) $CellContext`M + $CellContext`r1))^(-2)) \
$CellContext`\[CapitalDelta]r^2) $CellContext`\[CapitalDelta]\[Theta] + (
           2 (-$CellContext`M + $CellContext`r1)) \
$CellContext`\[CapitalDelta]\[Theta]^3 + ((($CellContext`M \
$CellContext`r1^(-4)) (9 $CellContext`a^4 - 
             2 $CellContext`r1^4 + ($CellContext`a^2 $CellContext`r1) ((-4) \
$CellContext`M + 
               5 $CellContext`r1))) $CellContext`\[CapitalDelta]\[Theta]) \
$CellContext`\[CapitalDelta]\[Phi]^2)}, 1, 5, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r1", "3"], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
          "\[CapitalDelta]\[Phi]", " ", "\[Epsilon]"}], "r1"]}], "+", 
       RowBox[{"\[CapitalDelta]r", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["a",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a,
              Editable->False], "2"], " ", 
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], " ", "\[CapitalDelta]\[Phi]"}], 
           SuperscriptBox["r1", "2"]], "-", 
          RowBox[{"r1", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"6", " ", 
          SuperscriptBox["r1", "6"]}]], 
        RowBox[{"\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["r1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "4"], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], " ", 
                SuperscriptBox["r1", "4"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "2"], " ", "r1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False], "2"]}], "-", 
                  RowBox[{"8", " ", 
                   InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False], " ", "r1"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r1", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[CapitalDelta]r", "2"]}], 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], "+", 
             RowBox[{"r1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 InterpretationBox[
                  StyleBox["M",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`M,
                  Editable->False]}], "+", "r1"}], ")"}]}]}]], "+", 
           RowBox[{
            SuperscriptBox["r1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "4"], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False]}], "+", 
              RowBox[{
               SuperscriptBox["r1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", 
                 RowBox[{"3", " ", "r1"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"], " ", "r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False], "2"]}], "+", 
                 RowBox[{"7", " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False], " ", "r1"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r1", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[CapitalDelta]\[Theta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  InterpretationBox[
                   StyleBox["a",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`a,
                   Editable->False], "2"]}], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", 
               SuperscriptBox["r1", "3"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["a",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`a,
                Editable->False], "2"], "+", 
              RowBox[{"r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "3"]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"12", " ", 
          SuperscriptBox["r1", "7"]}]], 
        RowBox[{"\[CapitalDelta]r", " ", "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["r1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "6"], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "-", 
               RowBox[{
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], " ", 
                SuperscriptBox["r1", "6"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "4"], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], " ", "r1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "10"}], " ", 
                   InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False]}], "+", 
                  RowBox[{"11", " ", "r1"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "2"], " ", 
                SuperscriptBox["r1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False], "3"]}], "-", 
                  RowBox[{"28", " ", 
                   SuperscriptBox[
                    InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False], "2"], " ", "r1"}], "+", 
                  RowBox[{"13", " ", 
                   InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False], " ", 
                   SuperscriptBox["r1", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["r1", "3"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[CapitalDelta]r", "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"], "+", 
               RowBox[{"r1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], "2"]], 
           "-", 
           RowBox[{
            SuperscriptBox["r1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "4"], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["M",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`M,
                  Editable->False], "-", 
                 RowBox[{"3", " ", "r1"}]}], ")"}], " ", 
               SuperscriptBox["r1", "4"]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], " ", "r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", 
                 RowBox[{"7", " ", "r1"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[CapitalDelta]\[Theta]", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "6"], " ", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], " ", 
               SuperscriptBox["r1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", "r1"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r1", "7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", "r1"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "4"], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], " ", "r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox[
                   InterpretationBox[
                    StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                    $CellContext`M,
                    Editable->False], "2"]}], "-", 
                 RowBox[{"2", " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False], " ", "r1"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r1", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "4"]}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 5, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 
       0, {(((-1)/$CellContext`r1) ($CellContext`r1^3 + $CellContext`a^2 (
            2 $CellContext`M + $CellContext`r1))) \
$CellContext`\[CapitalDelta]\[Phi], $CellContext`\[CapitalDelta]r \
((($CellContext`a^2 $CellContext`M) $CellContext`r1^(-2)) $CellContext`\
\[CapitalDelta]\[Phi] - $CellContext`r1 $CellContext`\[CapitalDelta]\[Phi]), \
((Rational[
           1, 6] $CellContext`r1^(-6)) $CellContext`\[CapitalDelta]\[Phi]) \
((($CellContext`r1^3/($CellContext`a^2 + $CellContext`r1 ((-2) $CellContext`M + \
$CellContext`r1))) (((-3) $CellContext`a^4) $CellContext`M + $CellContext`M \
$CellContext`r1^4 + ($CellContext`a^2 $CellContext`r1) (
              5 $CellContext`M^2 - (8 $CellContext`M) $CellContext`r1 - 
              3 $CellContext`r1^2))) $CellContext`\[CapitalDelta]r^2 + \
($CellContext`r1^3 ((
              3 $CellContext`a^4) $CellContext`M + $CellContext`r1^4 ((-2) \
$CellContext`M + 3 $CellContext`r1) + ($CellContext`a^2 $CellContext`r1) (
              2 $CellContext`M^2 + (7 $CellContext`M) $CellContext`r1 + 
              3 $CellContext`r1^2))) $CellContext`\[CapitalDelta]\[Theta]^2 + \
(((-$CellContext`a^2) $CellContext`M + $CellContext`r1^3)^2 ($CellContext`a^2 + \
$CellContext`r1 ((-2) $CellContext`M + $CellContext`r1))) $CellContext`\
\[CapitalDelta]\[Phi]^2), (((
           Rational[
            1, 12] $CellContext`r1^(-7)) $CellContext`\[CapitalDelta]r) \
$CellContext`\[CapitalDelta]\[Phi]) ((($CellContext`r1^3 ($CellContext`a^2 + \
$CellContext`r1 ((-2) $CellContext`M + $CellContext`r1))^(-2)) ((
              3 $CellContext`a^6) $CellContext`M - $CellContext`M \
$CellContext`r1^6 + (($CellContext`a^4 $CellContext`M) $CellContext`r1) \
((-10) $CellContext`M + 
              11 $CellContext`r1) + ($CellContext`a^2 $CellContext`r1^2) (
              6 $CellContext`M^3 - (
               28 $CellContext`M^2) $CellContext`r1 + (
                13 $CellContext`M) $CellContext`r1^2 + 
              6 $CellContext`r1^3))) $CellContext`\[CapitalDelta]r^2 - \
($CellContext`r1^3 ((9 $CellContext`a^4) $CellContext`M + (
             2 ($CellContext`M - 
              3 $CellContext`r1)) $CellContext`r1^4 + (($CellContext`a^2 \
$CellContext`M) $CellContext`r1) (4 $CellContext`M + 
             7 $CellContext`r1))) $CellContext`\[CapitalDelta]\[Theta]^2 + (
           2 (((-3) $CellContext`a^6) $CellContext`M^2 + (($CellContext`a^2 \
$CellContext`M) $CellContext`r1^4) ((-4) $CellContext`M + $CellContext`r1) + \
$CellContext`r1^7 (-$CellContext`M + $CellContext`r1) + (($CellContext`a^4 \
$CellContext`M) $CellContext`r1) (
              5 $CellContext`M^2 - (2 $CellContext`M) $CellContext`r1 + 
              3 $CellContext`r1^2))) $CellContext`\[CapitalDelta]\[Phi]^2)}, 
       1, 5, 1],
      Editable->False]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5365661585031548`*^9, 3.536566173157364*^9}, {
   3.536574336215452*^9, 3.5365743586824617`*^9}, {3.536574913598414*^9, 
   3.5365749277519407`*^9}, {3.5365751457208242`*^9, 3.536575170202606*^9}, 
   3.536575251347372*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Sigma]t1", ",", "\[Sigma]r1", ",", "\[Sigma]\[Theta]1", ",", 
      "\[Sigma]\[Phi]1"}], "}"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"SeriesCollect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SeriesCollect", "[", 
          RowBox[{
           RowBox[{"#", "/.", "\[CapitalDelta]\[Phi]toQR"}], ",", 
           "\[CapitalDelta]R"}], "]"}], "/.", "RtoQ"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
          "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
        "FullSimplify"}], "]"}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{
      "\[Sigma]t1", ",", "\[Sigma]r1", ",", "\[Sigma]\[Theta]1", ",", 
       "\[Sigma]\[Phi]1"}], "}"}]}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.545126285940475*^9, 3.5451263137620564`*^9}, {
   3.547431113256291*^9, 3.547431113670619*^9}, 3.547431285932624*^9, {
   3.550394754831414*^9, 3.550394755341714*^9}, {3.55273076507055*^9, 
   3.5527307672226353`*^9}, {3.552732374690427*^9, 3.552732382665707*^9}, {
   3.5572324992539053`*^9, 3.557232499925665*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[Sigma]t1", ",", "\[Sigma]r1", ",", "\[Sigma]\[Theta]1", ",", 
     "\[Sigma]\[Phi]1"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCollect", "[", 
      RowBox[{
       RowBox[{
       "#", "/.", "\[CapitalDelta]\[Phi]to\[CapitalDelta]Q\[CapitalDelta]R"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
         "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
       "Simplify"}], "]"}], "&"}], "/@", 
    RowBox[{"{", 
     RowBox[{
     "\[Sigma]t1", ",", "\[Sigma]r1", ",", "\[Sigma]\[Theta]1", ",", 
      "\[Sigma]\[Phi]1"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545126285940475*^9, 3.5451263137620564`*^9}, {
   3.547431113256291*^9, 3.547431113670619*^9}, 3.547431285932624*^9, {
   3.550394754831414*^9, 3.550394755341714*^9}, {3.55273076507055*^9, 
   3.5527307672226353`*^9}, {3.552732374690427*^9, 3.552732382665707*^9}, {
   3.5572324992539053`*^9, 3.557232499925665*^9}, {3.557762522349195*^9, 
   3.557762534831005*^9}, {3.557762598959753*^9, 3.55776260694666*^9}, 
   3.557765861455841*^9, {3.557833629420806*^9, 3.557833649419119*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]a1", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Sigma]t1", ",", "\[Sigma]r1", ",", "\[Sigma]\[Theta]1", ",", 
     "\[Sigma]\[Phi]1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.535299947813364*^9, 3.535299961809471*^9}, {
   3.545118100002334*^9, 3.54511810345586*^9}, 3.550394738035183*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]1", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["a",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`a,
           Editable->False], "2"], " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["a",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`a,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["M",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`M,
           Editable->False], " ", 
          SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "r1"], "+", 
        RowBox[{
         SuperscriptBox["r1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox["\[CapitalDelta]r", "2"], 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], "-", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox["M",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`M,
               Editable->False], " ", "r1"}], "+", 
             SuperscriptBox["r1", "2"]}]], "+", 
           SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], "+", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}]}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "+", 
     FractionBox[
      RowBox[{"\[CapitalDelta]r", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["r1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], "-", 
             RowBox[{
              InterpretationBox[
               StyleBox["M",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`M,
               Editable->False], " ", "r1"}]}], ")"}], " ", 
           SuperscriptBox["\[CapitalDelta]r", "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], "+", 
             RowBox[{"r1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 InterpretationBox[
                  StyleBox["M",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`M,
                  Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], "2"]], 
         "+", 
         RowBox[{
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["\[CapitalDelta]\[Theta]", "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           InterpretationBox[
            StyleBox["a",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`a,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["M",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`M,
           Editable->False], " ", 
          SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r1", "3"], " ", 
          SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["r1", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", "24"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], "-", 
               RowBox[{"6", " ", "r1"}]}], ")"}], " ", "r1"}], "-", 
            RowBox[{
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False], "-", 
               RowBox[{"8", " ", "r1"}]}], ")"}], " ", 
             SuperscriptBox["r1", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[CapitalDelta]r", "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["a",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a,
              Editable->False], "2"], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], "3"]], 
        "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["a",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`a,
           Editable->False], "2"], " ", 
         SuperscriptBox["\[CapitalDelta]\[Theta]", "4"]}], "+", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M,
          Editable->False], " ", "r1", " ", 
         SuperscriptBox["\[CapitalDelta]\[Theta]", "4"]}], "-", 
        RowBox[{
         SuperscriptBox["r1", "2"], " ", 
         SuperscriptBox["\[CapitalDelta]\[Theta]", "4"]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "4"], " ", 
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False]}], "+", 
            RowBox[{
             SuperscriptBox["r1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", 
               RowBox[{"3", " ", "r1"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], " ", "r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["M",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`M,
                  Editable->False], "2"]}], "+", 
               RowBox[{"7", " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], " ", "r1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r1", "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], 
         SuperscriptBox["r1", "3"]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], "2"]}], " ", 
              InterpretationBox[
               StyleBox["M",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`M,
               Editable->False]}], "+", 
             SuperscriptBox["r1", "3"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["a",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a,
              Editable->False], "2"], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[CapitalDelta]\[Phi]", "4"]}], 
         SuperscriptBox["r1", "6"]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalDelta]r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "4"], " ", 
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", 
             SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
            RowBox[{
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", 
             SuperscriptBox["r1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], "+", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], " ", "r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["M",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`M,
                  Editable->False], "2"], " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], " ", "r1", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], "+", 
                  SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["r1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["a",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a,
              Editable->False], "2"], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}]}]]}], 
       ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "24"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "-", 
               RowBox[{"9", " ", "r1"}]}], ")"}]}], "-", 
            RowBox[{
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", 
             SuperscriptBox["r1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], "2"], "-", 
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], " ", "r1"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["r1", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], " ", "r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["M",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`M,
                  Editable->False], "2"]}], "-", 
               RowBox[{"5", " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], " ", "r1"}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["r1", "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[CapitalDelta]r", "5"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["a",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a,
              Editable->False], "2"], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], "4"]], 
        "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["r1", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["a",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`a,
                Editable->False], "2"], "+", 
              RowBox[{"r1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  InterpretationBox[
                   StyleBox["M",
                    ShowAutoStyles->False,
                    AutoSpacing->False],
                   $CellContext`M,
                   Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], "2"]}]], 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "6"], " ", 
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", 
             SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "4"], " ", 
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", "r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "10"}], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", 
               RowBox[{"11", " ", "r1"}]}], ")"}], " ", 
             SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
            RowBox[{
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", 
             SuperscriptBox["r1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], "+", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], " ", 
             SuperscriptBox["r1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["M",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`M,
                  Editable->False], "3"], " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
               RowBox[{"28", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["M",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`M,
                  Editable->False], "2"], " ", "r1", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["r1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], "+", 
                  SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}]}], 
               "+", 
               RowBox[{
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False], " ", 
                SuperscriptBox["r1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   SuperscriptBox["\[CapitalDelta]\[Theta]", "2"]}], "+", 
                  RowBox[{"13", " ", 
                   SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["r1", "7"]], 
         RowBox[{"\[CapitalDelta]r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "4"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["M",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`M,
               Editable->False], "3"], " ", "r1", " ", 
             SuperscriptBox["\[CapitalDelta]\[Phi]", "4"]}], "-", 
            RowBox[{
             SuperscriptBox["r1", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[CapitalDelta]\[Theta]", "4"], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "4"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox["M",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`M,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "4"], " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "2"], " ", 
                SuperscriptBox["r1", "2"], " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "4"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r1", "4"], " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], "+", 
                  SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", 
             SuperscriptBox["r1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r1", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], "+", 
                   SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], " ", 
                   SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[CapitalDelta]\[Phi]", "4"]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox[
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], "2"], " ", 
                SuperscriptBox["r1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   SuperscriptBox["\[CapitalDelta]\[Theta]", "2"], " ", 
                   SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
                  SuperscriptBox["\[CapitalDelta]\[Phi]", "4"]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "5"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 6, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[1, 
        2] ($CellContext`a^2 $CellContext`\[CapitalDelta]\[Phi]^2 + (((
           2 $CellContext`a^2) $CellContext`M)/$CellContext`r1) $CellContext`\
\[CapitalDelta]\[Phi]^2 + $CellContext`r1^2 (($CellContext`a^2 - (
             2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)^(-1) \
$CellContext`\[CapitalDelta]r^2 + $CellContext`\[CapitalDelta]\[Theta]^2 + \
$CellContext`\[CapitalDelta]\[Phi]^2)), ((
        Rational[
         1, 2] $CellContext`r1^(-2)) $CellContext`\[CapitalDelta]r) \
((($CellContext`r1^3 ($CellContext`a^2 - $CellContext`M $CellContext`r1)) \
($CellContext`a^2 + $CellContext`r1 ((-2) $CellContext`M + \
$CellContext`r1))^(-2)) $CellContext`\[CapitalDelta]r^2 + $CellContext`r1^3 \
$CellContext`\[CapitalDelta]\[Theta]^2 - ($CellContext`a^2 $CellContext`M) \
$CellContext`\[CapitalDelta]\[Phi]^2 + $CellContext`r1^3 $CellContext`\
\[CapitalDelta]\[Phi]^2), 
      Rational[1, 
        24] (((3 $CellContext`a^4 + ((2 $CellContext`a^2) ($CellContext`M - 
             6 $CellContext`r1)) $CellContext`r1 - ($CellContext`M \
($CellContext`M - 
            8 $CellContext`r1)) $CellContext`r1^2) ($CellContext`a^2 + \
$CellContext`r1 ((-2) $CellContext`M + $CellContext`r1))^(-3)) $CellContext`\
\[CapitalDelta]r^4 + (
         3 $CellContext`a^2) $CellContext`\[CapitalDelta]\[Theta]^4 + ((
          2 $CellContext`M) $CellContext`r1) $CellContext`\[CapitalDelta]\
\[Theta]^4 - $CellContext`r1^2 $CellContext`\[CapitalDelta]\[Theta]^4 - (((
          2 $CellContext`r1^(-3)) ((
            3 $CellContext`a^4) $CellContext`M + $CellContext`r1^4 ((-2) \
$CellContext`M + 3 $CellContext`r1) + ($CellContext`a^2 $CellContext`r1) (
            2 $CellContext`M^2 + (7 $CellContext`M) $CellContext`r1 + 
            3 $CellContext`r1^2))) $CellContext`\[CapitalDelta]\[Theta]^2) \
$CellContext`\[CapitalDelta]\[Phi]^2 - (($CellContext`r1^(-6) \
((-$CellContext`a^2) $CellContext`M + $CellContext`r1^3)^2) ($CellContext`a^2 + \
$CellContext`r1 ((-2) $CellContext`M + $CellContext`r1))) $CellContext`\
\[CapitalDelta]\[Phi]^4 + (((
           2 $CellContext`r1^(-3))/($CellContext`a^2 + $CellContext`r1 ((-2) \
$CellContext`M + $CellContext`r1))) $CellContext`\[CapitalDelta]r^2) (((
            3 $CellContext`a^4) $CellContext`M) $CellContext`\[CapitalDelta]\
\[Phi]^2 - ($CellContext`M $CellContext`r1^4) ($CellContext`\[CapitalDelta]\
\[Theta]^2 + $CellContext`\[CapitalDelta]\[Phi]^2) + ($CellContext`a^2 \
$CellContext`r1) (((-5) $CellContext`M^2) \
$CellContext`\[CapitalDelta]\[Phi]^2 + ((
              8 $CellContext`M) $CellContext`r1) $CellContext`\[CapitalDelta]\
\[Phi]^2 + (
             3 $CellContext`r1^2) ($CellContext`\[CapitalDelta]\[Theta]^2 + \
$CellContext`\[CapitalDelta]\[Phi]^2)))), 
      Rational[1, 
        24] ((($CellContext`a^2 + $CellContext`r1 ((-2) $CellContext`M + \
$CellContext`r1))^(-4) ($CellContext`a^4 (4 $CellContext`M - 
            9 $CellContext`r1) - ($CellContext`M $CellContext`r1^2) \
($CellContext`M^2 - (2 $CellContext`M) $CellContext`r1 + 
           6 $CellContext`r1^2) + ($CellContext`a^2 $CellContext`r1) (
            3 $CellContext`M^2 - (5 $CellContext`M) $CellContext`r1 + 
            12 $CellContext`r1^2))) $CellContext`\[CapitalDelta]r^5 - \
(($CellContext`r1^(-4) ($CellContext`a^2 + $CellContext`r1 ((-2) \
$CellContext`M + $CellContext`r1))^(-2)) $CellContext`\[CapitalDelta]r^3) (((
           3 $CellContext`a^6) $CellContext`M) $CellContext`\[CapitalDelta]\
\[Phi]^2 + ((($CellContext`a^4 $CellContext`M) $CellContext`r1) ((-10) \
$CellContext`M + 
           11 $CellContext`r1)) $CellContext`\[CapitalDelta]\[Phi]^2 - \
($CellContext`M $CellContext`r1^6) ($CellContext`\[CapitalDelta]\[Theta]^2 + \
$CellContext`\[CapitalDelta]\[Phi]^2) + ($CellContext`a^2 $CellContext`r1^2) \
((6 $CellContext`M^3) $CellContext`\[CapitalDelta]\[Phi]^2 - ((
            28 $CellContext`M^2) $CellContext`r1) \
$CellContext`\[CapitalDelta]\[Phi]^2 + (
            6 $CellContext`r1^3) ($CellContext`\[CapitalDelta]\[Theta]^2 + \
$CellContext`\[CapitalDelta]\[Phi]^2) + ($CellContext`M $CellContext`r1^2) \
((-5) $CellContext`\[CapitalDelta]\[Theta]^2 + 
            13 $CellContext`\[CapitalDelta]\[Phi]^2))) + \
($CellContext`r1^(-7) $CellContext`\[CapitalDelta]r) (((((-5) \
$CellContext`a^4) $CellContext`M^3) $CellContext`r1) $CellContext`\
\[CapitalDelta]\[Phi]^4 - $CellContext`r1^8 ($CellContext`\[CapitalDelta]\
\[Theta]^4 + (
            6 $CellContext`\[CapitalDelta]\[Theta]^2) $CellContext`\
\[CapitalDelta]\[Phi]^2 + $CellContext`\[CapitalDelta]\[Phi]^4) + \
($CellContext`a^2 $CellContext`M^2) ((
             3 $CellContext`a^4) $CellContext`\[CapitalDelta]\[Phi]^4 + ((
              2 $CellContext`a^2) $CellContext`r1^2) $CellContext`\
\[CapitalDelta]\[Phi]^4 + ((
              4 $CellContext`r1^4) $CellContext`\[CapitalDelta]\[Phi]^2) \
($CellContext`\[CapitalDelta]\[Theta]^2 + \
$CellContext`\[CapitalDelta]\[Phi]^2)) + ($CellContext`M $CellContext`r1^3) \
($CellContext`r1^4 ($CellContext`\[CapitalDelta]\[Theta]^2 + $CellContext`\
\[CapitalDelta]\[Phi]^2)^2 + $CellContext`a^4 ((
               9 $CellContext`\[CapitalDelta]\[Theta]^2) $CellContext`\
\[CapitalDelta]\[Phi]^2 - 
             3 $CellContext`\[CapitalDelta]\[Phi]^4) + ($CellContext`a^2 \
$CellContext`r1^2) ((
               7 $CellContext`\[CapitalDelta]\[Theta]^2) $CellContext`\
\[CapitalDelta]\[Phi]^2 - $CellContext`\[CapitalDelta]\[Phi]^4))))}, 2, 6, 1],
    
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.536566274218802*^9, 3.53656627846775*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"\[Sigma]1", "=", 
    RowBox[{"SeriesCollect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SeriesCollect", "[", 
        RowBox[{
         RowBox[{"\[Sigma]1", "/.", "\[CapitalDelta]\[Phi]toQR"}], ",", 
         "\[CapitalDelta]R"}], "]"}], "/.", "RtoQ"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
        "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
      "FullSimplify"}], "]"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.545126147192659*^9, 3.545126152241098*^9}, {
   3.545126187229095*^9, 3.5451262705361643`*^9}, 3.545126318616089*^9, {
   3.547431050266692*^9, 3.5474310505611057`*^9}, 3.547431293586711*^9, {
   3.5503947199672413`*^9, 3.550394720469549*^9}, {3.552730849858719*^9, 
   3.552730851899599*^9}, {3.552732416513485*^9, 3.552732423888764*^9}, {
   3.557232511195353*^9, 3.5572325119870996`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]1", "=", 
   RowBox[{"SeriesCollect", "[", 
    RowBox[{
     RowBox[{
     "\[Sigma]1", "/.", 
      "\[CapitalDelta]\[Phi]to\[CapitalDelta]Q\[CapitalDelta]R"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
       "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
     "Simplify"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545126147192659*^9, 3.545126152241098*^9}, {
   3.545126187229095*^9, 3.5451262705361643`*^9}, 3.545126318616089*^9, {
   3.547431050266692*^9, 3.5474310505611057`*^9}, 3.547431293586711*^9, {
   3.5503947199672413`*^9, 3.550394720469549*^9}, {3.552730849858719*^9, 
   3.552730851899599*^9}, {3.552732416513485*^9, 3.552732423888764*^9}, {
   3.557232511195353*^9, 3.5572325119870996`*^9}, {3.557762615099162*^9, 
   3.55776262912112*^9}, {3.5577627016386538`*^9, 3.557762702221574*^9}, 
   3.5577658646880913`*^9, {3.557833653730607*^9, 3.557833657153754*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  OverscriptBox["r", "_"], TraditionalForm]], "None"]], "Subsection",
 CellChangeTimes->{
  3.4831911481141663`*^9, {3.53528624957681*^9, 3.535286250232685*^9}, {
   3.5352871651575108`*^9, 3.535287165637301*^9}}],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"rb", "=", 
     RowBox[{"SeriesCollect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"TraceBasisDummy", "[", 
         RowBox[{
          RowBox[{"ubar", "[", "bS", "]"}], 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"-", "bS"}], "]"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"{", 
           RowBox[{"n_", ",", 
            RowBox[{"-", "Kerr"}]}], "}"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"\[Sigma]a1", "[", 
          RowBox[{"[", "n", "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
         "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
       "Simplify"}], "]"}]}], ";"}], ",", "SeriesCollectStatus"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.536566332400236*^9, 3.536566392988731*^9}, {
   3.536575479042592*^9, 3.53657547963958*^9}, {3.536575525343073*^9, 
   3.5365755503190613`*^9}, {3.5365757613949423`*^9, 3.536575763231963*^9}, {
   3.536586836618223*^9, 3.536586839995269*^9}, {3.536589206200951*^9, 
   3.536589206703431*^9}, {3.536604081327466*^9, 3.536604084266163*^9}, 
   3.536604173113386*^9, 3.550394820137059*^9, 3.55273085951607*^9, {
   3.5572291205139914`*^9, 3.557229123113912*^9}, {3.557232534684338*^9, 
   3.557232560821705*^9}, 3.5578339733181334`*^9}],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"rb2", "=", 
     RowBox[{"SeriesCollect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCollect", "[", 
         RowBox[{
          RowBox[{"SeriesApply", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["#", "2"], "&"}], ",", "rb"}], "]"}], ",", 
          "\[CapitalDelta]R"}], "]"}], "/.", 
        "\[CapitalDelta]Rto\[CapitalDelta]Q"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
         "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
       "Simplify"}], "]"}]}], ";"}], ",", "SeriesCollectStatus"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.535302987865993*^9, 3.535303013459568*^9}, {
   3.5366041558838654`*^9, 3.536604171495862*^9}, {3.5366042063102407`*^9, 
   3.536604222878909*^9}, {3.550394830103448*^9, 3.5503948350397177`*^9}, 
   3.552730861387261*^9, {3.55273250352108*^9, 3.552732515161209*^9}, {
   3.557232554054195*^9, 3.55723258593088*^9}, 3.5578339757388687`*^9, 
   3.558273677941668*^9}],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"rb3", "=", 
     RowBox[{"SeriesCollect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCollect", "[", 
         RowBox[{
          RowBox[{"SeriesApply", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["#", "3"], "&"}], ",", "rb"}], "]"}], ",", 
          "\[CapitalDelta]R"}], "]"}], "/.", 
        "\[CapitalDelta]Rto\[CapitalDelta]Q"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
         "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
       "Simplify"}], "]"}]}], ";"}], ",", "SeriesCollectStatus"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.535302987865993*^9, 3.535303013459568*^9}, {
   3.5366041558838654`*^9, 3.536604171495862*^9}, {3.5366042063102407`*^9, 
   3.53660424725393*^9}, {3.550394837919363*^9, 3.550394843055531*^9}, 
   3.552730862323605*^9, {3.552732516538184*^9, 3.552732519745393*^9}, {
   3.5572325712194443`*^9, 3.557232589267048*^9}, 3.5578339777864103`*^9, 
   3.5582736791184177`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"rb", "=", 
      RowBox[{"SeriesCollect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"TraceBasisDummy", "[", 
          RowBox[{
           RowBox[{"ubar", "[", "bS", "]"}], 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"-", "bS"}], "]"}]}], "]"}], "/.", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"{", 
            RowBox[{"n_", ",", 
             RowBox[{"-", "Kerr"}]}], "}"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"\[Sigma]a1", "[", 
           RowBox[{"[", "n", "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
          "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
        "Simplify"}], "]"}]}], ";"}], ",", "SeriesCollectStatus"}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.536566332400236*^9, 3.536566392988731*^9}, {
   3.536575479042592*^9, 3.53657547963958*^9}, {3.536575525343073*^9, 
   3.5365755503190613`*^9}, {3.5365757613949423`*^9, 3.536575763231963*^9}, {
   3.536586836618223*^9, 3.536586839995269*^9}, {3.536589206200951*^9, 
   3.536589206703431*^9}, {3.536604081327466*^9, 3.536604084266163*^9}, 
   3.536604173113386*^9, 3.550394820137059*^9, 3.55273085951607*^9, {
   3.5572291205139914`*^9, 3.557229123113912*^9}, {3.557232534684338*^9, 
   3.557232560821705*^9}, {3.557762732620119*^9, 3.557762732938315*^9}, 
   3.5577633178088923`*^9, {3.5578336834758673`*^9, 3.557833687274707*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"rb2", "=", 
      RowBox[{"SeriesCollect", "[", 
       RowBox[{
        RowBox[{"SeriesApply", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["#", "2"], "&"}], ",", "rb"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
          "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
        "Simplify"}], "]"}]}], ";"}], ",", "SeriesCollectStatus"}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.535302987865993*^9, 3.535303013459568*^9}, {
   3.5366041558838654`*^9, 3.536604171495862*^9}, {3.5366042063102407`*^9, 
   3.536604222878909*^9}, {3.550394830103448*^9, 3.5503948350397177`*^9}, 
   3.552730861387261*^9, {3.55273250352108*^9, 3.552732515161209*^9}, {
   3.557232554054195*^9, 3.55723258593088*^9}, {3.5577627383692417`*^9, 
   3.557762738721047*^9}, {3.557763249462503*^9, 3.5577632537067966`*^9}, 
   3.557763311871875*^9, {3.5578336901545677`*^9, 3.5578336914658537`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"rb3", "=", 
      RowBox[{"SeriesCollect", "[", 
       RowBox[{
        RowBox[{"SeriesApply", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["#", "3"], "&"}], ",", "rb"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
          "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
        "Simplify"}], "]"}]}], ";"}], ",", "SeriesCollectStatus"}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.535302987865993*^9, 3.535303013459568*^9}, {
   3.5366041558838654`*^9, 3.536604171495862*^9}, {3.5366042063102407`*^9, 
   3.53660424725393*^9}, {3.550394837919363*^9, 3.550394843055531*^9}, 
   3.552730862323605*^9, {3.552732516538184*^9, 3.552732519745393*^9}, {
   3.5572325712194443`*^9, 3.557232589267048*^9}, {3.557762740609222*^9, 
   3.557762740920907*^9}, {3.557763259384239*^9, 3.5577632622476873`*^9}, 
   3.557763313761425*^9, {3.5578336939539967`*^9, 3.557833695186236*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  OverscriptBox["s", "_"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{
  3.483191082231312*^9, {3.536682158588934*^9, 3.536682159472352*^9}}],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"s2", "=", 
     RowBox[{"SeriesCollect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCollect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "\[Sigma]1"}], "+", "rb2"}], ",", 
          "\[CapitalDelta]R"}], "]"}], "/.", 
        "\[CapitalDelta]Rto\[CapitalDelta]Q"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
         "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
       "Simplify"}], "]"}]}], ";"}], ",", "SeriesCollectStatus"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.535286152902019*^9, 3.535286153325644*^9}, {
   3.535288228528182*^9, 3.535288234664143*^9}, 3.5352882722250147`*^9, {
   3.5352883151175137`*^9, 3.535288319581225*^9}, {3.53528969505374*^9, 
   3.535289710853232*^9}, {3.535290710059267*^9, 3.5352907168706417`*^9}, {
   3.535290805516245*^9, 3.535290806853827*^9}, {3.535315080150653*^9, 
   3.535315080343755*^9}, {3.536566451680537*^9, 3.536566457472782*^9}, 
   3.536575569576508*^9, {3.5365757749424257`*^9, 3.5365757763658867`*^9}, {
   3.536580798789185*^9, 3.536580808642929*^9}, {3.5365868500394793`*^9, 
   3.5365868531862926`*^9}, {3.5365892213505573`*^9, 
   3.5365892243746843`*^9}, {3.536604295056045*^9, 3.536604298629583*^9}, 
   3.550394851223414*^9, 3.552730863635634*^9, {3.55273305829366*^9, 
   3.552733067398189*^9}, {3.557232595289156*^9, 3.557232595954681*^9}, 
   3.557760354565686*^9, {3.557834052196247*^9, 3.557834055879678*^9}, 
   3.557834089017569*^9, 3.558273684371173*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"s2", "=", 
      RowBox[{"SeriesCollect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "\[Sigma]1"}], "+", "rb2"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
          "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
        "Simplify"}], "]"}]}], ";"}], ",", "SeriesCollectStatus"}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.535286152902019*^9, 3.535286153325644*^9}, {
   3.535288228528182*^9, 3.535288234664143*^9}, 3.5352882722250147`*^9, {
   3.5352883151175137`*^9, 3.535288319581225*^9}, {3.53528969505374*^9, 
   3.535289710853232*^9}, {3.535290710059267*^9, 3.5352907168706417`*^9}, {
   3.535290805516245*^9, 3.535290806853827*^9}, {3.535315080150653*^9, 
   3.535315080343755*^9}, {3.536566451680537*^9, 3.536566457472782*^9}, 
   3.536575569576508*^9, {3.5365757749424257`*^9, 3.5365757763658867`*^9}, {
   3.536580798789185*^9, 3.536580808642929*^9}, {3.5365868500394793`*^9, 
   3.5365868531862926`*^9}, {3.5365892213505573`*^9, 
   3.5365892243746843`*^9}, {3.536604295056045*^9, 3.536604298629583*^9}, 
   3.550394851223414*^9, 3.552730863635634*^9, {3.55273305829366*^9, 
   3.552733067398189*^9}, {3.557232595289156*^9, 3.557232595954681*^9}, 
   3.557760354565686*^9, {3.557763325354426*^9, 3.557763343065999*^9}, {
   3.55783370476108*^9, 3.5578337061200867`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"\[Rho]", "[", "__", "]"}], "]"}], ":=", "\[Rho]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.535292425290258*^9, 3.535292443930271*^9}, 
   3.535292827902603*^9, {3.535292935179099*^9, 3.5352929366374273`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]simp", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", ":", 
         RowBox[{"\[Rho]", "[", "___", "]"}]}], ")"}], "n_"], ")"}], "m_"], 
    "\[RuleDelayed]", 
    SuperscriptBox["x", 
     RowBox[{"n", " ", "m"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.535303427671081*^9, 3.5353034645207787`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"to\[Rho]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"s2", ",", "\[Epsilon]", ",", "2"}], "]"}], "\[Rule]", 
    SuperscriptBox[
     RowBox[{"\[Rho]", "[", 
      RowBox[{
      "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
       "\[CapitalDelta]Q"}], "]"}], "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5352922625300922`*^9, 3.535292267928933*^9}, {
   3.5352924076273823`*^9, 3.5352924194442873`*^9}, {3.536566587196518*^9, 
   3.536566592929187*^9}, 3.536575832172812*^9, {3.536589379778001*^9, 
   3.536589380090849*^9}, {3.5366043767005367`*^9, 3.5366043812354918`*^9}, 
   3.55039496696471*^9, {3.55273086838723*^9, 3.552730875433406*^9}, {
   3.552733843338509*^9, 3.552733843729941*^9}, {3.557767346703429*^9, 
   3.557767347220587*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"from\[Rho]", "=", 
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{
     "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
      "\[CapitalDelta]Q"}], "]"}], "\[Rule]", 
    SuperscriptBox[
     RowBox[{"Coefficient", "[", 
      RowBox[{"s2", ",", "\[Epsilon]", ",", "2"}], "]"}], 
     RowBox[{"1", "/", "2"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5352922625300922`*^9, 3.535292267928933*^9}, {
   3.5352924076273823`*^9, 3.5352924194442873`*^9}, {3.535392131099545*^9, 
   3.535392158267029*^9}, 3.536566599391011*^9, 3.5365758346089*^9, {
   3.536589382619458*^9, 3.536589382889882*^9}, 3.536604384541366*^9, {
   3.550394972509173*^9, 3.550394976779409*^9}, 3.55273089605888*^9, {
   3.552733866554226*^9, 3.552733866905262*^9}, {3.557767355964877*^9, 
   3.5577673563716993`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s2\[Rho]", "=", 
   RowBox[{"s2", "/.", "to\[Rho]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5352897207725763`*^9, 3.535289761489705*^9}, {
  3.535292259557721*^9, 3.535292272134425*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"s\[Rho]", "=", 
     RowBox[{"SeriesCollect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesApply", "[", 
         RowBox[{"Sqrt", ",", "s2\[Rho]"}], "]"}], "/.", "\[Rho]simp"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
         "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
       "Simplify"}], "]"}]}], ",", "SeriesCollectStatus"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.535303398043406*^9, 3.535303411295113*^9}, {
   3.535303473248827*^9, 3.535303475772056*^9}, {3.5366045604607058`*^9, 
   3.536604576492881*^9}, {3.5370070262075357`*^9, 3.537007033142229*^9}, {
   3.550394996844369*^9, 3.550395009948682*^9}, 3.552730888977923*^9, {
   3.557232597818839*^9, 3.557232598354609*^9}, {3.557767375185546*^9, 
   3.5577673755751*^9}, 3.557767498855893*^9, {3.557834185851884*^9, 
   3.557834187529853*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"s\[Rho]Inv", "=", 
     RowBox[{"SeriesCollect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesApply", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", "#", "]"}]}], "&"}], ",", "s2\[Rho]"}], 
         "]"}], "/.", "\[Rho]simp"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
         "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
       "Simplify"}], "]"}]}], ",", "SeriesCollectStatus"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.535315151387321*^9, 3.535315194291746*^9}, {
   3.535315233450747*^9, 3.535315234050606*^9}, 3.5353153264271727`*^9, {
   3.5366046108393097`*^9, 3.53660462528608*^9}, {3.537006986856196*^9, 
   3.5370069930951357`*^9}, {3.550395016652603*^9, 3.550395021892445*^9}, 
   3.5527308911392612`*^9, 3.5572326025621023`*^9, {3.557767378471249*^9, 
   3.557767378839095*^9}, 3.5577675008625298`*^9, 3.55783419386136*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"s\[Rho]Inv3", "=", 
     RowBox[{"SeriesCollect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesApply", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["#", 
            RowBox[{
             RowBox[{"-", "3"}], "/", "2"}]], "&"}], ",", "s2\[Rho]"}], "]"}],
         "/.", "\[Rho]simp"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
         "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
       "Simplify"}], "]"}]}], ",", "SeriesCollectStatus"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.535315151387321*^9, 3.535315194291746*^9}, {
   3.535315233450747*^9, 3.535315271945549*^9}, 3.535315328033004*^9, {
   3.53660461446987*^9, 3.536604626860326*^9}, {3.537006997370585*^9, 
   3.537007001888145*^9}, {3.550395025868301*^9, 3.550395032084201*^9}, 
   3.5527308921792994`*^9, 3.557232603940736*^9, {3.557767383086981*^9, 
   3.557767383430929*^9}, 3.557767502278639*^9, 3.557834195277244*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["\[CapitalPhi]", "S"], TraditionalForm]]]], "Section",
 CellChangeTimes->{{3.557230180707202*^9, 3.557230183461857*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPhi]", "S"], TraditionalForm]]],
 " - O(1/\[Epsilon])"
}], "Subsection",
 CellChangeTimes->{{3.47832631226826*^9, 3.478326373346486*^9}, {
  3.478326685903314*^9, 3.478326686759893*^9}, {3.482130577106536*^9, 
  3.482130578476605*^9}, {3.4851574338195868`*^9, 3.485157439547203*^9}, {
  3.518616852218993*^9, 3.518616856502198*^9}, {3.534250902754347*^9, 
  3.534250903650631*^9}, {3.535382390214748*^9, 3.5353824097396317`*^9}, {
  3.545120858103879*^9, 3.5451208989896183`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"seriesVars", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sbar", "[", "]"}], ",", 
      RowBox[{"rbar", "[", "]"}], ",", 
      RowBox[{"ComponentArray", "[", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"-", "bS"}], "]"}], "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.535382803710506*^9, 3.5353828290667553`*^9}, {
  3.5451209043387938`*^9, 3.5451209115060387`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]Sm1", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"sbar", "[", "]"}]}], ",", "seriesVars", ",", "Simplify"}], 
     "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"sbar", "[", "]"}], 
       RowBox[{"-", "1"}]], "\[RuleDelayed]", "s\[Rho]Inv"}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.535382843423572*^9, 3.535382865253605*^9}, {
  3.53538314719589*^9, 3.53538317299541*^9}, {3.535572008287628*^9, 
  3.535572009810885*^9}, {3.545117124985641*^9, 3.545117125185882*^9}, {
  3.545120920133108*^9, 3.545120985227517*^9}, {3.5451212286424837`*^9, 
  3.5451212302579403`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPhi]", "S"], TraditionalForm]]],
 " - ",
 "O(\[Epsilon])"
}], "Subsection",
 CellChangeTimes->{{3.518617078464916*^9, 3.518617079647128*^9}, {
   3.518622212092723*^9, 3.5186222131678963`*^9}, {3.520443242519286*^9, 
   3.520443248107829*^9}, 3.5353877672635193`*^9, {3.545121053010028*^9, 
   3.545121056524561*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]S1cov", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"TraceBasisDummy", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"rbar", "[", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"sbar", "[", "]"}], "2"]}], 
        RowBox[{"6", 
         SuperscriptBox[
          RowBox[{"sbar", "[", "]"}], "3"]}]], 
       RowBox[{"Rbar", "[", 
        RowBox[{
         RowBox[{"-", "bS"}], ",", " ", 
         RowBox[{"-", "cS"}], ",", " ", 
         RowBox[{"-", "dS"}], ",", " ", 
         RowBox[{"-", "eS"}]}], "]"}], 
       RowBox[{"ubar", "[", "bS", "]"}], 
       RowBox[{"\[Sigma]", "[", "cS", "]"}], 
       RowBox[{"ubar", "[", "dS", "]"}], 
       RowBox[{"\[Sigma]", "[", "eS", "]"}]}], "]"}], ",", "seriesVars", ",", 
     "Simplify"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.535387895722959*^9, 3.535387945264103*^9}, {
  3.535387989231152*^9, 3.535388025021864*^9}, {3.535388143722396*^9, 
  3.535388163881167*^9}, {3.545121063076474*^9, 3.5451212351152487`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"\[CapitalPhi]S1cov", ",", 
    SuperscriptBox[
     RowBox[{"rbar", "[", "]"}], "_"], ",", "Infinity"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.535319015342516*^9, 3.535319033478606*^9}, {
   3.5353196259743643`*^9, 3.535319634140256*^9}, 3.535364944276237*^9, {
   3.5353880567216787`*^9, 3.535388058229323*^9}, 3.5353885758121767`*^9, {
   3.545121713773006*^9, 3.5451217153838577`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  SuperscriptBox[
   InterpretationBox[
    StyleBox[
     OverscriptBox["r", "_"],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`rbar[],
    Editable->False], "2"], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOJlfcGuYuGvHF0uzPcC0dLWzj90gPSiS+WbzYH0t9/8
X0B0U8mDREsgbcZr3DERSE/4dErvFpAWXhXTchskzhzI/QJI32OViwDRfAds
Y38D6WOcPnl/gXTCB9O5/4D0/FQu+UUJrxwjig/83wGkn/jLl58D0tM/r5k/
N/GVY1xJfdmJzFeOrJtOXj4FpC9ce33XO+uV45objq9AdNZ7iSQfIJ1g/qgv
EEj7HZmpVwakC4IUbNcD6W1it2QM8l45bu2aEASiH2rkrXHOf+X4L4ln1hEg
PanDZ93XAqC51T8c4xqBfIm1iSDa9uqR3udAWvLZsYfsTa8cT+vqVd4D0h0f
izn1ml85bs5V9zRueeVoksKy/zmQbumbavYXSDvM/Chp3vrKEQBmvaji
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"\[CapitalPhi]S1cov", ",", 
    RowBox[{"rbar", "[", "]"}], ",", "Infinity"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.535319015342516*^9, 3.535319040902515*^9}, {
   3.535319640437263*^9, 3.535319642508947*^9}, 3.535364945820229*^9, 
   3.535388062642044*^9, 3.535388578491913*^9, {3.545121717983829*^9, 
   3.545121718959347*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  InterpretationBox[
   StyleBox[
    OverscriptBox["r", "_"],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`rbar[],
   Editable->False], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOKcKRGuYuGvHLtiE71BdNRDlx86QHqC8uPN5kC6PzDm
C4h22vYw0RJIP6o36ZgIpG9NOqN3C0hPC49vuQ2kiwVDuV8A6dzP8hEg2uG3
XexvIP1kkW/eXyD98Zn53H9AWnupgPyihFeOh6oO/d8BpB3WKZafA9KqShvm
z0185XhgyruyE5mvHAU4z18+BaQvdb6/6531yjFyi/MrEL3qoUySD5DOK3/S
FwikebJm65UB6bePFW3XA+kXzbdlDPJeOdb+nBQEor9szl/jnP/K8fAq3llH
gPSy/77rvha8cpSY9ssxrvGVY5POhkQQfVjrWO9zEN/1xEP2pleOMpr6lfeA
9BXuUk695leOKzg0PY1bXjmmtbDufw6kjyycZvYXSNc0fpY0b33lCADhGqto

  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"\[CapitalPhi]S1cov", ",", 
    SuperscriptBox[
     RowBox[{"sbar", "[", "]"}], "_"], ",", "Infinity"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.535319015342516*^9, 3.535319049614057*^9}, {
   3.535319644613958*^9, 3.5353196460603523`*^9}, 3.535364947268312*^9, 
   3.535388064794299*^9, 3.535388580195793*^9, {3.545121721359723*^9, 
   3.5451217222874393`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    InterpretationBox[
     StyleBox[
      OverscriptBox["s", "_"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`sbar[],
     Editable->False]], ",", 
   FractionBox["1", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox[
       OverscriptBox["s", "_"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`sbar[],
      Editable->False], "3"]]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOJvuTGuYuGvHCdbXPMG0Qpb3X/oAOnSFyZbzIF0096J
X0B0TtzzREsgbdFm1jERSDuZntO7BaRD5BNbbgPpMx7h3C+AdFKYUgSIfjvH
IfY3kJaaGpD3F0jPZ7Sa+w9IrzITk1+U8MoxbtLh/zuAdHKPavk5IJ34b8P8
uYmvHKVLI8tPZL5yjHx9+fIpIJ11+Ndd76xXjpz33F6B6G8pqkk+QLpjyrO+
QCB9Xn+hXhmQ5pilZrseSOcdvSNjkPfK8Y3+tCAQbbKnYI1zPtC8WP5ZR4A0
21f/dV8LXjmuSPnjGNf4yjHgw8ZEEF2qd7z3OZA2Kzv5kL3plaORjUHlPSAd
p1nGqdcM9IeFlqdxyytHmzy2/c+BtPCT6WZ/gfRHxq+S5q2vHAE4oKT1
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"\[CapitalPhi]S1cov", ",", 
    RowBox[{"sbar", "[", "]"}], ",", "Infinity"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.535319015342516*^9, 3.535319054406432*^9}, {
   3.535319647837878*^9, 3.535319649404316*^9}, 3.5353649489079847`*^9, 
   3.535388067465836*^9, 3.535388581811592*^9, {3.545121727423256*^9, 
   3.545121729359268*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  InterpretationBox[
   StyleBox[
    OverscriptBox["s", "_"],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`sbar[],
   Editable->False], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOKiH/GuYuGvHJ222PuAaLtSjx86QFqQt22LOZDO3XH8
C4ie5fYy0RJIT/Cx6pgIpO9OP693C0ibzU1quQ2kQ+qjuF8A6TQ9lQgQfaHJ
OfY3kP6zIzDvL5CW+GYz9x+Q9lgsJ78o4ZXjlBvH/u8A0lyb1cvPAWlRyy3z
5ya+cmTa5VhxIvOVI9v1m5dPAekJexjueWe9cnwZ4vkKRKfzaiT5AOkte1/0
BQLpcw8X6ZUB6QI/Ddv1QJpnzz0Zg7xXjt/iZwaB6JnhRWuc8185HnkoMOsI
kJYKCVz3teCVY8eCv45xjUDzUzcngugtC070PgfSLN9OPWRveuV45YFh5T0g
3fCtglOv+ZXjnOnansYtQHNq2Pc/B9Jrqmea/QXSPtO/SZq3vnIEAPmfqc4=

  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"\[CapitalPhi]S1cov", ",", 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "_", "]"}], "_"], ",", "Infinity"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.535319015342516*^9, 3.535319054406432*^9}, {
   3.535319647837878*^9, 3.535319649404316*^9}, 3.5353649489079847`*^9, {
   3.535388067465836*^9, 3.5353881019502783`*^9}, 3.5353885834356956`*^9, {
   3.545121732006948*^9, 3.5451217327827997`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Sigma]", 
         StyleBox[GridBox[{
            {" "},
            {
             StyleBox["1",
              FontColor->RGBColor[1., 0., 0.]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->9]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Sigma][{1, -$CellContext`Kerr}],
     Editable->False], "2"], ",", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Sigma]", 
         StyleBox[GridBox[{
            {" "},
            {
             StyleBox["2",
              FontColor->RGBColor[1., 0., 0.]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->9]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Sigma][{2, -$CellContext`Kerr}],
     Editable->False], "2"], ",", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Sigma]", 
         StyleBox[GridBox[{
            {" "},
            {
             StyleBox["3",
              FontColor->RGBColor[1., 0., 0.]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->9]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Sigma][{3, -$CellContext`Kerr}],
     Editable->False], "2"], ",", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Sigma]", 
         StyleBox[GridBox[{
            {" "},
            {
             StyleBox["4",
              FontColor->RGBColor[1., 0., 0.]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->9]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Sigma][{4, -$CellContext`Kerr}],
     Editable->False], "2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.535388095215109*^9, 3.535388102659564*^9}, 
   3.535388584011444*^9, 3.535391503364723*^9, 3.535572033893196*^9, 
   3.5357208225938063`*^9, 3.535723555142047*^9, 3.5357492108981333`*^9, 
   3.535749825246366*^9, 3.535788778233317*^9, 3.5357930106387663`*^9, 
   3.535795433974174*^9, 3.540324601343355*^9, 3.54037145428855*^9, 
   3.540415417346727*^9, 3.5408396777054577`*^9, 3.5451217336448927`*^9, 
   3.545126559119508*^9, 3.54539083213151*^9, 3.545390930426262*^9, 
   3.545391889379786*^9, 3.545402487382505*^9, 3.5454774931492653`*^9, 
   3.545594345324445*^9, 3.547431143037108*^9, 3.5474315729282618`*^9, 
   3.547995491627509*^9, 3.5482595365826387`*^9, 3.5488843385918713`*^9, 
   3.5574871199727488`*^9, 3.557487373639482*^9, 3.5577683023206043`*^9, 
   3.557834510399872*^9, 3.558273993607493*^9, 3.55843693982978*^9, 
   3.558971977419422*^9, 3.559341560254822*^9, 3.55938552484651*^9, 
   3.55950407975887*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"\[CapitalPhi]S1cov", ",", 
    RowBox[{"\[Sigma]", "[", "_", "]"}], ",", "Infinity"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.535319015342516*^9, 3.535319054406432*^9}, {
   3.535319647837878*^9, 3.535319649404316*^9}, 3.5353649489079847`*^9, {
   3.535388067465836*^9, 3.535388132486039*^9}, 3.5353885853876457`*^9, {
   3.5451217367587357`*^9, 3.5451217380788727`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Sigma]", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["1",
             FontColor->RGBColor[1., 0., 0.]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->9]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Sigma][{1, -$CellContext`Kerr}],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Sigma]", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["2",
             FontColor->RGBColor[1., 0., 0.]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->9]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Sigma][{2, -$CellContext`Kerr}],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Sigma]", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["3",
             FontColor->RGBColor[1., 0., 0.]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->9]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Sigma][{3, -$CellContext`Kerr}],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Sigma]", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["4",
             FontColor->RGBColor[1., 0., 0.]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->9]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Sigma][{4, -$CellContext`Kerr}],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+IFPfP2mIe/cuT4YfEVRG9+9zbREki/WG3XMRFIC/6/
qncLSIs3pLXcBtL5T+K4XwDptCatCBAdE+EZ+xtI24eF5f0F0h8jHOf+A9IR
Dw3lFyW8crxacfr/DiC9xkK3/ByQjlq5e/7cxFeOMt3hlScyXzmm3H17+RSQ
5njKec8765XjFMXAVyBamtkgyQdIyxa/7wsE0q/OL9MrA9Jirbq264H0vnNP
ZQzygPZ8XhgEogXWlK5xzn/lGG8iMusIkBbfHb7ua8ErR4bVDE5xja8cp4ls
SwTRKtdP9z4H0j/8zj1kb3rlOLXBpPIekC4UrOHUa37lqLVD39O45ZVjgxnn
/udAeu+OOWZ/gXTFlZ+S5q2vHAFS/5xh
  "]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]aO2", "=", 
   RowBox[{"\[Sigma]a1", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5352999753884277`*^9, 3.535299991898921*^9}, {
   3.535300044004114*^9, 3.535300052777718*^9}, {3.5451217723027697`*^9, 
   3.545121776420225*^9}, {3.5451218846200933`*^9, 3.5451218918109283`*^9}, 
   3.557487365685845*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]a2O2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesApply", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["#", "2"], "&"}], ",", "#"}], "]"}], "&"}], "/@", 
    "\[Sigma]aO2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5352999753884277`*^9, 3.535299991898921*^9}, {
  3.535300044004114*^9, 3.535300052777718*^9}, {3.535315620968234*^9, 
  3.535315688486959*^9}, {3.545121896526585*^9, 3.545121898364664*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"s\[Rho]Inv3O2", "=", 
   RowBox[{"s\[Rho]Inv3", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], 
     RowBox[{"-", "1"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.53530006350274*^9, 3.535300075313452*^9}, {
  3.535300172784*^9, 3.53530019284564*^9}, {3.545121901877595*^9, 
  3.545122001668343*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "sbyc"}], "MessageName"], ":", 
  " ", "\<\"Division by a series with no coefficients in \[NoBreak]\\!\\(1\\/\
\\*InterpretationBox[\\(\\(O[\[Epsilon]]\\)\\^1\\), SeriesData[\\\\[Epsilon], \
0, List[], 1, 1, 1], Rule[Editable, False]]\\)\[NoBreak]. \\!\\(\\*ButtonBox[\
\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Series/sbyc\\\", ButtonNote -> \
\\\"Series::sbyc\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.557768302542035*^9, 3.5578345105541897`*^9, 
  3.558273993729883*^9, 3.5584369400028343`*^9, 3.558971977612767*^9, 
  3.5593415603807898`*^9, 3.559385524965684*^9, 3.55950407992063*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"s\[Rho]InvO2", "=", 
   RowBox[{"s\[Rho]Inv", "+", 
    RowBox[{"O", "[", "\[Epsilon]", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.53530006350274*^9, 3.535300075313452*^9}, {
  3.535300172784*^9, 3.5353002168130836`*^9}, {3.545122024094969*^9, 
  3.545122027487075*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rb2O2", "=", 
   RowBox[{"rb2", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5353002375579443`*^9, 3.535300270363305*^9}, {
  3.545122043305575*^9, 3.545122054968935*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rbO2", "=", 
   RowBox[{"rb", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.535388240331962*^9, 3.535388247730096*^9}, {
  3.5451220629238873`*^9, 3.5451220705515823`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]S1", "=", 
   RowBox[{"\[CapitalPhi]S1cov", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"{", 
          RowBox[{"n_", ",", 
           RowBox[{"-", "Kerr"}]}], "}"}], "]"}], "2"], "\[RuleDelayed]", 
       RowBox[{"\[Sigma]a2O2", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"{", 
         RowBox[{"n_", ",", 
          RowBox[{"-", "Kerr"}]}], "}"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"\[Sigma]aO2", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"sbar", "[", "]"}], 
        RowBox[{"-", "3"}]], "\[RuleDelayed]", "s\[Rho]Inv3O2"}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"sbar", "[", "]"}], 
        RowBox[{"-", "1"}]], "\[RuleDelayed]", "s\[Rho]InvO2"}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"rbar", "[", "]"}], "2"], "\[RuleDelayed]", "rb2O2"}], ",", 
      RowBox[{
       RowBox[{"rbar", "[", "]"}], "\[RuleDelayed]", "rbO2"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5353878640961437`*^9, 3.535387876613344*^9}, {
  3.535388167894918*^9, 3.5353881917787*^9}, {3.5353882670329742`*^9, 
  3.535388275174823*^9}, {3.535392098882506*^9, 3.5353921040248413`*^9}, {
  3.535720827122056*^9, 3.535720828999363*^9}, {3.5357496436277246`*^9, 
  3.5357496462745953`*^9}, {3.5451171254701223`*^9, 3.545117125805017*^9}, {
  3.545122080952648*^9, 3.545122108209097*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPhi]", "S"], TraditionalForm]]],
 " - ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Epsilon]", "2"], ")"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.518622206274604*^9, 3.518622224325172*^9}, {
  3.535388874456511*^9, 3.535388885947324*^9}, {3.5451221682934227`*^9, 
  3.545122179060533*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]S2cov", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"TraceBasisDummy", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"24", 
         SuperscriptBox[
          RowBox[{"sbar", "[", "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"rbar", "[", "]"}], "2"], "-", 
            RowBox[{"3", 
             SuperscriptBox[
              RowBox[{"sbar", "[", "]"}], "2"]}]}], ")"}], 
          RowBox[{"rbar", "[", "]"}], 
          RowBox[{"DRbar", "[", 
           RowBox[{
            RowBox[{"-", "bS"}], ",", " ", 
            RowBox[{"-", "cS"}], ",", " ", 
            RowBox[{"-", "dS"}], ",", " ", 
            RowBox[{"-", "eS"}], ",", 
            RowBox[{"-", "fS"}]}], "]"}], 
          RowBox[{"ubar", "[", "bS", "]"}], 
          RowBox[{"\[Sigma]", "[", "cS", "]"}], 
          RowBox[{"ubar", "[", "dS", "]"}], 
          RowBox[{"\[Sigma]", "[", "eS", "]"}], 
          RowBox[{"ubar", "[", "fS", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"rbar", "[", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"sbar", "[", "]"}], "2"]}], ")"}], 
          RowBox[{"DRbar", "[", 
           RowBox[{
            RowBox[{"-", "bS"}], ",", " ", 
            RowBox[{"-", "cS"}], ",", " ", 
            RowBox[{"-", "dS"}], ",", " ", 
            RowBox[{"-", "eS"}], ",", 
            RowBox[{"-", "fS"}]}], "]"}], 
          RowBox[{"ubar", "[", "bS", "]"}], 
          RowBox[{"\[Sigma]", "[", "cS", "]"}], 
          RowBox[{"ubar", "[", "dS", "]"}], 
          RowBox[{"\[Sigma]", "[", "eS", "]"}], 
          RowBox[{"\[Sigma]", "[", "fS", "]"}]}]}], ")"}]}], "]"}], ",", 
     "seriesVars", ",", "Simplify"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5451221805799627`*^9, 3.545122257279811*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"\[CapitalPhi]S2cov", ",", 
    SuperscriptBox[
     RowBox[{"rbar", "[", "]"}], "_"], ",", "Infinity"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.535319015342516*^9, 3.535319033478606*^9}, {
   3.5353196259743643`*^9, 3.535319634140256*^9}, 3.535364944276237*^9, {
   3.5353880567216787`*^9, 3.535388058229323*^9}, {3.5353885758121767`*^9, 
   3.5353885927189703`*^9}, 3.545122267791356*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    InterpretationBox[
     StyleBox[
      OverscriptBox["r", "_"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`rbar[],
     Editable->False], "3"], ",", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox[
      OverscriptBox["r", "_"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`rbar[],
     Editable->False], "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.535319594611163*^9, 3.535319636994173*^9, 3.535366082100965*^9, 
   3.535388059744462*^9, {3.535388576499507*^9, 3.5353885933347816`*^9}, 
   3.535391509271337*^9, 3.5353916569477377`*^9, 3.535572103725403*^9, 
   3.535720865285585*^9, 3.535723617873971*^9, 3.535749256214921*^9, 
   3.5357498480948668`*^9, 3.5357888011489763`*^9, 3.5357930329270287`*^9, 
   3.53579545742933*^9, 3.540324624282626*^9, 3.540371477271048*^9, 
   3.5404154406893377`*^9, 3.540839700970625*^9, 3.545122694909732*^9, 
   3.545127038217824*^9, 3.545391295351862*^9, 3.5453918921690474`*^9, 
   3.545402490041304*^9, 3.545477495913739*^9, 3.545594348109209*^9, 
   3.547431145245521*^9, 3.547431579396903*^9, 3.547995493703004*^9, 
   3.54825953868966*^9, 3.548884340907605*^9, 3.557487123040073*^9, 
   3.557487383255114*^9, 3.557768313457005*^9, 3.557834512251877*^9, 
   3.558273995375882*^9, 3.558436941641776*^9, 3.558971979355957*^9, 
   3.559341561955966*^9, 3.559385526529133*^9, 3.5595040814977427`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"\[CapitalPhi]S2cov", ",", 
    RowBox[{"rbar", "[", "]"}], ",", "Infinity"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.535319015342516*^9, 3.535319040902515*^9}, {
   3.535319640437263*^9, 3.535319642508947*^9}, 3.535364945820229*^9, 
   3.535388062642044*^9, {3.535388578491913*^9, 3.5353885951104593`*^9}, 
   3.545122269055048*^9}],

Cell[BoxData[
 RowBox[{"{", 
  InterpretationBox[
   StyleBox[
    OverscriptBox["r", "_"],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`rbar[],
   Editable->False], "}"}]], "Output",
 CellChangeTimes->{
  3.535319594768118*^9, 3.5353196430426683`*^9, 3.5353660821525087`*^9, 
   3.535388063098091*^9, {3.535388578884956*^9, 3.535388595454331*^9}, 
   3.5353915093421993`*^9, 3.535391657058806*^9, 3.535572103800736*^9, 
   3.535720865337874*^9, 3.535723617931019*^9, 3.5357492562946367`*^9, 
   3.5357498481447268`*^9, 3.535788801205217*^9, 3.535793032963949*^9, 
   3.5357954575512247`*^9, 3.540324624352944*^9, 3.540371477342767*^9, 
   3.5404154407958727`*^9, 3.540839701117548*^9, 3.545122695006754*^9, 
   3.545127038315831*^9, 3.545391295587343*^9, 3.545391892320551*^9, 
   3.5454024900996437`*^9, 3.545477495965095*^9, 3.545594348179831*^9, 
   3.547431145290732*^9, 3.5474315794922*^9, 3.547995493751773*^9, 
   3.548259538744535*^9, 3.548884340956406*^9, 3.5574871231092367`*^9, 
   3.557487383322556*^9, 3.557768313503927*^9, 3.557834512292202*^9, 
   3.558273995403067*^9, 3.5584369416939697`*^9, 3.5589719793980513`*^9, 
   3.5593415619910717`*^9, 3.559385526579111*^9, 3.559504081544683*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"\[CapitalPhi]S2cov", ",", 
    SuperscriptBox[
     RowBox[{"sbar", "[", "]"}], "_"], ",", "Infinity"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.535319015342516*^9, 3.535319049614057*^9}, {
   3.535319644613958*^9, 3.5353196460603523`*^9}, 3.535364947268312*^9, 
   3.535388064794299*^9, {3.535388580195793*^9, 3.535388597079771*^9}, 
   3.5451222702225847`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    InterpretationBox[
     StyleBox[
      OverscriptBox["s", "_"],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`sbar[],
     Editable->False]], ",", 
   FractionBox["1", 
    SuperscriptBox[
     InterpretationBox[
      StyleBox[
       OverscriptBox["s", "_"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`sbar[],
      Editable->False], "3"]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.535319594888423*^9, 3.535319646694406*^9, 3.53536608224086*^9, 
   3.535388065653376*^9, {3.5353885805543833`*^9, 3.535388597462739*^9}, 
   3.535391509413084*^9, 3.535391657167039*^9, 3.535572103919098*^9, 
   3.5357208654185867`*^9, 3.5357236179784403`*^9, 3.5357492563414173`*^9, 
   3.535749848222794*^9, 3.535788801266986*^9, 3.5357930330539417`*^9, 
   3.53579545760795*^9, 3.540324624393426*^9, 3.540371477415414*^9, 
   3.5404154409329777`*^9, 3.540839701148555*^9, 3.545122695112562*^9, 
   3.545127038404215*^9, 3.545391295687405*^9, 3.5453918924592447`*^9, 
   3.545402490248912*^9, 3.545477496020194*^9, 3.545594348231497*^9, 
   3.547431145339588*^9, 3.547431579554163*^9, 3.547995493785821*^9, 
   3.548259538793497*^9, 3.548884341043742*^9, 3.557487123144388*^9, 
   3.557487383374556*^9, 3.557768313536736*^9, 3.557834512348181*^9, 
   3.558273995436624*^9, 3.5584369417259293`*^9, 3.5589719794495*^9, 
   3.5593415620112247`*^9, 3.5593855266110086`*^9, 3.559504081583248*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"\[CapitalPhi]S2cov", ",", 
    RowBox[{"sbar", "[", "]"}], ",", "Infinity"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.535319015342516*^9, 3.535319054406432*^9}, {
   3.535319647837878*^9, 3.535319649404316*^9}, 3.5353649489079847`*^9, 
   3.535388067465836*^9, {3.535388581811592*^9, 3.5353885995603228`*^9}, 
   3.5451222713634977`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  InterpretationBox[
   StyleBox[
    OverscriptBox["s", "_"],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`sbar[],
   Editable->False], "}"}]], "Output",
 CellChangeTimes->{
  3.535319594999078*^9, 3.535319649990754*^9, 3.535366082264312*^9, 
   3.535388068189095*^9, {3.535388582241263*^9, 3.535388599883671*^9}, 
   3.5353915094656343`*^9, 3.5353916572101517`*^9, 3.535572103957431*^9, 
   3.535720865475884*^9, 3.535723618044108*^9, 3.5357492564572678`*^9, 
   3.535749848276527*^9, 3.535788801320456*^9, 3.535793033089279*^9, 
   3.535795457655506*^9, 3.540324624492126*^9, 3.5403714774800034`*^9, 
   3.540415441027557*^9, 3.540839701258997*^9, 3.5451226951689463`*^9, 
   3.545127038493247*^9, 3.545391295757663*^9, 3.545391892558248*^9, 
   3.5454024903195763`*^9, 3.5454774960757523`*^9, 3.5455943482981586`*^9, 
   3.547431145389593*^9, 3.547431579619441*^9, 3.547995493834503*^9, 
   3.548259538845459*^9, 3.548884341088134*^9, 3.557487123259289*^9, 
   3.557487383456785*^9, 3.557768313587837*^9, 3.5578345123931103`*^9, 
   3.558273995490322*^9, 3.558436941777629*^9, 3.558971979497027*^9, 
   3.559341562039754*^9, 3.559385526643158*^9, 3.559504081650256*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"\[CapitalPhi]S2cov", ",", 
    SuperscriptBox[
     RowBox[{"\[Sigma]", "[", "_", "]"}], "_"], ",", "Infinity"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.535319015342516*^9, 3.535319054406432*^9}, {
   3.535319647837878*^9, 3.535319649404316*^9}, 3.5353649489079847`*^9, {
   3.535388067465836*^9, 3.5353881019502783`*^9}, {3.5353885834356956`*^9, 
   3.535388604144204*^9}, 3.545122272269557*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Sigma]", 
         StyleBox[GridBox[{
            {" "},
            {
             StyleBox["1",
              FontColor->RGBColor[1., 0., 0.]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->9]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Sigma][{1, -$CellContext`Kerr}],
     Editable->False], "3"], ",", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Sigma]", 
         StyleBox[GridBox[{
            {" "},
            {
             StyleBox["2",
              FontColor->RGBColor[1., 0., 0.]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->9]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Sigma][{2, -$CellContext`Kerr}],
     Editable->False], "3"], ",", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Sigma]", 
         StyleBox[GridBox[{
            {" "},
            {
             StyleBox["2",
              FontColor->RGBColor[1., 0., 0.]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->9]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Sigma][{2, -$CellContext`Kerr}],
     Editable->False], "2"], ",", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Sigma]", 
         StyleBox[GridBox[{
            {" "},
            {
             StyleBox["3",
              FontColor->RGBColor[1., 0., 0.]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->9]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Sigma][{3, -$CellContext`Kerr}],
     Editable->False], "2"], ",", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Sigma]", 
         StyleBox[GridBox[{
            {" "},
            {
             StyleBox["4",
              FontColor->RGBColor[1., 0., 0.]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->9]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Sigma][{4, -$CellContext`Kerr}],
     Editable->False], "3"], ",", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Sigma]", 
         StyleBox[GridBox[{
            {" "},
            {
             StyleBox["1",
              FontColor->RGBColor[1., 0., 0.]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->9]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Sigma][{1, -$CellContext`Kerr}],
     Editable->False], "2"], ",", 
   SuperscriptBox[
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Sigma]", 
         StyleBox[GridBox[{
            {" "},
            {
             StyleBox["4",
              FontColor->RGBColor[1., 0., 0.]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
                Offset[0.]}}, "RowsIndexed" -> {}}],
          FontSize->9]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Sigma][{4, -$CellContext`Kerr}],
     Editable->False], "2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.535388095215109*^9, 3.535388102659564*^9}, {
   3.535388584011444*^9, 3.535388604545734*^9}, 3.5353915095289307`*^9, 
   3.5353916573441677`*^9, 3.5355721040862722`*^9, 3.535720865543252*^9, 
   3.535723618146164*^9, 3.535749256542115*^9, 3.535749848402761*^9, 
   3.535788801392049*^9, 3.53579303318404*^9, 3.535795457724155*^9, 
   3.540324624570304*^9, 3.540371477612307*^9, 3.540415441317019*^9, 
   3.5408397013409986`*^9, 3.5451226952342243`*^9, 3.5451270386107807`*^9, 
   3.545391295899705*^9, 3.5453918927197742`*^9, 3.545402490467617*^9, 
   3.545477496138359*^9, 3.5455943483697557`*^9, 3.547431145446847*^9, 
   3.5474315796836243`*^9, 3.547995493892235*^9, 3.548259538931377*^9, 
   3.548884341154408*^9, 3.557487123361395*^9, 3.557487383520398*^9, 
   3.557768313640292*^9, 3.557834512453703*^9, 3.558273995542769*^9, 
   3.5584369418302927`*^9, 3.558971979554728*^9, 3.559341562064846*^9, 
   3.559385526682131*^9, 3.559504081723441*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"\[CapitalPhi]S2cov", ",", 
    RowBox[{"\[Sigma]", "[", "_", "]"}], ",", "Infinity"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.535319015342516*^9, 3.535319054406432*^9}, {
   3.535319647837878*^9, 3.535319649404316*^9}, 3.5353649489079847`*^9, {
   3.535388067465836*^9, 3.535388132486039*^9}, {3.5353885853876457`*^9, 
   3.535388615367311*^9}, 3.545122274541662*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Sigma]", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["1",
             FontColor->RGBColor[1., 0., 0.]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->9]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Sigma][{1, -$CellContext`Kerr}],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Sigma]", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["2",
             FontColor->RGBColor[1., 0., 0.]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->9]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Sigma][{2, -$CellContext`Kerr}],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Sigma]", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["4",
             FontColor->RGBColor[1., 0., 0.]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->9]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Sigma][{4, -$CellContext`Kerr}],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Sigma]", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["3",
             FontColor->RGBColor[1., 0., 0.]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "ColumnsIndexed" -> {}, "Rows" -> {{
               Offset[0.]}}, "RowsIndexed" -> {}}],
         FontSize->9]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Center}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Sigma][{3, -$CellContext`Kerr}],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+IFPfP2mIe/cuT4YfEVRN9WZfsJog0KNyVZAmkWc71S
EN3kwjpxIpAuDDc2uQWkO0669dwG0rt2CQu+ANJtFvzRIPrDZr2E30D6iq5G
4V8gfSnUcsE/IH19sYjSooRXjuc4tzHtBNL65/SrzgHpiO61i+YmvnL06Xz5
4UTmK8ekjdf4TwNpt9cMEj5ZrxzVTGYngej4gKD+QCAd5M+mXwakZ4j32a4H
0hn79WUN8l453mkoDwbRzb/3rnHOf+X4wiN+1hEgfcdy+bqvBa8c95nmOsU1
vnL0nfQpCUTvlDLrfw6kg57xP2JvAvovvajyHpCe83c3p17zK8cdWsWexi2v
HJcxOu9/DqSVDl8z+wukxdQspcxbXzkCAO0Umro=
  "]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]aO1", "=", 
   RowBox[{"\[Sigma]a1", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5352999753884277`*^9, 3.535299991898921*^9}, {
   3.535300044004114*^9, 3.535300052777718*^9}, {3.5353049849788723`*^9, 
   3.535304987825083*^9}, {3.535306129816361*^9, 3.535306131887858*^9}, {
   3.535306163217588*^9, 3.53530617217455*^9}, {3.5353062668237143`*^9, 
   3.535306268307824*^9}, {3.5451222771790752`*^9, 3.545122279833064*^9}, 
   3.55748738007684*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]a2O1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesApply", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["#", "2"], "&"}], ",", "#"}], "]"}], "&"}], "/@", 
    "\[Sigma]aO1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5352999753884277`*^9, 3.535299991898921*^9}, {
  3.535300044004114*^9, 3.535300052777718*^9}, {3.535315620968234*^9, 
  3.535315688486959*^9}, {3.535315914010858*^9, 3.535315924383135*^9}, {
  3.545122281158567*^9, 3.545122283360958*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]a3O1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesApply", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["#", "3"], "&"}], ",", "#"}], "]"}], "&"}], "/@", 
    "\[Sigma]aO1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5352999753884277`*^9, 3.535299991898921*^9}, {
  3.535300044004114*^9, 3.535300052777718*^9}, {3.535315620968234*^9, 
  3.535315688486959*^9}, {3.535315914010858*^9, 3.53531594010988*^9}, {
  3.545122284609578*^9, 3.545122286376822*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"s\[Rho]Inv3O1", "=", 
   RowBox[{"s\[Rho]Inv3", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], 
     RowBox[{"-", "2"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.53530006350274*^9, 3.535300075313452*^9}, {
  3.535300172784*^9, 3.53530019284564*^9}, {3.535304992953692*^9, 
  3.53530499551293*^9}, {3.545122289376396*^9, 3.545122296072275*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "sbyc"}], "MessageName"], ":", 
  " ", "\<\"Division by a series with no coefficients in \[NoBreak]\\!\\(1\\/\
\\((\\*InterpretationBox[\\(\\(O[\[Epsilon]]\\)\\^1\\), \
SeriesData[\\\\[Epsilon], 0, List[], 1, 1, 1], Rule[Editable, False]])\\)\\^2\
\\)\[NoBreak]. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Series/sbyc\\\", ButtonNote -> \
\\\"Series::sbyc\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.557768313804694*^9, 3.557834512664715*^9, 
  3.5582739956339693`*^9, 3.55843694198608*^9, 3.558971979732172*^9, 
  3.5593415622070503`*^9, 3.559385526765738*^9, 3.559504081939968*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"s\[Rho]InvO1", "=", 
   RowBox[{"s\[Rho]Inv", "+", 
    RowBox[{"O", "[", "\[Epsilon]", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.53530006350274*^9, 3.535300075313452*^9}, {
  3.535300172784*^9, 3.5353002168130836`*^9}, {3.535304997529564*^9, 
  3.53530500105683*^9}, {3.5451226167734547`*^9, 3.545122630856558*^9}, {
  3.545122738729885*^9, 3.545122745809842*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rbO1", "=", 
   RowBox[{"rb", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5353002375579443`*^9, 3.535300270363305*^9}, {
  3.5353050277366037`*^9, 3.535305045919436*^9}, {3.545122642512828*^9, 
  3.545122647784198*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rb2O1", "=", 
   RowBox[{"rb2", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5353002375579443`*^9, 3.535300270363305*^9}, {
  3.5353050277366037`*^9, 3.535305033159816*^9}, {3.5451226498960533`*^9, 
  3.545122651743269*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rb3O1", "=", 
   RowBox[{"rb3", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5353002375579443`*^9, 3.535300270363305*^9}, {
  3.5353050277366037`*^9, 3.535305051527258*^9}, {3.535305956599945*^9, 
  3.5353059567962217`*^9}, {3.545122658135087*^9, 3.5451226609190273`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]S2", "=", 
   RowBox[{"\[CapitalPhi]S2cov", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"{", 
          RowBox[{"n_", ",", 
           RowBox[{"-", "Kerr"}]}], "}"}], "]"}], "3"], "\[RuleDelayed]", 
       RowBox[{"\[Sigma]a3O1", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"{", 
          RowBox[{"n_", ",", 
           RowBox[{"-", "Kerr"}]}], "}"}], "]"}], "2"], "\[RuleDelayed]", 
       RowBox[{"\[Sigma]a2O1", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"{", 
         RowBox[{"n_", ",", 
          RowBox[{"-", "Kerr"}]}], "}"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"\[Sigma]aO1", "[", 
        RowBox[{"[", "n", "]"}], "]"}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"sbar", "[", "]"}], 
        RowBox[{"-", "3"}]], "\[RuleDelayed]", "s\[Rho]Inv3O1"}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"sbar", "[", "]"}], 
        RowBox[{"-", "1"}]], "\[RuleDelayed]", "s\[Rho]InvO1"}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"rbar", "[", "]"}], "3"], "\[RuleDelayed]", "rb3O1"}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"rbar", "[", "]"}], "2"], "\[RuleDelayed]", "rb2O1"}], ",", 
      RowBox[{
       RowBox[{"rbar", "[", "]"}], "\[RuleDelayed]", "rbO1"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5353878640961437`*^9, 3.535387876613344*^9}, {
  3.535388167894918*^9, 3.5353881917787*^9}, {3.5353882670329742`*^9, 
  3.535388275174823*^9}, {3.535388684448704*^9, 3.535388754568734*^9}, {
  3.535720856115703*^9, 3.535720858115432*^9}, {3.53574962782269*^9, 
  3.535749630236354*^9}, {3.545117125955948*^9, 3.545117126352537*^9}, {
  3.5451226623739357`*^9, 3.54512268883142*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalPhi]", "S"], TraditionalForm]]],
 " - All together"
}], "Subsection",
 CellChangeTimes->{{3.518621750398642*^9, 3.518621753007419*^9}, {
   3.5353915031499767`*^9, 3.5353915045785027`*^9}, {3.5451228271694517`*^9, 
   3.5451228314701357`*^9}, 3.557771022400001*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]SO4", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{
      "\[CapitalPhi]Sm1", "+", "\[CapitalPhi]S1", "+", "\[CapitalPhi]S2"}], 
      "]"}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.535391670226593*^9, 3.5353916867456903`*^9}, {
   3.535391953675384*^9, 3.535391958265189*^9}, {3.535392123796796*^9, 
   3.535392125845677*^9}, {3.535611766786186*^9, 3.535611768910943*^9}, {
   3.53572079381124*^9, 3.535720796538581*^9}, {3.535734359299981*^9, 
   3.535734359473761*^9}, {3.545122834204978*^9, 3.5451228527719297`*^9}, 
   3.54512726713304*^9, 3.5577710224002647`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]SO4s", "=", 
   RowBox[{
   "\[CapitalPhi]Sm1", "+", "\[CapitalPhi]S1", "+", "\[CapitalPhi]S2"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.535391670226593*^9, 3.5353916867456903`*^9}, {
   3.535391953675384*^9, 3.535391958265189*^9}, {3.535392123796796*^9, 
   3.535392125845677*^9}, {3.535611766786186*^9, 3.535611768910943*^9}, {
   3.535612732185914*^9, 3.535612745192347*^9}, {3.5357209265309477`*^9, 
   3.5357209276837473`*^9}, {3.535734356059491*^9, 3.535734356273067*^9}, {
   3.54512285975872*^9, 3.5451228640177097`*^9}, {3.545128028168152*^9, 
   3.5451280313517847`*^9}, 3.557771022401409*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]S", "=", 
   RowBox[{
    RowBox[{"SeriesCollect", "[", 
     RowBox[{"\[CapitalPhi]SO4s", ",", "\[CapitalDelta]R"}], "]"}], "/.", 
    "\[CapitalDelta]Rto\[CapitalDelta]Q"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5578350285628223`*^9, 3.557835048720995*^9}, {
  3.5578350976285067`*^9, 3.557835100409783*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cases", "[", 
  RowBox[{
   RowBox[{"SeriesCollect", "[", 
    RowBox[{"\[CapitalPhi]S", ",", "\[CapitalDelta]Q"}], "]"}], ",", 
   SuperscriptBox["\[CapitalDelta]Q", "_"], ",", "Infinity"}], "]"}]], "Input",\

 CellChangeTimes->{{3.557835115963195*^9, 3.5578351463852386`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["\[CapitalDelta]Q", "2"], ",", 
   SuperscriptBox["\[CapitalDelta]Q", "4"], ",", 
   SuperscriptBox["\[CapitalDelta]Q", "2"], ",", 
   SuperscriptBox["\[CapitalDelta]Q", "6"], ",", 
   SuperscriptBox["\[CapitalDelta]Q", "8"], ",", 
   SuperscriptBox["\[CapitalDelta]Q", "6"], ",", 
   SuperscriptBox["\[CapitalDelta]Q", "4"], ",", 
   SuperscriptBox["\[CapitalDelta]Q", "2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.557835136615336*^9, 3.557835146780712*^9}, 
   3.5582740021461973`*^9, 3.558436948219705*^9, 3.558971986115405*^9, 
   3.559341568402144*^9, 3.559385533225418*^9, 3.559504088178701*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cases", "[", 
  RowBox[{
   RowBox[{"SeriesCollect", "[", 
    RowBox[{"\[CapitalPhi]S", ",", "\[CapitalDelta]R"}], "]"}], ",", 
   SuperscriptBox["\[CapitalDelta]R", "_"], ",", "Infinity"}], "]"}]], "Input",\

 CellChangeTimes->{{3.557835115963195*^9, 3.5578351594731216`*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.557835160312647*^9, 3.557835221321919*^9, 
  3.558274002185624*^9, 3.558436948259326*^9, 3.5589719861536207`*^9, 
  3.559341568444309*^9, 3.559385533265167*^9, 3.5595040882201767`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"num", "=", 
     RowBox[{"SeriesCollect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCollect", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CapitalPhi]S", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"\[Rho]", "[", 
                RowBox[{
                "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
                 "\[CapitalDelta]Q"}], "]"}]}], ")"}], "7"]}], ")"}], ",", 
          RowBox[{"\[Rho]", "[", 
           RowBox[{
           "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
            "\[CapitalDelta]Q"}], "]"}]}], "]"}], "/.", "from\[Rho]"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
         "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}], ",", 
       "Simplify"}], "]"}]}], ";"}], ",", "SeriesCollectStatus"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.536589492714472*^9, 3.536589525871751*^9}, {
   3.5366049589684772`*^9, 3.536604987848064*^9}, {3.5366062277917757`*^9, 
   3.536606238053233*^9}, {3.53719052389112*^9, 3.5371905662982187`*^9}, {
   3.537192626506301*^9, 3.537192648430822*^9}, 3.5372142448009977`*^9, {
   3.546787977676723*^9, 3.546788013509014*^9}, {3.550395089938869*^9, 
   3.550395107043583*^9}, {3.552730919235811*^9, 3.552730930293301*^9}, {
   3.552733235426608*^9, 3.5527332478089857`*^9}, {3.552733769606016*^9, 
   3.552733770022067*^9}, {3.557487241858631*^9, 3.557487242690352*^9}, {
   3.557487277834306*^9, 3.557487289750629*^9}, {3.5577710224107924`*^9, 
   3.55777104000807*^9}, {3.5577711558758297`*^9, 3.5577711592090263`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"den", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"\[Rho]", "[", 
        RowBox[{
        "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
         "\[CapitalDelta]Q"}], "]"}]}], ")"}], "7"], "/.", "from\[Rho]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5365764534557037`*^9, 3.536576549951498*^9}, {
   3.536576656076988*^9, 3.53657667917295*^9}, {3.536576741291445*^9, 
   3.536576748107747*^9}, {3.536581344726076*^9, 3.536581345339756*^9}, {
   3.536583322865419*^9, 3.536583383146462*^9}, {3.536604999358876*^9, 
   3.536605002627556*^9}, {3.536648167530396*^9, 3.536648172875001*^9}, {
   3.5370030617802267`*^9, 3.537003062845066*^9}, 3.550395126008766*^9, {
   3.552730937125091*^9, 3.5527309398815737`*^9}, 3.557771022411086*^9, {
   3.557771177925275*^9, 3.55777117824509*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Decompose into ",
 StyleBox["m",
  FontSlant->"Italic"],
 "-modes"
}], "Section",
 CellChangeTimes->{{3.5451205113780746`*^9, 3.54512051287936*^9}, {
  3.545127218180584*^9, 3.545127222022964*^9}, {3.545402169767915*^9, 
  3.545402170302272*^9}}],

Cell[CellGroupData[{

Cell["Four-velocity derivatives", "Subsection",
 CellChangeTimes->{{3.520228182158442*^9, 3.5202281878941097`*^9}, {
   3.524810679482306*^9, 3.524810683505542*^9}, 3.5248139948976517`*^9, 
   3.548886190269745*^9, 3.558274065491482*^9, {3.558438946812709*^9, 
   3.55843895061919*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{
    SuperscriptBox["r1", "2"], "-", 
    RowBox[{"2", "M", " ", "r1"}], "+", 
    SuperscriptBox["a", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.559035519565722*^9, 3.5590355210765676`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tdot", "[", "r1_", "]"}], "=", 
   RowBox[{
    FractionBox["1", "\[CapitalDelta]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r1", "2"], "+", 
         SuperscriptBox["a", "2"], "+", 
         FractionBox[
          RowBox[{"2", "M", " ", 
           SuperscriptBox["a", "2"]}], "r1"]}], ")"}], "e1"}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"2", "M", " ", "a"}], "r1"], "l1"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.511295876475135*^9, 3.5112959150279493`*^9}, {
   3.511328642788487*^9, 3.511328643638083*^9}, {3.559035523902032*^9, 
   3.559035529541733*^9}, 3.559035611204238*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]dot", "[", "r1_", "]"}], "=", 
   RowBox[{
    FractionBox["1", "\[CapitalDelta]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", "M"}], "r1"]}], ")"}], "l1"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"2", "M", " ", "a"}], "r1"], "e1"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.511295876475135*^9, 3.5112959369630127`*^9}, {
   3.511295982737735*^9, 3.511295988801116*^9}, 3.5113444656727657`*^9, {
   3.559035532757783*^9, 3.559035536461275*^9}, 3.559035613109953*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rdot2", "[", "r1_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["e1", "2"], "-", "1", "-", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["M", "r1"]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["l1", "2"], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["e1", "2"], "-", "1"}], ")"}]}]}], 
        RowBox[{"2", 
         SuperscriptBox["r1", "2"]}]], "-", 
       FractionBox[
        RowBox[{"M", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"l1", "-", 
            RowBox[{"a", " ", "e1"}]}], ")"}], "2"]}], 
        SuperscriptBox["r1", "3"]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.511295995065095*^9, 3.511296004400242*^9}, {
   3.511296052815324*^9, 3.5112961033188667`*^9}, 3.511296345623498*^9, 
   3.511328706205387*^9, {3.5590355377513227`*^9, 3.559035556485218*^9}, 
   3.559035615052435*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tdot", "[", "r1", "]"}]], "Input",
 CellChangeTimes->{{3.524813294253417*^9, 3.524813302158339*^9}, {
  3.5590355696516113`*^9, 3.559035606178782*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "a", " ", "l1", " ", "M"}], "r1"]}], "+", 
   RowBox[{"e1", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", "M"}], "r1"], "+", 
      SuperscriptBox["r1", "2"]}], ")"}]}]}], 
  RowBox[{
   SuperscriptBox["a", "2"], "-", 
   RowBox[{"2", " ", "M", " ", "r1"}], "+", 
   SuperscriptBox["r1", "2"]}]]], "Output",
 CellChangeTimes->{{3.524813297157098*^9, 3.52481330254895*^9}, 
   3.524927932540984*^9, 3.524928082180813*^9, 3.5250638316166563`*^9, 
   3.548886691914106*^9, 3.5584389573657293`*^9, 3.558440840567868*^9, 
   3.558974015912797*^9, {3.559035567489105*^9, 3.55903561776276*^9}, 
   3.5593287829925003`*^9, 3.559343157850918*^9, 3.5593769013046722`*^9, 
   3.559384305396715*^9, 3.559388758820162*^9, 3.559574769627466*^9, 
   3.5606334964878397`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"uteq", "=", 
  RowBox[{"ut", "\[Rule]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"tdot", "[", "r1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.520332841034052*^9, 3.520332853598916*^9}, {
   3.520333168375958*^9, 3.520333171524177*^9}, 3.5248133301608667`*^9}],

Cell[BoxData[
 RowBox[{"ut", "\[Rule]", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "a", " ", "l1", " ", "M"}], "+", 
    RowBox[{"e1", " ", 
     SuperscriptBox["r1", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", "e1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "+", "r1"}], ")"}]}]}], 
   RowBox[{"r1", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r1"}], ")"}]}]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.5203328466338863`*^9, 3.520332854166144*^9}, 
   3.5203331719125223`*^9, 3.52042631019488*^9, 3.5248133311584187`*^9, 
   3.524927932592846*^9, 3.524928082281415*^9, 3.525063831683052*^9, 
   3.548886692029605*^9, 3.558438957542346*^9, 3.5584408406269817`*^9, 
   3.558974015958362*^9, 3.559035662719021*^9, 3.55932878302639*^9, 
   3.559343157882341*^9, 3.559376901345694*^9, 3.559384305445511*^9, 
   3.5593887588547697`*^9, 3.559574769669113*^9, 3.560633496530924*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dr1", "=", 
  RowBox[{
   RowBox[{"ur1", "/", "ut"}], "/.", "uteq"}]}]], "Input",
 CellChangeTimes->{{3.5202426210897093`*^9, 3.52024262675627*^9}, {
   3.520242829655592*^9, 3.520242834310718*^9}, {3.520243989031027*^9, 
   3.520243989478381*^9}, 3.520332795831029*^9, 3.5203328385108337`*^9, {
   3.5203331743063583`*^9, 3.520333175601994*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"r1", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{"r1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
   "ur1"}], 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "a", " ", "l1", " ", "M"}], "+", 
   RowBox[{"e1", " ", 
    SuperscriptBox["r1", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", "e1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "+", "r1"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{3.5203327962675543`*^9, 3.520332839240868*^9, 
  3.520333176081141*^9, 3.520426310253426*^9, 3.524813349469198*^9, 
  3.524927932649005*^9, 3.524928082320198*^9, 3.52506383172992*^9, 
  3.548886692064458*^9, 3.558438957583753*^9, 3.558440840671233*^9, 
  3.558974015992091*^9, 3.559035663802905*^9, 3.559328783063306*^9, 
  3.559343157933001*^9, 3.5593769013917828`*^9, 3.559384305478808*^9, 
  3.559388758910774*^9, 3.559574769701749*^9, 3.560633496576427*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dur1", "=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"rdot2", "[", 
        RowBox[{"r1", "[", "t", "]"}], "]"}], ",", "t"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "dr1"}], ",", 
       RowBox[{
        RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", "uteq"}], 
      "}"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", "ur1"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.52024265897823*^9, 3.520242689543091*^9}, {
   3.520242738228861*^9, 3.520242738636673*^9}, 3.520242798842976*^9, {
   3.520242837096167*^9, 3.520242841241488*^9}, 3.5203328128550386`*^9, {
   3.520333179158885*^9, 3.5203331800540457`*^9}, {3.524813393722982*^9, 
   3.52481340386658*^9}, 3.5590356683526487`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "a", " ", "e1", " ", "l1", " ", "M"}], "+", 
      RowBox[{
       SuperscriptBox["l1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "M"}], "-", "r1"}], ")"}]}], "+", 
      RowBox[{"M", " ", 
       SuperscriptBox["r1", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "r1"}], "+", 
         RowBox[{
          SuperscriptBox["e1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], 
   RowBox[{
    SuperscriptBox["r1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "a", " ", "l1", " ", "M"}], "+", 
      RowBox[{"e1", " ", 
       SuperscriptBox["r1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "e1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", "r1"}], ")"}]}]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{3.55903566976931*^9, 3.559328783111577*^9, 
  3.559343157981276*^9, 3.5593769014429913`*^9, 3.5593843055285873`*^9, 
  3.559388758955261*^9, 3.559574769748172*^9, 3.560633496627158*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"dur1dr1", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"rdot2", "[", "r1", "]"}], ",", "r1"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "dr1"}], ",", 
        RowBox[{
         RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", "uteq"}], 
       "}"}]}], "]"}], "/", 
    RowBox[{"(", "ur1", ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.52024265897823*^9, 3.520242689543091*^9}, {
   3.520242738228861*^9, 3.520242738636673*^9}, 3.520242798842976*^9, {
   3.520242837096167*^9, 3.520242841241488*^9}, {3.520270363082656*^9, 
   3.520270378631563*^9}, 3.52033287896607*^9, {3.520332921899837*^9, 
   3.520332943642812*^9}, {3.5203331828304787`*^9, 3.520333183597327*^9}, {
   3.524813426621887*^9, 3.524813428258973*^9}, {3.524822728053474*^9, 
   3.5248227317247667`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dut", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"tdot", "[", 
        RowBox[{"r1", "[", "t", "]"}], "]"}], "]"}], ",", "t"}], "]"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "dr1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "dur1"}], ",", 
      RowBox[{
       RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
      RowBox[{
       RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}], ",", "uteq"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5202426030868883`*^9, 3.520242613707905*^9}, {
  3.520242653041584*^9, 3.5202426640103493`*^9}, {3.520242843618506*^9, 
  3.5202428472344723`*^9}, {3.520242984213902*^9, 3.520242999157325*^9}, {
  3.52033296814104*^9, 3.5203329725726*^9}, {3.5203331889261627`*^9, 
  3.5203331906288013`*^9}, {3.5248135582530537`*^9, 3.5248135604833527`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "M", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "4"], " ", "e1"}], "-", 
      RowBox[{
       SuperscriptBox["a", "3"], " ", "l1"}], "+", 
      RowBox[{"a", " ", "l1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M"}], "-", 
         RowBox[{"3", " ", "r1"}]}], ")"}], " ", "r1"}], "+", 
      RowBox[{"e1", " ", 
       SuperscriptBox["r1", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "e1", " ", "r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
    "ur1"}], 
   RowBox[{"r1", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "a", " ", "l1", " ", "M"}], "+", 
      RowBox[{"e1", " ", 
       SuperscriptBox["r1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "e1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", "r1"}], ")"}]}]}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.520242670371643*^9, 3.520242802419278*^9, {3.5202429882155533`*^9, 
   3.520243000221017*^9}, 3.520244003114666*^9, 3.520246067418665*^9, 
   3.520246213700905*^9, 3.520246299934002*^9, 3.520246945636416*^9, 
   3.52024998343267*^9, 3.520332743057796*^9, {3.520332965767321*^9, 
   3.520332978451893*^9}, 3.5203331912094803`*^9, 3.520426310670598*^9, 
   3.524813562109967*^9, 3.5249279328055267`*^9, 3.5249280824479856`*^9, 
   3.525063831927445*^9, 3.5488866921983967`*^9, 3.558438957716268*^9, 
   3.558440840844824*^9, 3.558974016150227*^9, 3.559035687658781*^9, 
   3.55932878319575*^9, 3.559343158075589*^9, 3.559376901544139*^9, 
   3.559384305653542*^9, 3.559388759062711*^9, 3.5595747698449507`*^9, 
   3.560633496726181*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ddr1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ur1", "[", "t", "]"}], "/", 
        RowBox[{"ut", "[", "t", "]"}]}], ",", "t"}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "dur1"}], ",", 
       RowBox[{
        RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ut", "'"}], "[", "t", "]"}], "\[Rule]", "dut"}], ",", 
       RowBox[{
        RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}], ",", 
       RowBox[{
        RowBox[{"ut", "[", "t", "]"}], "\[Rule]", "ut"}], ",", "uteq"}], 
      "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.520242866005268*^9, 3.520242914887377*^9}, 
   3.520243028277516*^9, {3.520244022770268*^9, 3.520244033638257*^9}, {
   3.520332988667844*^9, 3.5203330078495827`*^9}, {3.520333193829791*^9, 
   3.5203331947168913`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a", " ", "l1", " ", "M"}], "+", 
        RowBox[{"e1", " ", 
         SuperscriptBox["r1", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "e1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}], "3"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"e1", " ", 
       SuperscriptBox["r1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["l1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "M"}], "-", "r1"}], ")"}]}], "+", 
         RowBox[{"M", " ", 
          SuperscriptBox["r1", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", "e1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", "r1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "r1"}], "+", 
         RowBox[{
          SuperscriptBox["e1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", "l1", " ", "M", " ", 
       RowBox[{"(", 
        RowBox[{"r1", "-", 
         RowBox[{
          SuperscriptBox["e1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "M"}], "+", 
            RowBox[{"4", " ", "r1"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "e1", " ", "M", " ", 
       SuperscriptBox["r1", "7"], " ", 
       SuperscriptBox["ur1", "2"]}], "+", 
      RowBox[{"2", " ", "a", " ", "l1", " ", "M", " ", "r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "r1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M"}], "-", "r1"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"M", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["e1", "2"], " ", "r1"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["r1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "M"}], "+", 
            RowBox[{"3", " ", "r1"}]}], ")"}], " ", 
          SuperscriptBox["ur1", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", "l1", " ", "M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["l1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "M"}], "+", "r1"}], ")"}]}], "+", 
         RowBox[{"r1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["e1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", 
                SuperscriptBox["M", "2"]}], "-", 
               RowBox[{"M", " ", "r1"}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["r1", "2"]}]}], ")"}]}], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "M"}], "+", "r1", "+", 
               RowBox[{"r1", " ", 
                SuperscriptBox["ur1", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
       "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "e1", " ", "r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["l1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             SuperscriptBox["M", "3"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["M", "2"], " ", "r1"}], "-", 
            RowBox[{"3", " ", "M", " ", 
             SuperscriptBox["r1", "2"]}], "+", 
            SuperscriptBox["r1", "3"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["M", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["e1", "2"]}], ")"}], " ", 
             SuperscriptBox["r1", "3"]}], "+", 
            RowBox[{"M", " ", 
             SuperscriptBox["r1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["e1", "2"], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["ur1", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["e1", "2"], " ", "r1"}], "+", 
               RowBox[{"8", " ", "r1", " ", 
                SuperscriptBox["ur1", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
       "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "e1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["l1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            RowBox[{"M", " ", "r1"}], "-", 
            SuperscriptBox["r1", "2"]}], ")"}]}], "+", 
         RowBox[{"r1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["e1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M"}], "+", "r1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"]}], "-", 
               SuperscriptBox["r1", "2"]}], ")"}]}], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["M", "2"]}], "+", 
               RowBox[{"M", " ", "r1"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["r1", "2"]}], "-", 
               RowBox[{"2", " ", "M", " ", "r1", " ", 
                SuperscriptBox["ur1", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.52024288048487*^9, 3.520242915860523*^9}, {
   3.5202430239847383`*^9, 3.520243033416089*^9}, {3.520244009818324*^9, 
   3.520244034081367*^9}, 3.520246068157384*^9, 3.520246215243091*^9, 
   3.520246946294833*^9, 3.520249986535597*^9, 3.520332748449638*^9, {
   3.520332989482723*^9, 3.52033300944576*^9}, 3.520333195706567*^9, 
   3.5204263111835947`*^9, 3.5248135762679996`*^9, 3.524927935460964*^9, 
   3.524928082488009*^9, 3.525063834614181*^9, 3.548886692553566*^9, 
   3.558438957791267*^9, 3.558440842747839*^9, 3.5589740182335033`*^9, 
   3.559035691768022*^9, 3.559328784741534*^9, 3.559343160021553*^9, 
   3.559376903275715*^9, 3.559384307512721*^9, 3.5593887610335007`*^9, 
   3.559574772064231*^9, 3.560633498310378*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ddur1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"rdot2", "[", 
            RowBox[{"r1", "[", "t", "]"}], "]"}], "\[Equal]", 
           SuperscriptBox[
            RowBox[{"ur1", "[", "t", "]"}], "2"]}], ",", "t", ",", "t"}], 
         "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "ddr1"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "dr1"}], ",", 
          RowBox[{
           RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "dur1"}], ",", 
          "uteq"}], "}"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"ur1", "''"}], "[", "t", "]"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}]}]], "Input",
 CellChangeTimes->{{3.520250367443982*^9, 3.520250440006604*^9}, {
  3.520250477744466*^9, 3.520250480123603*^9}, {3.520250515516004*^9, 
  3.5202505235943747`*^9}, {3.520250588435025*^9, 3.5202505891636143`*^9}, {
  3.520250619675412*^9, 3.520250698080326*^9}, {3.520333058868299*^9, 
  3.5203330595526752`*^9}, {3.520333201240272*^9, 3.520333202125227*^9}, {
  3.524813597179915*^9, 3.524813606255691*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["r1", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "a", " ", "l1", " ", "M"}], "+", 
       RowBox[{"e1", " ", 
        SuperscriptBox["r1", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "e1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}], "3"]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{"r1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["a", "5"], " ", "l1", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "r1"}], "+", 
        RowBox[{
         SuperscriptBox["e1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27", " ", "M"}], "+", 
           RowBox[{"14", " ", "r1"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "a", " ", "l1", " ", "M", " ", "r1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["l1", "2"], " ", "M", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "M"}], "-", 
           RowBox[{"5", " ", "r1"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"M", "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["e1", "2"], " ", "M"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["e1", "2"], " ", "r1"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"e1", " ", 
      SuperscriptBox["r1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["r1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "M"}], "+", "r1"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "30"}], " ", 
            SuperscriptBox["M", "2"]}], "+", 
           RowBox[{"20", " ", "M", " ", "r1"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r1", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "6"], " ", "e1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "r1"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "M"}], "+", 
           RowBox[{"3", " ", "r1"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           RowBox[{"16", " ", "M", " ", "r1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r1", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "e1", " ", "r1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["e1", "2"]}]}], ")"}], " ", 
            SuperscriptBox["M", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["e1", "2"]}], ")"}], " ", "M", " ", "r1"}], "+", 
           
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["e1", "2"]}], ")"}], " ", 
            SuperscriptBox["r1", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "72"}], " ", 
            SuperscriptBox["M", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"], " ", "r1"}], "+", 
           RowBox[{"28", " ", "M", " ", 
            SuperscriptBox["r1", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["r1", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", "l1", " ", "M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["l1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "M"}], "+", 
           RowBox[{"2", " ", "r1"}]}], ")"}]}], "+", 
        RowBox[{"r1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "M", " ", "r1"}], "+", 
           RowBox[{
            SuperscriptBox["e1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", 
               SuperscriptBox["M", "2"]}], "+", 
              RowBox[{"11", " ", "M", " ", "r1"}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["r1", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", "e1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["l1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"54", " ", 
            SuperscriptBox["M", "2"]}], "+", 
           RowBox[{"8", " ", "M", " ", "r1"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r1", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "r1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "r1", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "+", 
              RowBox[{"M", " ", "r1"}], "-", 
              SuperscriptBox["r1", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["e1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SuperscriptBox["M", "3"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["M", "2"], " ", "r1"}], "+", 
              RowBox[{"10", " ", "M", " ", 
               SuperscriptBox["r1", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r1", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
     ")"}], " ", "ur1"}]}]], "Output",
 CellChangeTimes->{
  3.520250524084756*^9, {3.5202505913723593`*^9, 3.5202507350382433`*^9}, 
   3.520332749934628*^9, 3.520333060903818*^9, 3.520333203385208*^9, 
   3.5204263116912413`*^9, 3.524813616011153*^9, 3.5248234192877817`*^9, 
   3.524927937603187*^9, 3.5249280825373783`*^9, 3.525063836731647*^9, 
   3.548886692618435*^9, 3.558438957837479*^9, 3.558440844878065*^9, 
   3.5589740205356903`*^9, 3.5590356973864822`*^9, 3.559328785884172*^9, 
   3.559343162160818*^9, 3.55937690502271*^9, 3.5593843095768147`*^9, 
   3.559388763193005*^9, 3.55957477447062*^9, 3.560633499484695*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"ddur1dr1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"rdot2", "[", "r1", "]"}], "\[Equal]", 
            SuperscriptBox[
             RowBox[{"ur1", "[", "r1", "]"}], "2"]}], ",", "r1", ",", "r1"}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"ur1", "'"}], "[", "r1", "]"}], "\[Rule]", "dur1dr1"}], 
          "}"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"ur1", "''"}], "[", "r1", "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ur1", "[", "r1", "]"}], "\[Rule]", "ur1"}], ",", "uteq"}], 
     "}"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.520250367443982*^9, 3.520250440006604*^9}, {
   3.520250477744466*^9, 3.520250480123603*^9}, {3.520250515516004*^9, 
   3.5202505235943747`*^9}, {3.520250588435025*^9, 3.5202505891636143`*^9}, {
   3.520250619675412*^9, 3.520250698080326*^9}, {3.520270416826388*^9, 
   3.52027049634101*^9}, 3.520333082291567*^9, {3.520333217582151*^9, 
   3.520333220492797*^9}, {3.524813625823731*^9, 3.524813627765583*^9}, {
   3.524822836368925*^9, 3.524822838839115*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d\[Phi]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"u\[Phi]", "/", "ut"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u\[Phi]", "\[Rule]", 
       RowBox[{"Simplify", "[", 
        RowBox[{"\[Phi]dot", "[", "r1", "]"}], "]"}]}], ",", "uteq"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.520242931529111*^9, 3.52024294268252*^9}, {
  3.5202430364896173`*^9, 3.520243050866918*^9}, {3.5202439809274473`*^9, 
  3.520243985174162*^9}, {3.520246423165577*^9, 3.5202464235234222`*^9}, {
  3.520333094669952*^9, 3.5203330964699173`*^9}, {3.520333225322345*^9, 
  3.520333226113268*^9}, {3.524813659238482*^9, 3.524813667499951*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "a", " ", "e1", " ", "M"}], "+", 
   RowBox[{"l1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "M"}], "+", "r1"}], ")"}]}]}], 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "a", " ", "l1", " ", "M"}], "+", 
   RowBox[{"e1", " ", 
    SuperscriptBox["r1", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", "e1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "+", "r1"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{
  3.520333096814207*^9, 3.52033322652553*^9, 3.520426311842083*^9, {
   3.52481366270234*^9, 3.5248136681776867`*^9}, 3.524927937727666*^9, 
   3.524928082612198*^9, 3.525063836881497*^9, 3.548886692687954*^9, 
   3.5584389579134197`*^9, 3.558440844976159*^9, 3.558974020690427*^9, 
   3.559035699957006*^9, 3.559328786036859*^9, 3.5593431622743*^9, 
   3.559376905301832*^9, 3.559384309744544*^9, 3.559388763443214*^9, 
   3.559574774613964*^9, 3.560633499745584*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dd\[Phi]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"u\[Phi]", "[", "t", "]"}], "/", 
        RowBox[{"ut", "[", "t", "]"}]}], ",", "t"}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
       RowBox[{
        RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}], ",", 
       RowBox[{
        RowBox[{"u\[Phi]", "[", "t", "]"}], "\[Rule]", 
        RowBox[{"Simplify", "[", 
         RowBox[{"\[Phi]dot", "[", "r1", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"u\[Phi]", "'"}], "[", "t", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"\[Phi]dot", "'"}], "[", 
           RowBox[{"r1", "[", "t", "]"}], "]"}], "]"}], "dr1"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ut", "'"}], "[", "t", "]"}], "\[Rule]", "dut"}], ",", 
       RowBox[{
        RowBox[{"ut", "[", "t", "]"}], "\[Rule]", "ut"}], ",", "uteq"}], 
      "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.520241892773086*^9, 3.5202418986816196`*^9}, {
   3.520242558655912*^9, 3.520242594968252*^9}, {3.520242945630521*^9, 
   3.5202429470450773`*^9}, {3.520243070277034*^9, 3.5202431326759644`*^9}, {
   3.52024652759727*^9, 3.5202465277731457`*^9}, {3.5202466700165854`*^9, 
   3.520246674448757*^9}, {3.520246770478643*^9, 3.5202467705796423`*^9}, {
   3.520246811869713*^9, 3.520246812602779*^9}, {3.5203327739473953`*^9, 
   3.5203327821658907`*^9}, {3.520333102513524*^9, 3.52033311320702*^9}, {
   3.5203332301466513`*^9, 3.5203332310396852`*^9}, 3.5248136785041122`*^9, 
   3.5248137358486423`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "r1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a"}], " ", "e1"}], "+", "l1"}], ")"}], "2"], " ", 
       "M"}], "+", 
      RowBox[{"3", " ", "e1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "e1"}], "-", "l1"}], ")"}], " ", "M", " ", 
       SuperscriptBox["r1", "2"]}], "+", 
      RowBox[{"e1", " ", "l1", " ", 
       SuperscriptBox["r1", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
    "ur1"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "a", " ", "l1", " ", "M"}], "+", 
      RowBox[{"e1", " ", 
       SuperscriptBox["r1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "e1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}], 
    "3"]]}]], "Output",
 CellChangeTimes->{3.5248237847560177`*^9, 3.52492793791299*^9, 
  3.524928082669922*^9, 3.525063837081018*^9, 3.548886692735366*^9, 
  3.558438957967595*^9, 3.558440845127307*^9, 3.558974020850976*^9, 
  3.559035701343872*^9, 3.559328786134153*^9, 3.559343162431006*^9, 
  3.5593769054396887`*^9, 3.55938430988733*^9, 3.559388763609953*^9, 
  3.559574774779582*^9, 3.5606334998411083`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dd\[Phi]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"d\[Phi]", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r1", "\[Rule]", 
          RowBox[{"r1", "[", "t", "]"}]}], ",", 
         RowBox[{"ur1", "\[Rule]", 
          RowBox[{"ur1", "[", "t", "]"}]}]}], "}"}]}], ",", "t"}], "]"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
      RowBox[{
       RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}], ",", 
      RowBox[{
       RowBox[{"u\[Phi]", "[", "t", "]"}], "\[Rule]", 
       RowBox[{"Simplify", "[", 
        RowBox[{"\[Phi]dot", "[", "r1", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"u\[Phi]", "'"}], "[", "t", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"\[Phi]dot", "'"}], "[", 
          RowBox[{"r1", "[", "t", "]"}], "]"}], "]"}], 
        RowBox[{"ur1", "/", "ut"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ut", "'"}], "[", "t", "]"}], "\[Rule]", "dut"}], ",", 
      RowBox[{
       RowBox[{"ut", "[", "t", "]"}], "\[Rule]", "ut"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "dur1"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "dr1"}], ",", 
      "uteq"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.520241892773086*^9, 3.5202418986816196`*^9}, {
   3.520242558655912*^9, 3.520242594968252*^9}, {3.520242945630521*^9, 
   3.5202429470450773`*^9}, {3.520243070277034*^9, 3.5202431326759644`*^9}, {
   3.520246434809153*^9, 3.5202464742379313`*^9}, {3.5202467554804583`*^9, 
   3.520246766055204*^9}, 3.520333124884252*^9, {3.5203332388132772`*^9, 
   3.520333261822193*^9}, {3.5248137660738897`*^9, 3.524813796957233*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "r1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a"}], " ", "e1"}], "+", "l1"}], ")"}], "2"], " ", 
       "M"}], "+", 
      RowBox[{"3", " ", "e1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "e1"}], "-", "l1"}], ")"}], " ", "M", " ", 
       SuperscriptBox["r1", "2"]}], "+", 
      RowBox[{"e1", " ", "l1", " ", 
       SuperscriptBox["r1", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      RowBox[{"r1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
    "ur1"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "a", " ", "l1", " ", "M"}], "+", 
      RowBox[{"e1", " ", 
       SuperscriptBox["r1", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "e1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "+", "r1"}], ")"}]}]}], ")"}], 
    "3"]]}]], "Output",
 CellChangeTimes->{{3.52024645013523*^9, 3.520246475194518*^9}, 
   3.520246666287157*^9, {3.5202467581219177`*^9, 3.520246768100884*^9}, 
   3.520246949439003*^9, 3.520249997742421*^9, 3.520332755790821*^9, 
   3.520332788827999*^9, 3.520333128276306*^9, {3.5203332400748787`*^9, 
   3.520333262955351*^9}, 3.5204263125785227`*^9, {3.524813781093152*^9, 
   3.524813797369779*^9}, 3.524822051069076*^9, 3.5248237854140882`*^9, 
   3.524927937954146*^9, 3.524928082715238*^9, 3.525063837122046*^9, 
   3.548886692784709*^9, 3.558438958010901*^9, 3.5584408451714897`*^9, 
   3.558974020894854*^9, 3.559035702265071*^9, 3.559328786171308*^9, 
   3.559343162464819*^9, 3.559376905467531*^9, 3.559384309915007*^9, 
   3.5593887637275763`*^9, 3.559574774819407*^9, 3.560633499876418*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[CapitalPhi]S", "Subsection",
 CellChangeTimes->{{3.548259689248975*^9, 3.5482596934164467`*^9}, {
  3.558438972179571*^9, 3.558438973530957*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]Scoeffs", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", "num", "]"}], "/.", 
      RowBox[{"\[Epsilon]", "\[Rule]", "1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
       "\[CapitalDelta]Q", ",", "\[CapitalDelta]R"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.545403971707241*^9, 3.545404040588108*^9}, {
   3.54540407429117*^9, 3.545404088449032*^9}, {3.545404119727725*^9, 
   3.545404156308826*^9}, {3.545404300237236*^9, 3.545404342033216*^9}, {
   3.5454775117817917`*^9, 3.54547751932442*^9}, 3.5474315957328987`*^9, {
   3.548259500793357*^9, 3.548259503591682*^9}, {3.557500341745638*^9, 
   3.557500344733424*^9}, {3.557509995309099*^9, 3.557510022393073*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"simplify", "[", "expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newexpr", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"newexpr", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"Numerator", "[", 
            RowBox[{"Together", "[", "expr", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ur1", ",", "e1"}], "}"}], ",", "Simplify"}], "]"}], "/", 
         
         RowBox[{"Denominator", "[", 
          RowBox[{"Together", "[", "expr", "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"LeafCount", "[", "newexpr", "]"}], "<", 
         RowBox[{"LeafCount", "[", "expr", "]"}]}], ",", "newexpr", ",", 
        "expr"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.558462935432816*^9, 3.5584629524695997`*^9}, {
  3.558464867828554*^9, 3.558464905129992*^9}}],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]ScoeffsSimp", "=", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"status", "=", "#2"}], ";", 
          RowBox[{"simplify", "[", "#1", "]"}]}], ")"}], "&"}], ",", 
       "\[CapitalPhi]Scoeffs", ",", 
       RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], ",", "status"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.558462225518384*^9, 3.558462231056855*^9}, {
  3.558462962453547*^9, 3.558463001100438*^9}, {3.5584630325385323`*^9, 
  3.5584630367064047`*^9}}],

Cell[BoxData[
 RowBox[{"<<", "SymbolicC`"}]], "Input",
 CellChangeTimes->{{3.5075677270298243`*^9, 3.5075677320598087`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "\[CapitalPhi]ScoeffsSimp", "]"}]], "Input",
 CellChangeTimes->{{3.5577887444027767`*^9, 3.557788753527029*^9}, 
   3.558483022576365*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10", ",", "9", ",", "9", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5577887542618847`*^9, 3.5578374314521646`*^9, 
  3.558483023138474*^9, 3.5589752462231417`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffEqs", "=", 
   RowBox[{"CBlock", "[", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"CAssign", "[", 
          RowBox[{
           RowBox[{"Symbol", "[", 
            RowBox[{"\"\<A\>\"", "<>", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"ToString", "/@", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "-", "1"}], ",", 
                 RowBox[{"j", "-", "1"}], ",", 
                 RowBox[{"k", "-", "1"}], ",", 
                 RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"CExpression", "[", 
            RowBox[{"\[CapitalPhi]ScoeffsSimp", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
            "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "2"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "=!=", 
        RowBox[{"CExpression", "[", "0", "]"}]}], "&"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.545486354537546*^9, 3.5454865162770147`*^9}, {
   3.545486565320291*^9, 3.545486574532711*^9}, {3.545486674380073*^9, 
   3.5454866757371817`*^9}, {3.5454867097564087`*^9, 
   3.5454867584756536`*^9}, {3.54548682644168*^9, 3.545486861933383*^9}, {
   3.545487572846902*^9, 3.545487575852359*^9}, {3.545487776000457*^9, 
   3.545487779937175*^9}, {3.545487819637088*^9, 3.545487822150077*^9}, {
   3.5482630713981237`*^9, 3.5482630727883797`*^9}, {3.557508644504328*^9, 
   3.557508657173448*^9}, {3.5578394615148773`*^9, 3.5578394635105762`*^9}, 
   3.558483027341084*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dummycoeffs", "=", 
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{
        RowBox[{"x_", "/;", 
         RowBox[{"!", 
          RowBox[{"SameQ", "[", 
           RowBox[{"x", ",", "0"}], "]"}]}]}], "\[Rule]", "1"}]}], "&"}], ",",
      "\[CapitalPhi]ScoeffsSimp", ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<A\>\"", "<>", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"ToString", "/@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "-", "1"}], ",", 
           RowBox[{"j", "-", "1"}], ",", 
           RowBox[{"k", "-", "1"}], ",", 
           RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.545596583044965*^9, 3.545596646824564*^9}, {
   3.54559676851114*^9, 3.545596808895816*^9}, {3.54559707369394*^9, 
   3.545597076941065*^9}, {3.547995624126544*^9, 3.5479956274632177`*^9}, {
   3.548026536508156*^9, 3.5480265372582417`*^9}, {3.5482630970929213`*^9, 
   3.548263100442425*^9}, {3.557508676553803*^9, 3.557508693936613*^9}, {
   3.55783948851799*^9, 3.5578394889251347`*^9}, 3.5584830331761*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A0060", ",", "A0061"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A0080", ",", "A0081"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A0240", ",", "A0241"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A0260", ",", "A0261"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A0420", ",", "A0421"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A0440", ",", "A0441"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A0600", ",", "A0601"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A0620", ",", "A0621"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A0800", ",", "A0801"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A1060", ",", "A1061"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A1080", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A1240", ",", "A1241"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A1260", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A1420", ",", "A1421"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A1440", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A1600", ",", "A1601"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A1620", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A1800", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A2040", ",", "A2041"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A2060", ",", "A2061"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A2220", ",", "A2221"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A2240", ",", "A2241"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A2400", ",", "A2401"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A2420", ",", "A2421"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A2600", ",", "A2601"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A3040", ",", "A3041"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A3060", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A3220", ",", "A3221"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A3240", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A3400", ",", "A3401"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A3420", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A3600", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A4020", ",", "A4021"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A4040", ",", "A4041"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A4200", ",", "A4201"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A4220", ",", "A4221"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A4400", ",", "A4401"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A5020", ",", "A5021"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A5040", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A5200", ",", "A5201"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A5220", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A5400", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A6000", ",", "A6001"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A6020", ",", "A6021"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A6200", ",", "A6201"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A7000", ",", "A7001"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A7020", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A7200", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A8000", ",", "A8001"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A9000", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.545595599281926*^9, 3.5455966118382*^9, 3.545596647690442*^9, {
   3.545596783987669*^9, 3.545596810321608*^9}, {3.5455970599649754`*^9, 
   3.545597077623713*^9}, 3.547431714504118*^9, 3.548013438775991*^9, 
   3.548026539664895*^9, {3.548263086376449*^9, 3.54826310103854*^9}, 
   3.5488866766065063`*^9, 3.5575086991230383`*^9, 3.5575087305175858`*^9, 
   3.557510028900176*^9, 3.5578394918674097`*^9, 3.558483041893367*^9, 
   3.5589752486597023`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FromDigits", "[", 
        RowBox[{
         RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], ",", 
      "dummycoeffs", ",", 
      RowBox[{"{", 
       RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
    "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}}],

Cell["\<\
dQ8*(A0080 + A1080*dr) + (A6000 + A7000*dr)*dr6 + (A8000 + A9000*dr)*dr8 + \
(A4200 + dr*(A5200 + dr*(A6200 + A7200*dr)))*dr4*dtheta2 + 
   ((A2400 + A3400*dr)*dr2 + (A4400 + A5400*dr)*dr4 + (A0600 + dr*(A1600 + \
dr*(A2600 + A3600*dr)))*dtheta2)*dtheta4 + 
   dQ4*((A2040 + A3040*dr)*dr2 + (A4040 + A5040*dr)*dr4 + (A0240 + dr*(A1240 \
+ dr*(A2240 + A3240*dr)))*dtheta2 + 
      dQ2*(A0060 + A1060*dr + (A2060 + A3060*dr)*dr2 + (A0260 + \
A1260*dr)*dtheta2) + (A0440 + A1440*dr)*dtheta4) + 
   dQ2*((A4020 + dr*(A5020 + dr*(A6020 + A7020*dr)))*dr4 + (A2220 + dr*(A3220 \
+ dr*(A4220 + A5220*dr)))*dr2*dtheta2 + 
      (A0420 + A1420*dr + (A2420 + A3420*dr)*dr2 + (A0620 + \
A1620*dr)*dtheta2)*dtheta4) + (A0800 + A1800*dr)*dtheta8 + 
   dR*(A0081*dQ8 + (A6001 + A7001*dr)*dr6 + A8001*dr8 + (A4201 + dr*(A5201 + \
A6201*dr))*dr4*dtheta2 + 
      ((A2401 + A3401*dr)*dr2 + A4401*dr4 + (A0601 + dr*(A1601 + \
A2601*dr))*dtheta2)*dtheta4 + 
      dQ4*((A2041 + A3041*dr)*dr2 + A4041*dr4 + (A0241 + dr*(A1241 + \
A2241*dr))*dtheta2 + dQ2*(A0061 + A1061*dr + A2061*dr2 + A0261*dtheta2) + \
A0441*dtheta4) + 
      dQ2*((A4021 + dr*(A5021 + A6021*dr))*dr4 + (A2221 + dr*(A3221 + \
A4221*dr))*dr2*dtheta2 + (A0421 + A1421*dr + A2421*dr2 + \
A0621*dtheta2)*dtheta4) + A0801*dtheta8)\
\>", "Output",
 CellChangeTimes->{{3.545597107319614*^9, 3.54559715108005*^9}, 
   3.54743172970704*^9, 3.548013438920287*^9, 3.5480265514485598`*^9, 
   3.5482631107856693`*^9, 3.548886677601454*^9, {3.557508752805759*^9, 
   3.5575087690167713`*^9}, {3.557508819010233*^9, 3.5575088489129257`*^9}, 
   3.557510034356971*^9, 3.557839575034218*^9, 3.55848305091264*^9, 
   3.5589752562199163`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummycoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dr"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.5578740045984*^9, 3.5578740124775267`*^9}}],

Cell["\<\
A1080*dQ8 + 6*(A6000 + A7000*dr)*dr5 + A7000*dr6 + 8*(A8000 + A9000*dr)*dr7 + \
A9000*dr8 + 4*(A4200 + dr*(A5200 + dr*(A6200 + A7200*dr)))*dr3*dtheta2 + 
   (A5200 + dr*(2*A6200 + 3*A7200*dr))*dr4*dtheta2 + (2*A2400*dr + \
3*A3400*dr2 + 4*A4400*dr3 + 5*A5400*dr4 + A1600*dtheta2 + 2*A2600*dr*dtheta2 \
+ 3*A3600*dr2*dtheta2)*dtheta4 + 
   dQ4*(2*dr*(A2040 + A3040*dr) + A3040*dr2 + 4*(A4040 + A5040*dr)*dr3 + \
A5040*dr4 + (A1240 + dr*(2*A2240 + 3*A3240*dr))*dtheta2 + 
      dQ2*(A1060 + 2*A2060*dr + 3*A3060*dr2 + A1260*dtheta2) + A1440*dtheta4) \
+ 
   dR*(6*(A6001 + A7001*dr)*dr5 + A7001*dr6 + 8*A8001*dr7 + 4*(A4201 + \
dr*(A5201 + A6201*dr))*dr3*dtheta2 + (A5201 + 2*A6201*dr)*dr4*dtheta2 + 
      dQ4*(dQ2*(A1061 + 2*A2061*dr) + 2*dr*(A2041 + A3041*dr) + A3041*dr2 + \
4*A4041*dr3 + (A1241 + 2*A2241*dr)*dtheta2) + 
      (2*A2401*dr + 3*A3401*dr2 + 4*A4401*dr3 + A1601*dtheta2 + \
2*A2601*dr*dtheta2)*dtheta4 + 
      dQ2*(4*A4021*dr3 + 5*A5021*dr4 + 6*A6021*dr5 + 2*A2221*dr*dtheta2 + \
3*A3221*dr2*dtheta2 + 4*A4221*dr3*dtheta2 + A1421*dtheta4 + \
2*A2421*dr*dtheta4)) + 
   dQ2*(4*A4020*dr3 + 5*A5020*dr4 + 6*A6020*dr5 + 7*A7020*dr6 + \
2*A2220*dr*dtheta2 + 3*A3220*dr2*dtheta2 + 4*A4220*dr3*dtheta2 + \
5*A5220*dr4*dtheta2 + A1420*dtheta4 + 
      2*A2420*dr*dtheta4 + 3*A3420*dr2*dtheta4 + A1620*dtheta6) + \
A1800*dtheta8\
\>", "Output",
 CellChangeTimes->{{3.545597107319614*^9, 3.54559715108005*^9}, 
   3.54743172970704*^9, 3.548013438920287*^9, 3.5480265514485598`*^9, 
   3.5482631107856693`*^9, 3.548886677601454*^9, {3.557508752805759*^9, 
   3.5575087690167713`*^9}, {3.557508819010233*^9, 3.5575088489129257`*^9}, 
   3.557510034356971*^9, 3.557839575034218*^9, 3.557874019234137*^9, 
   3.5584830554455547`*^9, 3.558975256506817*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummycoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dtheta"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.5578740045984*^9, 3.5578740124775267`*^9}, {3.557874051900214*^9, 
   3.557874055988604*^9}}],

Cell["\<\
2*dtheta*((A4200 + dr*(A5200 + dr*(A6200 + A7200*dr)))*dr4 + dQ4*(A0240 + \
A1240*dr + dQ2*(A0260 + A1260*dr) + (A2240 + A3240*dr)*dr2 + 2*(A0440 + \
A1440*dr)*dtheta2) + 
     2*dtheta2*((A2400 + A3400*dr)*dr2 + (A4400 + A5400*dr)*dr4 + (A0600 + \
dr*(A1600 + dr*(A2600 + A3600*dr)))*dtheta2) + (A0600 + dr*(A1600 + dr*(A2600 \
+ A3600*dr)))*dtheta4 + 
     dQ2*((A2220 + A3220*dr)*dr2 + (A4220 + A5220*dr)*dr4 + 2*dtheta2*(A0420 \
+ A1420*dr + (A2420 + A3420*dr)*dr2 + (A0620 + A1620*dr)*dtheta2) + (A0620 + \
A1620*dr)*dtheta4) + 
     4*(A0800 + A1800*dr)*dtheta6 + dR*((A4201 + dr*(A5201 + A6201*dr))*dr4 + \
dQ4*(A0241 + A0261*dQ2 + A1241*dr + A2241*dr2 + 2*A0441*dtheta2) + 
        2*dtheta2*((A2401 + A3401*dr)*dr2 + A4401*dr4 + (A0601 + dr*(A1601 + \
A2601*dr))*dtheta2) + (A0601 + dr*(A1601 + A2601*dr))*dtheta4 + 
        dQ2*((A2221 + A3221*dr)*dr2 + A4221*dr4 + 2*dtheta2*(A0421 + A1421*dr \
+ A2421*dr2 + A0621*dtheta2) + A0621*dtheta4) + 4*A0801*dtheta6))\
\>", "Output",
 CellChangeTimes->{3.557874057063855*^9, 3.558483058684143*^9, 
  3.55897525667706*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummycoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dQ"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.5578740045984*^9, 3.5578740124775267`*^9}, {3.557874051900214*^9, 
   3.557874055988604*^9}, {3.557874146283064*^9, 3.5578741512982388`*^9}}],

Cell["\<\
2*dQ*(4*dQ6*(A0080 + A1080*dr) + (A4020 + dr*(A5020 + dr*(A6020 + \
A7020*dr)))*dr4 + (A2220 + dr*(A3220 + dr*(A4220 + A5220*dr)))*dr2*dtheta2 + 
     dQ4*(A0060 + A1060*dr + (A2060 + A3060*dr)*dr2 + (A0260 + \
A1260*dr)*dtheta2) + (A0420 + A1420*dr + (A2420 + A3420*dr)*dr2 + (A0620 + \
A1620*dr)*dtheta2)*dtheta4 + 
     2*dQ2*((A2040 + A3040*dr)*dr2 + (A4040 + A5040*dr)*dr4 + (A0240 + \
dr*(A1240 + dr*(A2240 + A3240*dr)))*dtheta2 + 
        dQ2*(A0060 + A1060*dr + (A2060 + A3060*dr)*dr2 + (A0260 + \
A1260*dr)*dtheta2) + (A0440 + A1440*dr)*dtheta4) + 
     dR*(4*A0081*dQ6 + (A4021 + dr*(A5021 + A6021*dr))*dr4 + (A2221 + \
dr*(A3221 + A4221*dr))*dr2*dtheta2 + dQ4*(A0061 + A1061*dr + A2061*dr2 + \
A0261*dtheta2) + 
        (A0421 + A1421*dr + A2421*dr2 + A0621*dtheta2)*dtheta4 + \
2*dQ2*((A2041 + A3041*dr)*dr2 + A4041*dr4 + (A0241 + dr*(A1241 + \
A2241*dr))*dtheta2 + 
           dQ2*(A0061 + A1061*dr + A2061*dr2 + A0261*dtheta2) + \
A0441*dtheta4)))\
\>", "Output",
 CellChangeTimes->{3.5578741520557823`*^9, 3.558483060429998*^9, 
  3.558975256827652*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummycoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dR"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.5578740045984*^9, 3.5578740124775267`*^9}, {3.557874051900214*^9, 
   3.557874055988604*^9}, {3.557874146283064*^9, 3.557874182353628*^9}}],

Cell["\<\
A0081*dQ8 + (A6001 + A7001*dr)*dr6 + A8001*dr8 + (A4201 + dr*(A5201 + \
A6201*dr))*dr4*dtheta2 + 
   ((A2401 + A3401*dr)*dr2 + A4401*dr4 + (A0601 + dr*(A1601 + \
A2601*dr))*dtheta2)*dtheta4 + 
   dQ4*((A2041 + A3041*dr)*dr2 + A4041*dr4 + (A0241 + dr*(A1241 + \
A2241*dr))*dtheta2 + dQ2*(A0061 + A1061*dr + A2061*dr2 + A0261*dtheta2) + \
A0441*dtheta4) + 
   dQ2*((A4021 + dr*(A5021 + A6021*dr))*dr4 + (A2221 + dr*(A3221 + \
A4221*dr))*dr2*dtheta2 + (A0421 + A1421*dr + A2421*dr2 + \
A0621*dtheta2)*dtheta4) + A0801*dtheta8\
\>", "Output",
 CellChangeTimes->{3.557874183029078*^9, 3.558483061363956*^9, 
  3.558975256860619*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummycoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dr", ",", "dr"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.5578740045984*^9, 3.5578740124775267`*^9}, {3.5578743109102383`*^9, 
   3.55787431178092*^9}}],

Cell["\<\
2*(A2040*dQ4 + A2060*dQ6 + 3*A3040*dQ4*dr + 3*A3060*dQ6*dr + A2041*dQ4*dR + \
A2061*dQ6*dR + 3*A3041*dQ4*dr*dR + 6*A4020*dQ2*dr2 + 6*A4040*dQ4*dr2 + \
6*A4021*dQ2*dR*dr2 + 
     6*A4041*dQ4*dR*dr2 + 10*A5020*dQ2*dr3 + 10*A5040*dQ4*dr3 + \
10*A5021*dQ2*dR*dr3 + 15*A6000*dr4 + 15*A6020*dQ2*dr4 + 15*A6001*dR*dr4 + \
15*A6021*dQ2*dR*dr4 + 21*A7000*dr5 + 
     21*A7020*dQ2*dr5 + 21*A7001*dR*dr5 + 28*A8000*dr6 + 28*A8001*dR*dr6 + \
36*A9000*dr7 + A2220*dQ2*dtheta2 + A2240*dQ4*dtheta2 + 3*A3220*dQ2*dr*dtheta2 \
+ 3*A3240*dQ4*dr*dtheta2 + 
     A2221*dQ2*dR*dtheta2 + A2241*dQ4*dR*dtheta2 + 3*A3221*dQ2*dr*dR*dtheta2 \
+ 6*A4200*dr2*dtheta2 + 6*A4220*dQ2*dr2*dtheta2 + 6*A4201*dR*dr2*dtheta2 + \
6*A4221*dQ2*dR*dr2*dtheta2 + 
     10*A5200*dr3*dtheta2 + 10*A5220*dQ2*dr3*dtheta2 + \
10*A5201*dR*dr3*dtheta2 + 15*A6200*dr4*dtheta2 + 15*A6201*dR*dr4*dtheta2 + \
21*A7200*dr5*dtheta2 + A2400*dtheta4 + 
     A2420*dQ2*dtheta4 + 3*A3400*dr*dtheta4 + 3*A3420*dQ2*dr*dtheta4 + \
A2401*dR*dtheta4 + A2421*dQ2*dR*dtheta4 + 3*A3401*dr*dR*dtheta4 + \
6*A4400*dr2*dtheta4 + 
     6*A4401*dR*dr2*dtheta4 + 10*A5400*dr3*dtheta4 + A2600*dtheta6 + \
3*A3600*dr*dtheta6 + A2601*dR*dtheta6)\
\>", "Output",
 CellChangeTimes->{{3.545597107319614*^9, 3.54559715108005*^9}, 
   3.54743172970704*^9, 3.548013438920287*^9, 3.5480265514485598`*^9, 
   3.5482631107856693`*^9, 3.548886677601454*^9, {3.557508752805759*^9, 
   3.5575087690167713`*^9}, {3.557508819010233*^9, 3.5575088489129257`*^9}, 
   3.557510034356971*^9, 3.557839575034218*^9, 3.557874019234137*^9, 
   3.5578743126408587`*^9, 3.557874411590589*^9, 3.5584830625177383`*^9, 
   3.5589752569641314`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummycoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dtheta", ",", "dtheta"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.5578740045984*^9, 3.5578740124775267`*^9}, {3.557874051900214*^9, 
   3.557874055988604*^9}, {3.557874317141073*^9, 3.557874318581019*^9}}],

Cell["\<\
2*((A4200 + dr*(A5200 + dr*(A6200 + A7200*dr)))*dr4 + dQ4*(A0240 + A1240*dr + \
dQ2*(A0260 + A1260*dr) + (A2240 + A3240*dr)*dr2 + 6*(A0440 + \
A1440*dr)*dtheta2) + 
     6*dtheta2*((A2400 + A3400*dr)*dr2 + (A4400 + A5400*dr)*dr4 + (A0600 + \
dr*(A1600 + dr*(A2600 + A3600*dr)))*dtheta2) + 9*(A0600 + dr*(A1600 + \
dr*(A2600 + A3600*dr)))*dtheta4 + 
     dQ2*((A2220 + A3220*dr)*dr2 + (A4220 + A5220*dr)*dr4 + 6*dtheta2*(A0420 \
+ A1420*dr + (A2420 + A3420*dr)*dr2 + (A0620 + A1620*dr)*dtheta2) + 9*(A0620 \
+ A1620*dr)*dtheta4) + 
     28*(A0800 + A1800*dr)*dtheta6 + dR*((A4201 + dr*(A5201 + A6201*dr))*dr4 \
+ dQ4*(A0241 + A0261*dQ2 + A1241*dr + A2241*dr2 + 6*A0441*dtheta2) + 
        6*dtheta2*((A2401 + A3401*dr)*dr2 + A4401*dr4 + (A0601 + dr*(A1601 + \
A2601*dr))*dtheta2) + 9*(A0601 + dr*(A1601 + A2601*dr))*dtheta4 + 
        dQ2*(A2221*dr2 + A3221*dr3 + A4221*dr4 + 6*A0421*dtheta2 + \
6*A1421*dr*dtheta2 + 6*A2421*dr2*dtheta2 + 15*A0621*dtheta4) + \
28*A0801*dtheta6))\
\>", "Output",
 CellChangeTimes->{3.557874057063855*^9, 3.557874319221477*^9, 
  3.5584830659130774`*^9, 3.558975257113722*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummycoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dQ", ",", "dQ"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.5578740045984*^9, 3.5578740124775267`*^9}, {3.557874051900214*^9, 
   3.557874055988604*^9}, {3.557874146283064*^9, 3.5578741512982388`*^9}, {
   3.5578743211731453`*^9, 3.557874321731447*^9}}],

Cell["\<\
2*(28*dQ6*(A0080 + A1080*dr) + (A4020 + dr*(A5020 + dr*(A6020 + \
A7020*dr)))*dr4 + (A2220 + dr*(A3220 + dr*(A4220 + A5220*dr)))*dr2*dtheta2 + 
     9*dQ4*(A0060 + A1060*dr + (A2060 + A3060*dr)*dr2 + (A0260 + \
A1260*dr)*dtheta2) + (A0420 + A1420*dr + (A2420 + A3420*dr)*dr2 + (A0620 + \
A1620*dr)*dtheta2)*dtheta4 + 
     6*dQ2*((A2040 + A3040*dr)*dr2 + (A4040 + A5040*dr)*dr4 + (A0240 + \
dr*(A1240 + dr*(A2240 + A3240*dr)))*dtheta2 + 
        dQ2*(A0060 + A1060*dr + (A2060 + A3060*dr)*dr2 + (A0260 + \
A1260*dr)*dtheta2) + (A0440 + A1440*dr)*dtheta4) + 
     dR*(28*A0081*dQ6 + (A4021 + dr*(A5021 + A6021*dr))*dr4 + (A2221 + \
dr*(A3221 + A4221*dr))*dr2*dtheta2 + 9*dQ4*(A0061 + A1061*dr + A2061*dr2 + \
A0261*dtheta2) + 
        (A0421 + A1421*dr + A2421*dr2 + A0621*dtheta2)*dtheta4 + \
6*dQ2*((A2041 + A3041*dr)*dr2 + A4041*dr4 + (A0241 + dr*(A1241 + \
A2241*dr))*dtheta2 + 
           dQ2*(A0061 + A1061*dr + A2061*dr2 + A0261*dtheta2) + \
A0441*dtheta4)))\
\>", "Output",
 CellChangeTimes->{3.5578741520557823`*^9, 3.5578743226326323`*^9, 
  3.5584830670729733`*^9, 3.558975257264571*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummycoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dR", ",", "dR"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.5578740045984*^9, 3.5578740124775267`*^9}, {3.557874051900214*^9, 
   3.557874055988604*^9}, {3.557874146283064*^9, 3.557874182353628*^9}, {
   3.557874324597136*^9, 3.557874325452804*^9}}],

Cell["0", "Output",
 CellChangeTimes->{3.557874183029078*^9, 3.5578743261104*^9, 
  3.558483067863611*^9, 3.558975257384615*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummycoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dQ", ",", "dR"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.5578740045984*^9, 3.5578740124775267`*^9}, {3.557874051900214*^9, 
   3.557874055988604*^9}, {3.557874146283064*^9, 3.557874182353628*^9}, {
   3.557874324597136*^9, 3.557874330612706*^9}}],

Cell["\<\
2*dQ*(4*A0081*dQ6 + (A4021 + dr*(A5021 + A6021*dr))*dr4 + (A2221 + dr*(A3221 \
+ A4221*dr))*dr2*dtheta2 + dQ4*(A0061 + A1061*dr + A2061*dr2 + A0261*dtheta2) \
+ 
     (A0421 + A1421*dr + A2421*dr2 + A0621*dtheta2)*dtheta4 + 2*dQ2*((A2041 + \
A3041*dr)*dr2 + A4041*dr4 + (A0241 + dr*(A1241 + A2241*dr))*dtheta2 + 
        dQ2*(A0061 + A1061*dr + A2061*dr2 + A0261*dtheta2) + A0441*dtheta4))\
\>", "Output",
 CellChangeTimes->{3.557874331742549*^9, 3.558483068763588*^9, 
  3.558975257426948*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummycoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dQ", ",", "dr"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.55811515653437*^9, 3.558115156654646*^9}}],

Cell["\<\
2*dQ*(3*A1060*dQ4 + 4*A1080*dQ6 + 4*A2040*dQ2*dr + 6*A2060*dQ4*dr + \
3*A1061*dQ4*dR + 4*A2041*dQ2*dr*dR + 6*A2061*dQ4*dr*dR + 6*A3040*dQ2*dr2 + \
9*A3060*dQ4*dr2 + 6*A3041*dQ2*dR*dr2 + 
     4*A4020*dr3 + 8*A4040*dQ2*dr3 + 4*A4021*dR*dr3 + 8*A4041*dQ2*dR*dr3 + \
5*A5020*dr4 + 10*A5040*dQ2*dr4 + 5*A5021*dR*dr4 + 6*A6020*dr5 + \
6*A6021*dR*dr5 + 7*A7020*dr6 + 
     2*A1240*dQ2*dtheta2 + 3*A1260*dQ4*dtheta2 + 2*A2220*dr*dtheta2 + \
4*A2240*dQ2*dr*dtheta2 + 2*A1241*dQ2*dR*dtheta2 + 2*A2221*dr*dR*dtheta2 + \
4*A2241*dQ2*dr*dR*dtheta2 + 
     3*A3220*dr2*dtheta2 + 6*A3240*dQ2*dr2*dtheta2 + 3*A3221*dR*dr2*dtheta2 + \
4*A4220*dr3*dtheta2 + 4*A4221*dR*dr3*dtheta2 + 5*A5220*dr4*dtheta2 + \
A1420*dtheta4 + 
     2*A1440*dQ2*dtheta4 + 2*A2420*dr*dtheta4 + A1421*dR*dtheta4 + \
2*A2421*dr*dR*dtheta4 + 3*A3420*dr2*dtheta4 + A1620*dtheta6)\
\>", "Output",
 CellChangeTimes->{3.558115157590033*^9, 3.5584830696778593`*^9, 
  3.558975257491248*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummycoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dR", ",", "dr"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.55811515653437*^9, 3.5581151610464687`*^9}}],

Cell["\<\
6*(A6001 + A7001*dr)*dr5 + A7001*dr6 + 8*A8001*dr7 + 4*(A4201 + dr*(A5201 + \
A6201*dr))*dr3*dtheta2 + (A5201 + 2*A6201*dr)*dr4*dtheta2 + 
   dQ4*(dQ2*(A1061 + 2*A2061*dr) + 2*dr*(A2041 + A3041*dr) + A3041*dr2 + \
4*A4041*dr3 + (A1241 + 2*A2241*dr)*dtheta2) + 
   (2*A2401*dr + 3*A3401*dr2 + 4*A4401*dr3 + A1601*dtheta2 + \
2*A2601*dr*dtheta2)*dtheta4 + 
   dQ2*(4*A4021*dr3 + 5*A5021*dr4 + 6*A6021*dr5 + 2*A2221*dr*dtheta2 + \
3*A3221*dr2*dtheta2 + 4*A4221*dr3*dtheta2 + A1421*dtheta4 + \
2*A2421*dr*dtheta4)\
\>", "Output",
 CellChangeTimes->{3.558115161650792*^9, 3.558483070448174*^9, 
  3.558975257539433*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"declarations", "=", 
   RowBox[{"CDeclare", "[", 
    RowBox[{"\"\<double\>\"", ",", 
     RowBox[{"coeffEqs", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "All", ",", "1"}], "]"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.54548757998405*^9, 3.5454876539880447`*^9}, {
  3.545594368433998*^9, 3.545594369001759*^9}, {3.547995655598476*^9, 
  3.5479956564510717`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqcode", "=", 
   RowBox[{"ToCCodeString", "[", "coeffEqs", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545487669314053*^9, 3.545487682050621*^9}, {
  3.545594370658505*^9, 3.545594371200913*^9}, {3.547995663027335*^9, 
  3.547995663482676*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"deccode", "=", 
   RowBox[{"ToCCodeString", "[", "declarations", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545487685153515*^9, 3.545487693721755*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<src-kerr-equ-eqs-dphi2.txt\>\"", ",", "eqcode", ",", "\"\<Text\>\""}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<src-kerr-equ-dec-dphi2.txt\>\"", ",", "deccode", ",", 
    "\"\<Text\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.545487696403397*^9, 3.545487727616259*^9}, {
  3.5455943743140097`*^9, 3.545594377417856*^9}, {3.547431738700099*^9, 
  3.547431746242008*^9}, {3.547995671204797*^9, 3.54799567386833*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Flatten", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CForm", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", "#", "]"}], "/.", 
       RowBox[{
        SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "x", "]"}], "<>", 
          RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}], "&"}], ",", 
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummycoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"dQ", ",", "dR"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.545629064830117*^9, 3.5456291324905043`*^9}, {
   3.547431756985619*^9, 3.547431759833335*^9}, 3.54799568078059*^9, {
   3.5575089094091597`*^9, 3.557508991762703*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox["\<\"(A6000 + A7000*dr)*dr6 + (A8000 + A9000*dr)*dr8 + \
(A4200 + dr*(A5200 + dr*(A6200 + A7200*dr)))*dr4*dtheta2 + ((A2400 + \
A3400*dr)*dr2 + (A4400 + A5400*dr)*dr4 + (A0600 + dr*(A1600 + dr*(A2600 + \
A3600*dr)))*dtheta2)*dtheta4 + (A0800 + A1800*dr)*dtheta8\"\>",
    CForm[($CellContext`A6000 + $CellContext`A7000 $CellContext`dr) \
$CellContext`dr6 + ($CellContext`A8000 + $CellContext`A9000 $CellContext`dr) \
$CellContext`dr8 + (($CellContext`A4200 + $CellContext`dr ($CellContext`A5200 + \
$CellContext`dr ($CellContext`A6200 + $CellContext`A7200 $CellContext`dr))) \
$CellContext`dr4) $CellContext`dtheta2 + (($CellContext`A2400 + \
$CellContext`A3400 $CellContext`dr) $CellContext`dr2 + ($CellContext`A4400 + \
$CellContext`A5400 $CellContext`dr) $CellContext`dr4 + ($CellContext`A0600 + \
$CellContext`dr ($CellContext`A1600 + $CellContext`dr ($CellContext`A2600 + \
$CellContext`A3600 $CellContext`dr))) $CellContext`dtheta2) \
$CellContext`dtheta4 + ($CellContext`A0800 + $CellContext`A1800 \
$CellContext`dr) $CellContext`dtheta8],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(A6001 + A7001*dr)*dr6 + A8001*dr8 + (A4201 + \
dr*(A5201 + A6201*dr))*dr4*dtheta2 + ((A2401 + A3401*dr)*dr2 + A4401*dr4 + \
(A0601 + dr*(A1601 + A2601*dr))*dtheta2)*dtheta4 + A0801*dtheta8\"\>",
    CForm[($CellContext`A6001 + $CellContext`A7001 $CellContext`dr) \
$CellContext`dr6 + $CellContext`A8001 $CellContext`dr8 + (($CellContext`A4201 + \
$CellContext`dr ($CellContext`A5201 + $CellContext`A6201 $CellContext`dr)) \
$CellContext`dr4) $CellContext`dtheta2 + (($CellContext`A2401 + \
$CellContext`A3401 $CellContext`dr) $CellContext`dr2 + $CellContext`A4401 \
$CellContext`dr4 + ($CellContext`A0601 + $CellContext`dr ($CellContext`A1601 + \
$CellContext`A2601 $CellContext`dr)) $CellContext`dtheta2) \
$CellContext`dtheta4 + $CellContext`A0801 $CellContext`dtheta8],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(A4020 + dr*(A5020 + dr*(A6020 + A7020*dr)))*dr4 + \
(A2220 + dr*(A3220 + dr*(A4220 + A5220*dr)))*dr2*dtheta2 + (A0420 + A1420*dr \
+ (A2420 + A3420*dr)*dr2 + (A0620 + A1620*dr)*dtheta2)*dtheta4\"\>",
    CForm[($CellContext`A4020 + $CellContext`dr ($CellContext`A5020 + \
$CellContext`dr ($CellContext`A6020 + $CellContext`A7020 $CellContext`dr))) \
$CellContext`dr4 + (($CellContext`A2220 + $CellContext`dr ($CellContext`A3220 + \
$CellContext`dr ($CellContext`A4220 + $CellContext`A5220 $CellContext`dr))) \
$CellContext`dr2) $CellContext`dtheta2 + ($CellContext`A0420 + \
$CellContext`A1420 $CellContext`dr + ($CellContext`A2420 + $CellContext`A3420 \
$CellContext`dr) $CellContext`dr2 + ($CellContext`A0620 + $CellContext`A1620 \
$CellContext`dr) $CellContext`dtheta2) $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(A4021 + dr*(A5021 + A6021*dr))*dr4 + (A2221 + \
dr*(A3221 + A4221*dr))*dr2*dtheta2 + (A0421 + A1421*dr + A2421*dr2 + \
A0621*dtheta2)*dtheta4\"\>",
    CForm[($CellContext`A4021 + $CellContext`dr ($CellContext`A5021 + \
$CellContext`A6021 $CellContext`dr)) $CellContext`dr4 + (($CellContext`A2221 + \
$CellContext`dr ($CellContext`A3221 + $CellContext`A4221 $CellContext`dr)) \
$CellContext`dr2) $CellContext`dtheta2 + ($CellContext`A0421 + \
$CellContext`A1421 $CellContext`dr + $CellContext`A2421 $CellContext`dr2 + \
$CellContext`A0621 $CellContext`dtheta2) $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(A2040 + A3040*dr)*dr2 + (A4040 + A5040*dr)*dr4 + \
(A0240 + dr*(A1240 + dr*(A2240 + A3240*dr)))*dtheta2 + (A0440 + \
A1440*dr)*dtheta4\"\>",
    CForm[($CellContext`A2040 + $CellContext`A3040 $CellContext`dr) \
$CellContext`dr2 + ($CellContext`A4040 + $CellContext`A5040 $CellContext`dr) \
$CellContext`dr4 + ($CellContext`A0240 + $CellContext`dr ($CellContext`A1240 + \
$CellContext`dr ($CellContext`A2240 + $CellContext`A3240 $CellContext`dr))) \
$CellContext`dtheta2 + ($CellContext`A0440 + $CellContext`A1440 \
$CellContext`dr) $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(A2041 + A3041*dr)*dr2 + A4041*dr4 + (A0241 + \
dr*(A1241 + A2241*dr))*dtheta2 + A0441*dtheta4\"\>",
    CForm[($CellContext`A2041 + $CellContext`A3041 $CellContext`dr) \
$CellContext`dr2 + $CellContext`A4041 $CellContext`dr4 + ($CellContext`A0241 + \
$CellContext`dr ($CellContext`A1241 + $CellContext`A2241 $CellContext`dr)) \
$CellContext`dtheta2 + $CellContext`A0441 $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"A0060 + A1060*dr + (A2060 + A3060*dr)*dr2 + (A0260 \
+ A1260*dr)*dtheta2\"\>",
    CForm[$CellContext`A0060 + $CellContext`A1060 $CellContext`dr + \
($CellContext`A2060 + $CellContext`A3060 $CellContext`dr) $CellContext`dr2 + \
($CellContext`A0260 + $CellContext`A1260 $CellContext`dr) \
$CellContext`dtheta2],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"A0061 + A1061*dr + A2061*dr2 + A0261*dtheta2\"\>",
    CForm[$CellContext`A0061 + $CellContext`A1061 $CellContext`dr + \
$CellContext`A2061 $CellContext`dr2 + $CellContext`A0261 $CellContext`dtheta2],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"A0080 + A1080*dr\"\>",
    CForm[$CellContext`A0080 + $CellContext`A1080 $CellContext`dr],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"A0081\"\>",
    CForm[$CellContext`A0081],
    AutoDelete->True,
    Editable->True]}], "}"}]], "Output",
 CellChangeTimes->{{3.545629071648878*^9, 3.545629083940201*^9}, {
   3.545629116944705*^9, 3.545629134093713*^9}, 3.547431760901792*^9, 
   3.548013440409486*^9, 3.548026558912305*^9, 3.548263210890746*^9, 
   3.5488866851653967`*^9, {3.557508924375976*^9, 3.5575089680000057`*^9}, 
   3.557508999320383*^9, 3.55751004972576*^9, 3.5578396040721703`*^9, 
   3.5581788045680857`*^9, 3.558483100795491*^9, 3.558975279071631*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Flatten", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CForm", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", "#", "]"}], "/.", 
       RowBox[{
        SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "x", "]"}], "<>", 
          RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}], "&"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"Fold", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FromDigits", "[", 
            RowBox[{
             RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
          ",", "dummycoeffs", ",", 
          RowBox[{"{", 
           RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"dQ", ",", "dR"}], "}"}]}], "]"}], ",", "dr"}], "]"}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.545629064830117*^9, 3.5456291324905043`*^9}, {
   3.547431756985619*^9, 3.547431759833335*^9}, 3.54799568078059*^9, {
   3.5575089094091597`*^9, 3.557508991762703*^9}, {3.558178810708412*^9, 
   3.558178827244545*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox["\<\"6*A6000*dr5 + 7*A7000*dr6 + 8*A8000*dr7 + \
9*A9000*dr8 + 4*A4200*dr3*dtheta2 + 5*A5200*dr4*dtheta2 + 6*A6200*dr5*dtheta2 \
+ 7*A7200*dr6*dtheta2 + 2*A2400*dr*dtheta4 + 3*A3400*dr2*dtheta4 + \
4*A4400*dr3*dtheta4 + 5*A5400*dr4*dtheta4 + A1600*dtheta6 + \
2*A2600*dr*dtheta6 + 3*A3600*dr2*dtheta6 + A1800*dtheta8\"\>",
    CForm[(6 $CellContext`A6000) $CellContext`dr5 + (
       7 $CellContext`A7000) $CellContext`dr6 + (
       8 $CellContext`A8000) $CellContext`dr7 + (
       9 $CellContext`A9000) $CellContext`dr8 + ((
        4 $CellContext`A4200) $CellContext`dr3) $CellContext`dtheta2 + ((
        5 $CellContext`A5200) $CellContext`dr4) $CellContext`dtheta2 + ((
        6 $CellContext`A6200) $CellContext`dr5) $CellContext`dtheta2 + ((
        7 $CellContext`A7200) $CellContext`dr6) $CellContext`dtheta2 + ((
        2 $CellContext`A2400) $CellContext`dr) $CellContext`dtheta4 + ((
        3 $CellContext`A3400) $CellContext`dr2) $CellContext`dtheta4 + ((
        4 $CellContext`A4400) $CellContext`dr3) $CellContext`dtheta4 + ((
        5 $CellContext`A5400) $CellContext`dr4) $CellContext`dtheta4 + \
$CellContext`A1600 $CellContext`dtheta6 + ((
        2 $CellContext`A2600) $CellContext`dr) $CellContext`dtheta6 + ((
        3 $CellContext`A3600) $CellContext`dr2) $CellContext`dtheta6 + \
$CellContext`A1800 $CellContext`dtheta8],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"6*A6001*dr5 + 7*A7001*dr6 + 8*A8001*dr7 + \
4*A4201*dr3*dtheta2 + 5*A5201*dr4*dtheta2 + 6*A6201*dr5*dtheta2 + \
2*A2401*dr*dtheta4 + 3*A3401*dr2*dtheta4 + 4*A4401*dr3*dtheta4 + \
A1601*dtheta6 + 2*A2601*dr*dtheta6\"\>",
    CForm[(6 $CellContext`A6001) $CellContext`dr5 + (
       7 $CellContext`A7001) $CellContext`dr6 + (
       8 $CellContext`A8001) $CellContext`dr7 + ((
        4 $CellContext`A4201) $CellContext`dr3) $CellContext`dtheta2 + ((
        5 $CellContext`A5201) $CellContext`dr4) $CellContext`dtheta2 + ((
        6 $CellContext`A6201) $CellContext`dr5) $CellContext`dtheta2 + ((
        2 $CellContext`A2401) $CellContext`dr) $CellContext`dtheta4 + ((
        3 $CellContext`A3401) $CellContext`dr2) $CellContext`dtheta4 + ((
        4 $CellContext`A4401) $CellContext`dr3) $CellContext`dtheta4 + \
$CellContext`A1601 $CellContext`dtheta6 + ((
        2 $CellContext`A2601) $CellContext`dr) $CellContext`dtheta6],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"4*A4020*dr3 + 5*A5020*dr4 + 6*A6020*dr5 + \
7*A7020*dr6 + 2*A2220*dr*dtheta2 + 3*A3220*dr2*dtheta2 + 4*A4220*dr3*dtheta2 \
+ 5*A5220*dr4*dtheta2 + A1420*dtheta4 + 2*A2420*dr*dtheta4 + \
3*A3420*dr2*dtheta4 + A1620*dtheta6\"\>",
    CForm[(4 $CellContext`A4020) $CellContext`dr3 + (
       5 $CellContext`A5020) $CellContext`dr4 + (
       6 $CellContext`A6020) $CellContext`dr5 + (
       7 $CellContext`A7020) $CellContext`dr6 + ((
        2 $CellContext`A2220) $CellContext`dr) $CellContext`dtheta2 + ((
        3 $CellContext`A3220) $CellContext`dr2) $CellContext`dtheta2 + ((
        4 $CellContext`A4220) $CellContext`dr3) $CellContext`dtheta2 + ((
        5 $CellContext`A5220) $CellContext`dr4) $CellContext`dtheta2 + \
$CellContext`A1420 $CellContext`dtheta4 + ((
        2 $CellContext`A2420) $CellContext`dr) $CellContext`dtheta4 + ((
        3 $CellContext`A3420) $CellContext`dr2) $CellContext`dtheta4 + \
$CellContext`A1620 $CellContext`dtheta6],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"4*A4021*dr3 + 5*A5021*dr4 + 6*A6021*dr5 + \
2*A2221*dr*dtheta2 + 3*A3221*dr2*dtheta2 + 4*A4221*dr3*dtheta2 + \
A1421*dtheta4 + 2*A2421*dr*dtheta4\"\>",
    CForm[(4 $CellContext`A4021) $CellContext`dr3 + (
       5 $CellContext`A5021) $CellContext`dr4 + (
       6 $CellContext`A6021) $CellContext`dr5 + ((
        2 $CellContext`A2221) $CellContext`dr) $CellContext`dtheta2 + ((
        3 $CellContext`A3221) $CellContext`dr2) $CellContext`dtheta2 + ((
        4 $CellContext`A4221) $CellContext`dr3) $CellContext`dtheta2 + \
$CellContext`A1421 $CellContext`dtheta4 + ((
        2 $CellContext`A2421) $CellContext`dr) $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*A2040*dr + 3*A3040*dr2 + 4*A4040*dr3 + \
5*A5040*dr4 + A1240*dtheta2 + 2*A2240*dr*dtheta2 + 3*A3240*dr2*dtheta2 + \
A1440*dtheta4\"\>",
    CForm[(2 $CellContext`A2040) $CellContext`dr + (
       3 $CellContext`A3040) $CellContext`dr2 + (
       4 $CellContext`A4040) $CellContext`dr3 + (
       5 $CellContext`A5040) $CellContext`dr4 + $CellContext`A1240 \
$CellContext`dtheta2 + ((
        2 $CellContext`A2240) $CellContext`dr) $CellContext`dtheta2 + ((
        3 $CellContext`A3240) $CellContext`dr2) $CellContext`dtheta2 + \
$CellContext`A1440 $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*A2041*dr + 3*A3041*dr2 + 4*A4041*dr3 + \
A1241*dtheta2 + 2*A2241*dr*dtheta2\"\>",
    CForm[(2 $CellContext`A2041) $CellContext`dr + (
       3 $CellContext`A3041) $CellContext`dr2 + (
       4 $CellContext`A4041) $CellContext`dr3 + $CellContext`A1241 \
$CellContext`dtheta2 + ((
        2 $CellContext`A2241) $CellContext`dr) $CellContext`dtheta2],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"A1060 + 2*A2060*dr + 3*A3060*dr2 + \
A1260*dtheta2\"\>",
    CForm[$CellContext`A1060 + (2 $CellContext`A2060) $CellContext`dr + (
       3 $CellContext`A3060) $CellContext`dr2 + $CellContext`A1260 \
$CellContext`dtheta2],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"A1061 + 2*A2061*dr\"\>",
    CForm[$CellContext`A1061 + (2 $CellContext`A2061) $CellContext`dr],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"A1080\"\>",
    CForm[$CellContext`A1080],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True]}], "}"}]], "Output",
 CellChangeTimes->{3.55817882925847*^9, 3.558483102038025*^9, 
  3.558975279788556*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Flatten", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CForm", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", "#", "]"}], "/.", 
       RowBox[{
        SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "x", "]"}], "<>", 
          RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}], "&"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"Fold", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FromDigits", "[", 
            RowBox[{
             RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
          ",", "dummycoeffs", ",", 
          RowBox[{"{", 
           RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"dQ", ",", "dR"}], "}"}]}], "]"}], ",", "dr", ",", "dr"}], 
     "]"}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.545629064830117*^9, 3.5456291324905043`*^9}, {
   3.547431756985619*^9, 3.547431759833335*^9}, 3.54799568078059*^9, {
   3.5575089094091597`*^9, 3.557508991762703*^9}, {3.558178810708412*^9, 
   3.558178834692293*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox["\<\"2*(15*A6000*dr4 + 21*A7000*dr5 + 28*A8000*dr6 + \
36*A9000*dr7 + 6*A4200*dr2*dtheta2 + 10*A5200*dr3*dtheta2 + \
15*A6200*dr4*dtheta2 + 21*A7200*dr5*dtheta2 + A2400*dtheta4 + \
3*A3400*dr*dtheta4 + 6*A4400*dr2*dtheta4 + 10*A5400*dr3*dtheta4 + \
A2600*dtheta6 + 3*A3600*dr*dtheta6)\"\>",
    CForm[
    2 ((15 $CellContext`A6000) $CellContext`dr4 + (
        21 $CellContext`A7000) $CellContext`dr5 + (
        28 $CellContext`A8000) $CellContext`dr6 + (
        36 $CellContext`A9000) $CellContext`dr7 + ((
         6 $CellContext`A4200) $CellContext`dr2) $CellContext`dtheta2 + ((
         10 $CellContext`A5200) $CellContext`dr3) $CellContext`dtheta2 + ((
         15 $CellContext`A6200) $CellContext`dr4) $CellContext`dtheta2 + ((
         21 $CellContext`A7200) $CellContext`dr5) $CellContext`dtheta2 + \
$CellContext`A2400 $CellContext`dtheta4 + ((
         3 $CellContext`A3400) $CellContext`dr) $CellContext`dtheta4 + ((
         6 $CellContext`A4400) $CellContext`dr2) $CellContext`dtheta4 + ((
         10 $CellContext`A5400) $CellContext`dr3) $CellContext`dtheta4 + \
$CellContext`A2600 $CellContext`dtheta6 + ((
         3 $CellContext`A3600) $CellContext`dr) $CellContext`dtheta6)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(15*A6001*dr4 + 21*A7001*dr5 + 28*A8001*dr6 + \
6*A4201*dr2*dtheta2 + 10*A5201*dr3*dtheta2 + 15*A6201*dr4*dtheta2 + \
A2401*dtheta4 + 3*A3401*dr*dtheta4 + 6*A4401*dr2*dtheta4 + A2601*dtheta6)\"\>",
    CForm[
    2 ((15 $CellContext`A6001) $CellContext`dr4 + (
        21 $CellContext`A7001) $CellContext`dr5 + (
        28 $CellContext`A8001) $CellContext`dr6 + ((
         6 $CellContext`A4201) $CellContext`dr2) $CellContext`dtheta2 + ((
         10 $CellContext`A5201) $CellContext`dr3) $CellContext`dtheta2 + ((
         15 $CellContext`A6201) $CellContext`dr4) $CellContext`dtheta2 + \
$CellContext`A2401 $CellContext`dtheta4 + ((
         3 $CellContext`A3401) $CellContext`dr) $CellContext`dtheta4 + ((
         6 $CellContext`A4401) $CellContext`dr2) $CellContext`dtheta4 + \
$CellContext`A2601 $CellContext`dtheta6)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(6*A4020*dr2 + 10*A5020*dr3 + 15*A6020*dr4 + \
21*A7020*dr5 + A2220*dtheta2 + 3*A3220*dr*dtheta2 + 6*A4220*dr2*dtheta2 + \
10*A5220*dr3*dtheta2 + A2420*dtheta4 + 3*A3420*dr*dtheta4)\"\>",
    CForm[
    2 ((6 $CellContext`A4020) $CellContext`dr2 + (
        10 $CellContext`A5020) $CellContext`dr3 + (
        15 $CellContext`A6020) $CellContext`dr4 + (
        21 $CellContext`A7020) $CellContext`dr5 + $CellContext`A2220 \
$CellContext`dtheta2 + ((
         3 $CellContext`A3220) $CellContext`dr) $CellContext`dtheta2 + ((
         6 $CellContext`A4220) $CellContext`dr2) $CellContext`dtheta2 + ((
         10 $CellContext`A5220) $CellContext`dr3) $CellContext`dtheta2 + \
$CellContext`A2420 $CellContext`dtheta4 + ((
         3 $CellContext`A3420) $CellContext`dr) $CellContext`dtheta4)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(6*A4021*dr2 + 10*A5021*dr3 + 15*A6021*dr4 + \
A2221*dtheta2 + 3*A3221*dr*dtheta2 + 6*A4221*dr2*dtheta2 + A2421*dtheta4)\"\>",
    CForm[
    2 ((6 $CellContext`A4021) $CellContext`dr2 + (
        10 $CellContext`A5021) $CellContext`dr3 + (
        15 $CellContext`A6021) $CellContext`dr4 + $CellContext`A2221 \
$CellContext`dtheta2 + ((
         3 $CellContext`A3221) $CellContext`dr) $CellContext`dtheta2 + ((
         6 $CellContext`A4221) $CellContext`dr2) $CellContext`dtheta2 + \
$CellContext`A2421 $CellContext`dtheta4)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(A2040 + 3*A3040*dr + 6*A4040*dr2 + 10*A5040*dr3 \
+ A2240*dtheta2 + 3*A3240*dr*dtheta2)\"\>",
    CForm[
    2 ($CellContext`A2040 + (3 $CellContext`A3040) $CellContext`dr + (
        6 $CellContext`A4040) $CellContext`dr2 + (
        10 $CellContext`A5040) $CellContext`dr3 + $CellContext`A2240 \
$CellContext`dtheta2 + ((
         3 $CellContext`A3240) $CellContext`dr) $CellContext`dtheta2)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(A2041 + 3*A3041*dr + 6*A4041*dr2 + \
A2241*dtheta2)\"\>",
    CForm[
    2 ($CellContext`A2041 + (3 $CellContext`A3041) $CellContext`dr + (
        6 $CellContext`A4041) $CellContext`dr2 + $CellContext`A2241 \
$CellContext`dtheta2)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(A2060 + 3*A3060*dr)\"\>",
    CForm[2 ($CellContext`A2060 + (3 $CellContext`A3060) $CellContext`dr)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*A2061\"\>",
    CForm[2 $CellContext`A2061],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True]}], "}"}]], "Output",
 CellChangeTimes->{3.558178835271891*^9, 3.558483103366593*^9, 
  3.5589752806283913`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Flatten", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CForm", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", "#", "]"}], "/.", 
       RowBox[{
        SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "x", "]"}], "<>", 
          RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}], "&"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"Fold", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FromDigits", "[", 
            RowBox[{
             RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
          ",", "dummycoeffs", ",", 
          RowBox[{"{", 
           RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"dQ", ",", "dR"}], "}"}]}], "]"}], ",", "dtheta"}], "]"}], 
    ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.545629064830117*^9, 3.5456291324905043`*^9}, {
   3.547431756985619*^9, 3.547431759833335*^9}, 3.54799568078059*^9, {
   3.5575089094091597`*^9, 3.557508991762703*^9}, {3.558178810708412*^9, 
   3.5581788424842663`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox["\<\"2*(A4200 + dr*(A5200 + dr*(A6200 + \
A7200*dr)))*dr4*dtheta + 4*((A2400 + A3400*dr)*dr2 + (A4400 + A5400*dr)*dr4 + \
(A0600 + dr*(A1600 + dr*(A2600 + A3600*dr)))*dtheta2)*dtheta3 + 2*(A0600 + \
dr*(A1600 + dr*(A2600 + A3600*dr)))*dtheta5 + 8*(A0800 + \
A1800*dr)*dtheta7\"\>",
    CForm[((
        2 ($CellContext`A4200 + $CellContext`dr ($CellContext`A5200 + \
$CellContext`dr ($CellContext`A6200 + $CellContext`A7200 $CellContext`dr)))) \
$CellContext`dr4) $CellContext`dtheta + (
       4 (($CellContext`A2400 + $CellContext`A3400 $CellContext`dr) \
$CellContext`dr2 + ($CellContext`A4400 + $CellContext`A5400 $CellContext`dr) \
$CellContext`dr4 + ($CellContext`A0600 + $CellContext`dr ($CellContext`A1600 + \
$CellContext`dr ($CellContext`A2600 + $CellContext`A3600 $CellContext`dr))) \
$CellContext`dtheta2)) $CellContext`dtheta3 + (
       2 ($CellContext`A0600 + $CellContext`dr ($CellContext`A1600 + \
$CellContext`dr ($CellContext`A2600 + $CellContext`A3600 $CellContext`dr)))) \
$CellContext`dtheta5 + (
       8 ($CellContext`A0800 + $CellContext`A1800 $CellContext`dr)) \
$CellContext`dtheta7],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(A4201 + dr*(A5201 + A6201*dr))*dr4*dtheta + \
4*((A2401 + A3401*dr)*dr2 + A4401*dr4 + (A0601 + dr*(A1601 + \
A2601*dr))*dtheta2)*dtheta3 + 2*(A0601 + dr*(A1601 + A2601*dr))*dtheta5 + \
8*A0801*dtheta7\"\>",
    CForm[((
        2 ($CellContext`A4201 + $CellContext`dr ($CellContext`A5201 + \
$CellContext`A6201 $CellContext`dr))) $CellContext`dr4) $CellContext`dtheta + \
(4 (($CellContext`A2401 + $CellContext`A3401 $CellContext`dr) \
$CellContext`dr2 + $CellContext`A4401 $CellContext`dr4 + ($CellContext`A0601 + \
$CellContext`dr ($CellContext`A1601 + $CellContext`A2601 $CellContext`dr)) \
$CellContext`dtheta2)) $CellContext`dtheta3 + (
       2 ($CellContext`A0601 + $CellContext`dr ($CellContext`A1601 + \
$CellContext`A2601 $CellContext`dr))) $CellContext`dtheta5 + (
       8 $CellContext`A0801) $CellContext`dtheta7],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*dtheta*((A2220 + A3220*dr)*dr2 + (A4220 + \
A5220*dr)*dr4 + 2*dtheta2*(A0420 + A1420*dr + (A2420 + A3420*dr)*dr2 + (A0620 \
+ A1620*dr)*dtheta2) + (A0620 + A1620*dr)*dtheta4)\"\>",
    CForm[(
      2 $CellContext`dtheta) (($CellContext`A2220 + $CellContext`A3220 \
$CellContext`dr) $CellContext`dr2 + ($CellContext`A4220 + $CellContext`A5220 \
$CellContext`dr) $CellContext`dr4 + (
        2 $CellContext`dtheta2) ($CellContext`A0420 + $CellContext`A1420 \
$CellContext`dr + ($CellContext`A2420 + $CellContext`A3420 $CellContext`dr) \
$CellContext`dr2 + ($CellContext`A0620 + $CellContext`A1620 $CellContext`dr) \
$CellContext`dtheta2) + ($CellContext`A0620 + $CellContext`A1620 \
$CellContext`dr) $CellContext`dtheta4)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*dtheta*((A2221 + A3221*dr)*dr2 + A4221*dr4 + \
2*dtheta2*(A0421 + A1421*dr + A2421*dr2 + A0621*dtheta2) + A0621*dtheta4)\"\>",
    CForm[(
      2 $CellContext`dtheta) (($CellContext`A2221 + $CellContext`A3221 \
$CellContext`dr) $CellContext`dr2 + $CellContext`A4221 $CellContext`dr4 + (
        2 $CellContext`dtheta2) ($CellContext`A0421 + $CellContext`A1421 \
$CellContext`dr + $CellContext`A2421 $CellContext`dr2 + $CellContext`A0621 \
$CellContext`dtheta2) + $CellContext`A0621 $CellContext`dtheta4)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*dtheta*(A0240 + A1240*dr + (A2240 + A3240*dr)*dr2 \
+ 2*(A0440 + A1440*dr)*dtheta2)\"\>",
    CForm[(
      2 $CellContext`dtheta) ($CellContext`A0240 + $CellContext`A1240 \
$CellContext`dr + ($CellContext`A2240 + $CellContext`A3240 $CellContext`dr) \
$CellContext`dr2 + (
        2 ($CellContext`A0440 + $CellContext`A1440 $CellContext`dr)) \
$CellContext`dtheta2)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*dtheta*(A0241 + A1241*dr + A2241*dr2 + \
2*A0441*dtheta2)\"\>",
    CForm[(
      2 $CellContext`dtheta) ($CellContext`A0241 + $CellContext`A1241 \
$CellContext`dr + $CellContext`A2241 $CellContext`dr2 + (
        2 $CellContext`A0441) $CellContext`dtheta2)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(A0260 + A1260*dr)*dtheta\"\>",
    CForm[(
      2 ($CellContext`A0260 + $CellContext`A1260 $CellContext`dr)) \
$CellContext`dtheta],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*A0261*dtheta\"\>",
    CForm[(2 $CellContext`A0261) $CellContext`dtheta],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True]}], "}"}]], "Output",
 CellChangeTimes->{3.5581788429666777`*^9, 3.5584831046901827`*^9, 
  3.5589752814438877`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Flatten", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CForm", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", "#", "]"}], "/.", 
       RowBox[{
        SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "x", "]"}], "<>", 
          RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}], "&"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"Fold", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FromDigits", "[", 
            RowBox[{
             RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
          ",", "dummycoeffs", ",", 
          RowBox[{"{", 
           RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"dQ", ",", "dR"}], "}"}]}], "]"}], ",", "dtheta", ",", 
      "dtheta"}], "]"}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.545629064830117*^9, 3.5456291324905043`*^9}, {
   3.547431756985619*^9, 3.547431759833335*^9}, 3.54799568078059*^9, {
   3.5575089094091597`*^9, 3.557508991762703*^9}, {3.558178810708412*^9, 
   3.558178861443775*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox["\<\"2*((A4200 + dr*(A5200 + dr*(A6200 + A7200*dr)))*dr4 \
+ 6*dtheta2*((A2400 + A3400*dr)*dr2 + (A4400 + A5400*dr)*dr4 + (A0600 + \
dr*(A1600 + dr*(A2600 + A3600*dr)))*dtheta2) + 9*(A0600 + dr*(A1600 + \
dr*(A2600 + A3600*dr)))*dtheta4 + 28*(A0800 + A1800*dr)*dtheta6)\"\>",
    CForm[
    2 (($CellContext`A4200 + $CellContext`dr ($CellContext`A5200 + \
$CellContext`dr ($CellContext`A6200 + $CellContext`A7200 $CellContext`dr))) \
$CellContext`dr4 + (
        6 $CellContext`dtheta2) (($CellContext`A2400 + $CellContext`A3400 \
$CellContext`dr) $CellContext`dr2 + ($CellContext`A4400 + $CellContext`A5400 \
$CellContext`dr) $CellContext`dr4 + ($CellContext`A0600 + $CellContext`dr \
($CellContext`A1600 + $CellContext`dr ($CellContext`A2600 + \
$CellContext`A3600 $CellContext`dr))) $CellContext`dtheta2) + (
        9 ($CellContext`A0600 + $CellContext`dr ($CellContext`A1600 + \
$CellContext`dr ($CellContext`A2600 + $CellContext`A3600 $CellContext`dr)))) \
$CellContext`dtheta4 + (
        28 ($CellContext`A0800 + $CellContext`A1800 $CellContext`dr)) \
$CellContext`dtheta6)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*((A4201 + dr*(A5201 + A6201*dr))*dr4 + \
6*dtheta2*((A2401 + A3401*dr)*dr2 + A4401*dr4 + (A0601 + dr*(A1601 + \
A2601*dr))*dtheta2) + 9*(A0601 + dr*(A1601 + A2601*dr))*dtheta4 + \
28*A0801*dtheta6)\"\>",
    CForm[
    2 (($CellContext`A4201 + $CellContext`dr ($CellContext`A5201 + \
$CellContext`A6201 $CellContext`dr)) $CellContext`dr4 + (
        6 $CellContext`dtheta2) (($CellContext`A2401 + $CellContext`A3401 \
$CellContext`dr) $CellContext`dr2 + $CellContext`A4401 $CellContext`dr4 + \
($CellContext`A0601 + $CellContext`dr ($CellContext`A1601 + \
$CellContext`A2601 $CellContext`dr)) $CellContext`dtheta2) + (
        9 ($CellContext`A0601 + $CellContext`dr ($CellContext`A1601 + \
$CellContext`A2601 $CellContext`dr))) $CellContext`dtheta4 + (
        28 $CellContext`A0801) $CellContext`dtheta6)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*((A2220 + A3220*dr)*dr2 + (A4220 + A5220*dr)*dr4 \
+ 6*dtheta2*(A0420 + A1420*dr + (A2420 + A3420*dr)*dr2 + (A0620 + \
A1620*dr)*dtheta2) + 9*(A0620 + A1620*dr)*dtheta4)\"\>",
    CForm[
    2 (($CellContext`A2220 + $CellContext`A3220 $CellContext`dr) \
$CellContext`dr2 + ($CellContext`A4220 + $CellContext`A5220 $CellContext`dr) \
$CellContext`dr4 + (
        6 $CellContext`dtheta2) ($CellContext`A0420 + $CellContext`A1420 \
$CellContext`dr + ($CellContext`A2420 + $CellContext`A3420 $CellContext`dr) \
$CellContext`dr2 + ($CellContext`A0620 + $CellContext`A1620 $CellContext`dr) \
$CellContext`dtheta2) + (
        9 ($CellContext`A0620 + $CellContext`A1620 $CellContext`dr)) \
$CellContext`dtheta4)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*((A2221 + A3221*dr)*dr2 + A4221*dr4 + \
6*dtheta2*(A0421 + A1421*dr + A2421*dr2 + A0621*dtheta2) + 9*A0621*dtheta4)\"\
\>",
    CForm[
    2 (($CellContext`A2221 + $CellContext`A3221 $CellContext`dr) \
$CellContext`dr2 + $CellContext`A4221 $CellContext`dr4 + (
        6 $CellContext`dtheta2) ($CellContext`A0421 + $CellContext`A1421 \
$CellContext`dr + $CellContext`A2421 $CellContext`dr2 + $CellContext`A0621 \
$CellContext`dtheta2) + (9 $CellContext`A0621) $CellContext`dtheta4)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(A0240 + A1240*dr + (A2240 + A3240*dr)*dr2 + \
6*(A0440 + A1440*dr)*dtheta2)\"\>",
    CForm[
    2 ($CellContext`A0240 + $CellContext`A1240 $CellContext`dr + \
($CellContext`A2240 + $CellContext`A3240 $CellContext`dr) $CellContext`dr2 + (
        6 ($CellContext`A0440 + $CellContext`A1440 $CellContext`dr)) \
$CellContext`dtheta2)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(A0241 + A1241*dr + A2241*dr2 + \
6*A0441*dtheta2)\"\>",
    CForm[
    2 ($CellContext`A0241 + $CellContext`A1241 $CellContext`dr + \
$CellContext`A2241 $CellContext`dr2 + (
        6 $CellContext`A0441) $CellContext`dtheta2)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(A0260 + A1260*dr)\"\>",
    CForm[2 ($CellContext`A0260 + $CellContext`A1260 $CellContext`dr)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*A0261\"\>",
    CForm[2 $CellContext`A0261],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True]}], "}"}]], "Output",
 CellChangeTimes->{3.558178862492917*^9, 3.558483105968884*^9, 
  3.5589752822303057`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"s2", ",", "\[Epsilon]", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.557843579986457*^9, 3.5578435836878643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["l1", "2"], "+", 
     SuperscriptBox["r1", "2"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["a",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`a,
         Editable->False], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["M",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`M,
           Editable->False]}], "+", "r1"}], ")"}]}], "r1"]}], ")"}], " ", 
   SuperscriptBox["\[CapitalDelta]Q", "2"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["a",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`a,
         Editable->False], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["M",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`M,
           Editable->False]}], "+", "r1"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["a",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`a,
         Editable->False], "2"], " ", "r1", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l1", "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False], "2"]}], "+", 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["M",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`M,
           Editable->False], " ", "r1", " ", 
          SuperscriptBox["ur1", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["ur1", "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["l1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False]}], "+", "r1"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False]}], "+", "r1", "+", 
            RowBox[{"r1", " ", 
             SuperscriptBox["ur1", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[CapitalDelta]r", "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["a",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`a,
         Editable->False], "2"], "+", 
       RowBox[{"r1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        InterpretationBox[
         StyleBox["a",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`a,
         Editable->False], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["M",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`M,
           Editable->False]}], "+", "r1"}], ")"}]}], "+", 
      RowBox[{"r1", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["l1", "2"], "+", 
         SuperscriptBox["r1", "2"]}], ")"}]}]}], ")"}]}]], "+", 
  RowBox[{
   SuperscriptBox["r1", "2"], " ", 
   SuperscriptBox["\[CapitalDelta]\[Theta]", "2"]}]}]], "Output",
 CellChangeTimes->{3.5578435844201107`*^9, 3.558483107940188*^9, 
  3.558975282996031*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["\[CapitalDelta]Rto\[CapitalDelta]Q"], "Input",
 CellChangeTimes->{{3.5578441116944647`*^9, 3.5578441228869247`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CapitalDelta]R", "n_"], "/;", 
     RowBox[{"EvenQ", "[", "n", "]"}]}], "\[RuleDelayed]", 
    RowBox[{"Expand", "[", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[CapitalDelta]Q", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[CapitalDelta]Q", "4"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], 
      RowBox[{"n", "/", "2"}]], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CapitalDelta]R", "n_"], "/;", 
     RowBox[{"OddQ", "[", "n", "]"}]}], "\[RuleDelayed]", 
    RowBox[{"\[CapitalDelta]R", " ", 
     RowBox[{"Expand", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalDelta]Q", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[CapitalDelta]Q", "4"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], 
       FractionBox[
        RowBox[{"n", "-", "1"}], "2"]], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.557844116588315*^9, 3.557844123328065*^9}, 
   3.558483111223474*^9, 3.558975284811612*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["urrule"], "Input",
 CellChangeTimes->{{3.557846822066057*^9, 3.5578468227092667`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["ur1", "n_"], "/;", 
     RowBox[{"EvenQ", "[", "n", "]"}]}], "\[RuleDelayed]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["e1", "2"], "-", "1", "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], "r1"]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["l1", "2"], "-", 
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["e1", "2"], "-", "1"}], ")"}]}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["r1", "2"]}]], "-", 
          FractionBox[
           RowBox[{
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"l1", "-", 
               RowBox[{
                InterpretationBox[
                 StyleBox["a",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`a,
                 Editable->False], " ", "e1"}]}], ")"}], "2"]}], 
           SuperscriptBox["r1", "3"]]}], ")"}]}]}], ")"}], 
     RowBox[{"n", "/", "2"}]]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["ur1", "n_"], "/;", 
     RowBox[{"OddQ", "[", "n", "]"}]}], "\[RuleDelayed]", 
    RowBox[{"ur1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e1", "2"], "-", "1", "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], "r1"]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["l1", "2"], "-", 
             RowBox[{
              SuperscriptBox[
               InterpretationBox[
                StyleBox["a",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`a,
                Editable->False], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["e1", "2"], "-", "1"}], ")"}]}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox["r1", "2"]}]], "-", 
           FractionBox[
            RowBox[{
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"l1", "-", 
                RowBox[{
                 InterpretationBox[
                  StyleBox["a",
                   ShowAutoStyles->False,
                   AutoSpacing->False],
                  $CellContext`a,
                  Editable->False], " ", "e1"}]}], ")"}], "2"]}], 
            SuperscriptBox["r1", "3"]]}], ")"}]}]}], ")"}], 
      FractionBox[
       RowBox[{"n", "-", "1"}], "2"]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5578468231961327`*^9, {3.5584627574104643`*^9, 3.5584627609110527`*^9}, 
   3.5584831238380737`*^9, 3.5589752857129307`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Time derivatives", "Subsection",
 CellChangeTimes->{{3.524810853445724*^9, 3.524810855499675*^9}, {
   3.525063851371196*^9, 3.5250638523757257`*^9}, 3.558438965397657*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"simplify2", "[", "expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"together", ",", "newexpr"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"together", "=", 
       RowBox[{"Together", "[", "expr", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newexpr", "=", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Numerator", "[", "together", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ur1t", ",", "ur1", ",", "r1t", ",", "e1"}], "}"}], ",", 
          "Simplify"}], "]"}], "/", 
        RowBox[{"Denominator", "[", "together", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"LeafCount", "[", "newexpr", "]"}], "<", 
         RowBox[{"LeafCount", "[", "expr", "]"}]}], ",", "newexpr", ",", 
        "expr"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.558462935432816*^9, 3.5584629524695997`*^9}, {
  3.558464867828554*^9, 3.558464905129992*^9}, {3.5589792373303757`*^9, 
  3.5589792406015673`*^9}, {3.558980219123817*^9, 3.558980234834729*^9}, {
  3.558988954611495*^9, 3.558988960569161*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"simplify3", "[", "expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"together", ",", "newexpr"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"together", "=", 
       RowBox[{"Together", "[", "expr", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newexpr", "=", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Numerator", "[", "together", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "ur1tt", ",", "ur1t", ",", "ur1", ",", "r1tt", ",", "r1t", ",", 
            "e1"}], "}"}], ",", "Simplify"}], "]"}], "/", 
        RowBox[{"Denominator", "[", "together", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"LeafCount", "[", "newexpr", "]"}], "<", 
         RowBox[{"LeafCount", "[", "expr", "]"}]}], ",", "newexpr", ",", 
        "expr"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.558462935432816*^9, 3.5584629524695997`*^9}, {
  3.558464867828554*^9, 3.558464905129992*^9}, {3.5589792373303757`*^9, 
  3.5589792406015673`*^9}, {3.558980219123817*^9, 3.558980234834729*^9}, {
  3.5589889444818087`*^9, 3.558988952242486*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"simplify4", "[", "expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"together", ",", "newexpr"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"together", "=", 
       RowBox[{"Together", "[", "expr", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newexpr", "=", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Numerator", "[", "together", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ur1", ",", "e1"}], "}"}], ",", "Simplify"}], "]"}], "/", 
        RowBox[{"Denominator", "[", "together", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"LeafCount", "[", "newexpr", "]"}], "<", 
         RowBox[{"LeafCount", "[", "expr", "]"}]}], ",", "newexpr", ",", 
        "expr"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.558462935432816*^9, 3.5584629524695997`*^9}, {
  3.558464867828554*^9, 3.558464905129992*^9}, {3.5589792373303757`*^9, 
  3.5589792406015673`*^9}, {3.558980219123817*^9, 3.558980234834729*^9}, {
  3.5589889444818087`*^9, 3.558988952242486*^9}, {3.559042105979439*^9, 
  3.5590421192029133`*^9}}],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]ScoeffsSimp", "=", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"status", "=", "#2"}], ";", 
          RowBox[{"simplify", "[", "#1", "]"}]}], ")"}], "&"}], ",", 
       "\[CapitalPhi]Scoeffs", ",", 
       RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], ",", "status"}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simp2", "=", 
   RowBox[{"simplify", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalPhi]ScoeffsSimp", "[", 
         RowBox[{"[", 
          RowBox[{"9", ",", "1", ",", "1", ",", "2"}], "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"r1", "\[Rule]", 
           RowBox[{"r1", "[", "t", "]"}]}], ",", 
          RowBox[{"ur1", "\[Rule]", 
           RowBox[{"ur1", "[", "t", "]"}]}]}], "}"}]}], ",", "t"}], "]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "ddr1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ddur1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "dr1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "dur1"}], ",", 
       RowBox[{
        RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
       RowBox[{
        RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.559036426506057*^9, 3.559036476989647*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d\[CapitalPhi]Scoeffsdtb", "=", 
      RowBox[{"MapIndexed", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"status", "=", "#2"}], ";", 
           RowBox[{"simplify4", "[", "#1", "]"}]}], ")"}], "&"}], ",", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[CapitalPhi]ScoeffsSimp", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"r1", "\[Rule]", 
               RowBox[{"r1", "[", "t", "]"}]}], ",", 
              RowBox[{"ur1", "\[Rule]", 
               RowBox[{"ur1", "[", "t", "]"}]}]}], "}"}]}], ",", "t"}], "]"}],
          "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "ddr1"}], ",", 
           
           RowBox[{
            RowBox[{
             RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ddur1"}], 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "dr1"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "dur1"}], ",", 
           
           RowBox[{
            RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
           RowBox[{
            RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}], 
        ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], ",", "status"}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5589803367003593`*^9, 3.558980373482637*^9}, {
  3.5590420401901913`*^9, 3.559042055181027*^9}, {3.5590420969161043`*^9, 
  3.559042126860237*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"d2\[CapitalPhi]Scoeffsdt2b", "=", 
      RowBox[{"MapIndexed", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"status", "=", "#2"}], ";", 
           RowBox[{"simplify4", "[", "#1", "]"}]}], ")"}], "&"}], ",", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[CapitalPhi]ScoeffsSimp", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"r1", "\[Rule]", 
               RowBox[{"r1", "[", "t", "]"}]}], ",", 
              RowBox[{"ur1", "\[Rule]", 
               RowBox[{"ur1", "[", "t", "]"}]}]}], "}"}]}], ",", "t", ",", 
           "t"}], "]"}], "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "ddr1"}], ",", 
           
           RowBox[{
            RowBox[{
             RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ddur1"}], 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "dr1"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "dur1"}], ",", 
           
           RowBox[{
            RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
           RowBox[{
            RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}], 
        ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], ",", "status"}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5589803367003593`*^9, 3.558980373482637*^9}, {
   3.558980417479567*^9, 3.5589804262179623`*^9}, {3.558988981002658*^9, 
   3.558988981608735*^9}, {3.5590420882941513`*^9, 3.559042095181422*^9}, 
   3.559042128115571*^9}],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"d\[CapitalPhi]Scoeffsdt", "=", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"status", "=", "#2"}], ";", 
          RowBox[{"simplify2", "[", "#1", "]"}]}], ")"}], "&"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[CapitalPhi]ScoeffsSimp", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"r1", "\[Rule]", 
              RowBox[{"r1", "[", "t", "]"}]}], ",", 
             RowBox[{"ur1", "\[Rule]", 
              RowBox[{"ur1", "[", "t", "]"}]}]}], "}"}]}], ",", "t"}], "]"}], 
        "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "r1tt"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ur1tt"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "r1t"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "ur1t"}], ",", 
          RowBox[{
           RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
          RowBox[{
           RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], ",", "status"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5589803367003593`*^9, 3.558980373482637*^9}}],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"d2\[CapitalPhi]Scoeffsdt2", "=", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"status", "=", "#2"}], ";", 
          RowBox[{"simplify3", "[", "#1", "]"}]}], ")"}], "&"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[CapitalPhi]ScoeffsSimp", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"r1", "\[Rule]", 
              RowBox[{"r1", "[", "t", "]"}]}], ",", 
             RowBox[{"ur1", "\[Rule]", 
              RowBox[{"ur1", "[", "t", "]"}]}]}], "}"}]}], ",", "t", ",", 
          "t"}], "]"}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "r1tt"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ur1tt"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "r1t"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "ur1t"}], ",", 
          RowBox[{
           RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
          RowBox[{
           RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], ",", "status"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5589803367003593`*^9, 3.558980373482637*^9}, {
  3.558980417479567*^9, 3.5589804262179623`*^9}, {3.558988981002658*^9, 
  3.558988981608735*^9}}],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ds2coeffsdt", "=", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"status", "=", "#2"}], ";", 
          RowBox[{"simplify2", "[", "#1", "]"}]}], ")"}], "&"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"s2coeffs", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"r1", "\[Rule]", 
              RowBox[{"r1", "[", "t", "]"}]}], ",", 
             RowBox[{"ur1", "\[Rule]", 
              RowBox[{"ur1", "[", "t", "]"}]}]}], "}"}]}], ",", "t"}], "]"}], 
        "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "r1tt"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ur1tt"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "r1t"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "ur1t"}], ",", 
          RowBox[{
           RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
          RowBox[{
           RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], ",", "status"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5589803367003593`*^9, 3.558980373482637*^9}, {
  3.5590420229428663`*^9, 3.5590420272338457`*^9}}],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"d2s2coeffsdt2", "=", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"status", "=", "#2"}], ";", 
          RowBox[{"simplify3", "[", "#1", "]"}]}], ")"}], "&"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"s2coeffs", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"r1", "\[Rule]", 
              RowBox[{"r1", "[", "t", "]"}]}], ",", 
             RowBox[{"ur1", "\[Rule]", 
              RowBox[{"ur1", "[", "t", "]"}]}]}], "}"}]}], ",", "t", ",", 
          "t"}], "]"}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "r1tt"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ur1tt"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "r1t"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "ur1t"}], ",", 
          RowBox[{
           RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
          RowBox[{
           RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], ",", "status"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.559032943451243*^9, 3.559032965224766*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dtcoeffEqs", "=", 
   RowBox[{"CBlock", "[", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"CAssign", "[", 
          RowBox[{
           RowBox[{"Symbol", "[", 
            RowBox[{"\"\<dAdt\>\"", "<>", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"ToString", "/@", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "-", "1"}], ",", 
                 RowBox[{"j", "-", "1"}], ",", 
                 RowBox[{"k", "-", "1"}], ",", 
                 RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"CExpression", "[", 
            RowBox[{"d\[CapitalPhi]Scoeffsdt", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
            "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "2"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "=!=", 
        RowBox[{"CExpression", "[", "0", "]"}]}], "&"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.545486354537546*^9, 3.5454865162770147`*^9}, {
   3.545486565320291*^9, 3.545486574532711*^9}, {3.545486674380073*^9, 
   3.5454866757371817`*^9}, {3.5454867097564087`*^9, 
   3.5454867584756536`*^9}, {3.54548682644168*^9, 3.545486861933383*^9}, {
   3.545487572846902*^9, 3.545487575852359*^9}, {3.545487776000457*^9, 
   3.545487779937175*^9}, {3.545487819637088*^9, 3.545487822150077*^9}, {
   3.5482630713981237`*^9, 3.5482630727883797`*^9}, {3.557508644504328*^9, 
   3.557508657173448*^9}, {3.5578394615148773`*^9, 3.5578394635105762`*^9}, 
   3.558483027341084*^9, {3.558998018570529*^9, 3.558998039664708*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dummydtcoeffs", "=", 
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{
        RowBox[{"x_", "/;", 
         RowBox[{"!", 
          RowBox[{"SameQ", "[", 
           RowBox[{"x", ",", "0"}], "]"}]}]}], "\[Rule]", "1"}]}], "&"}], ",",
      "d\[CapitalPhi]Scoeffsdt", ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<dAdt\>\"", "<>", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"ToString", "/@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "-", "1"}], ",", 
           RowBox[{"j", "-", "1"}], ",", 
           RowBox[{"k", "-", "1"}], ",", 
           RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.545596583044965*^9, 3.545596646824564*^9}, {
   3.54559676851114*^9, 3.545596808895816*^9}, {3.54559707369394*^9, 
   3.545597076941065*^9}, {3.547995624126544*^9, 3.5479956274632177`*^9}, {
   3.548026536508156*^9, 3.5480265372582417`*^9}, {3.5482630970929213`*^9, 
   3.548263100442425*^9}, {3.557508676553803*^9, 3.557508693936613*^9}, {
   3.55783948851799*^9, 3.5578394889251347`*^9}, 3.5584830331761*^9, {
   3.5589980510334253`*^9, 3.558998059567812*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt0060", ",", "dAdt0061"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt0080", ",", "dAdt0081"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt0240", ",", "dAdt0241"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt0260", ",", "dAdt0261"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt0420", ",", "dAdt0421"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt0440", ",", "dAdt0441"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt0600", ",", "dAdt0601"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt0620", ",", "dAdt0621"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt0800", ",", "dAdt0801"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt1060", ",", "dAdt1061"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt1080", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt1240", ",", "dAdt1241"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt1260", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt1420", ",", "dAdt1421"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt1440", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt1600", ",", "dAdt1601"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt1620", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt1800", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt2040", ",", "dAdt2041"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt2060", ",", "dAdt2061"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt2220", ",", "dAdt2221"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt2240", ",", "dAdt2241"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt2400", ",", "dAdt2401"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt2420", ",", "dAdt2421"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt2600", ",", "dAdt2601"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt3040", ",", "dAdt3041"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt3060", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt3220", ",", "dAdt3221"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt3240", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt3400", ",", "dAdt3401"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt3420", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt3600", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt4020", ",", "dAdt4021"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt4040", ",", "dAdt4041"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt4200", ",", "dAdt4201"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt4220", ",", "dAdt4221"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt4400", ",", "dAdt4401"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt5020", ",", "dAdt5021"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt5040", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt5200", ",", "dAdt5201"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt5220", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt5400", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt6000", ",", "dAdt6001"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt6020", ",", "dAdt6021"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt6200", ",", "dAdt6201"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt7000", ",", "dAdt7001"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dAdt7020", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt7200", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt8000", ",", "dAdt8001"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"dAdt9000", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.545595599281926*^9, 3.5455966118382*^9, 3.545596647690442*^9, {
   3.545596783987669*^9, 3.545596810321608*^9}, {3.5455970599649754`*^9, 
   3.545597077623713*^9}, 3.547431714504118*^9, 3.548013438775991*^9, 
   3.548026539664895*^9, {3.548263086376449*^9, 3.54826310103854*^9}, 
   3.5488866766065063`*^9, 3.5575086991230383`*^9, 3.5575087305175858`*^9, 
   3.557510028900176*^9, 3.5578394918674097`*^9, 3.558483041893367*^9, 
   3.5589752486597023`*^9, 3.558998060677635*^9, 3.558998329769289*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FromDigits", "[", 
        RowBox[{
         RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], ",", 
      "dummydtcoeffs", ",", 
      RowBox[{"{", 
       RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
    "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.558998066344266*^9, 3.558998066591062*^9}}],

Cell["\<\
dQ8*(dAdt0080 + dAdt1080*dr) + (dAdt6000 + dAdt7000*dr)*dr6 + (dAdt8000 + \
dAdt9000*dr)*dr8 + (dAdt4200 + dr*(dAdt5200 + dr*(dAdt6200 + \
dAdt7200*dr)))*dr4*dtheta2 + 
   ((dAdt2400 + dAdt3400*dr)*dr2 + (dAdt4400 + dAdt5400*dr)*dr4 + (dAdt0600 + \
dr*(dAdt1600 + dr*(dAdt2600 + dAdt3600*dr)))*dtheta2)*dtheta4 + 
   dQ4*((dAdt2040 + dAdt3040*dr)*dr2 + (dAdt4040 + dAdt5040*dr)*dr4 + \
(dAdt0240 + dr*(dAdt1240 + dr*(dAdt2240 + dAdt3240*dr)))*dtheta2 + 
      dQ2*(dAdt0060 + dAdt1060*dr + (dAdt2060 + dAdt3060*dr)*dr2 + (dAdt0260 \
+ dAdt1260*dr)*dtheta2) + (dAdt0440 + dAdt1440*dr)*dtheta4) + 
   dQ2*((dAdt4020 + dr*(dAdt5020 + dr*(dAdt6020 + dAdt7020*dr)))*dr4 + \
(dAdt2220 + dr*(dAdt3220 + dr*(dAdt4220 + dAdt5220*dr)))*dr2*dtheta2 + 
      (dAdt0420 + dAdt1420*dr + (dAdt2420 + dAdt3420*dr)*dr2 + (dAdt0620 + \
dAdt1620*dr)*dtheta2)*dtheta4) + (dAdt0800 + dAdt1800*dr)*dtheta8 + 
   dR*(dAdt0081*dQ8 + (dAdt6001 + dAdt7001*dr)*dr6 + dAdt8001*dr8 + (dAdt4201 \
+ dr*(dAdt5201 + dAdt6201*dr))*dr4*dtheta2 + 
      ((dAdt2401 + dAdt3401*dr)*dr2 + dAdt4401*dr4 + (dAdt0601 + dr*(dAdt1601 \
+ dAdt2601*dr))*dtheta2)*dtheta4 + 
      dQ4*((dAdt2041 + dAdt3041*dr)*dr2 + dAdt4041*dr4 + (dAdt0241 + \
dr*(dAdt1241 + dAdt2241*dr))*dtheta2 + dQ2*(dAdt0061 + dAdt1061*dr + \
dAdt2061*dr2 + dAdt0261*dtheta2) + 
         dAdt0441*dtheta4) + dQ2*((dAdt4021 + dr*(dAdt5021 + \
dAdt6021*dr))*dr4 + (dAdt2221 + dr*(dAdt3221 + dAdt4221*dr))*dr2*dtheta2 + 
         (dAdt0421 + dAdt1421*dr + dAdt2421*dr2 + dAdt0621*dtheta2)*dtheta4) \
+ dAdt0801*dtheta8)\
\>", "Output",
 CellChangeTimes->{{3.545597107319614*^9, 3.54559715108005*^9}, 
   3.54743172970704*^9, 3.548013438920287*^9, 3.5480265514485598`*^9, 
   3.5482631107856693`*^9, 3.548886677601454*^9, {3.557508752805759*^9, 
   3.5575087690167713`*^9}, {3.557508819010233*^9, 3.5575088489129257`*^9}, 
   3.557510034356971*^9, 3.557839575034218*^9, 3.55848305091264*^9, 
   3.5589752562199163`*^9, 3.558998071659816*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummydtcoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dr"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.5578740045984*^9, 3.5578740124775267`*^9}, {3.5589980764872026`*^9, 
   3.558998077431138*^9}}],

Cell["\<\
dAdt1080*dQ8 + 6*(dAdt6000 + dAdt7000*dr)*dr5 + dAdt7000*dr6 + 8*(dAdt8000 + \
dAdt9000*dr)*dr7 + dAdt9000*dr8 + 
   4*(dAdt4200 + dr*(dAdt5200 + dr*(dAdt6200 + dAdt7200*dr)))*dr3*dtheta2 + \
(dAdt5200 + dr*(2*dAdt6200 + 3*dAdt7200*dr))*dr4*dtheta2 + 
   (2*dAdt2400*dr + 3*dAdt3400*dr2 + 4*dAdt4400*dr3 + 5*dAdt5400*dr4 + \
dAdt1600*dtheta2 + 2*dAdt2600*dr*dtheta2 + 3*dAdt3600*dr2*dtheta2)*dtheta4 + 
   dQ4*(2*dr*(dAdt2040 + dAdt3040*dr) + dAdt3040*dr2 + 4*(dAdt4040 + \
dAdt5040*dr)*dr3 + dAdt5040*dr4 + (dAdt1240 + dr*(2*dAdt2240 + \
3*dAdt3240*dr))*dtheta2 + 
      dQ2*(dAdt1060 + 2*dAdt2060*dr + 3*dAdt3060*dr2 + dAdt1260*dtheta2) + \
dAdt1440*dtheta4) + 
   dR*(6*(dAdt6001 + dAdt7001*dr)*dr5 + dAdt7001*dr6 + 8*dAdt8001*dr7 + \
4*(dAdt4201 + dr*(dAdt5201 + dAdt6201*dr))*dr3*dtheta2 + (dAdt5201 + \
2*dAdt6201*dr)*dr4*dtheta2 + 
      dQ4*(dQ2*(dAdt1061 + 2*dAdt2061*dr) + 2*dr*(dAdt2041 + dAdt3041*dr) + \
dAdt3041*dr2 + 4*dAdt4041*dr3 + (dAdt1241 + 2*dAdt2241*dr)*dtheta2) + 
      (2*dAdt2401*dr + 3*dAdt3401*dr2 + 4*dAdt4401*dr3 + dAdt1601*dtheta2 + \
2*dAdt2601*dr*dtheta2)*dtheta4 + 
      dQ2*(4*dAdt4021*dr3 + 5*dAdt5021*dr4 + 6*dAdt6021*dr5 + \
2*dAdt2221*dr*dtheta2 + 3*dAdt3221*dr2*dtheta2 + 4*dAdt4221*dr3*dtheta2 + \
dAdt1421*dtheta4 + 2*dAdt2421*dr*dtheta4)) + 
   dQ2*(4*dAdt4020*dr3 + 5*dAdt5020*dr4 + 6*dAdt6020*dr5 + 7*dAdt7020*dr6 + \
2*dAdt2220*dr*dtheta2 + 3*dAdt3220*dr2*dtheta2 + 4*dAdt4220*dr3*dtheta2 + \
5*dAdt5220*dr4*dtheta2 + 
      dAdt1420*dtheta4 + 2*dAdt2420*dr*dtheta4 + 3*dAdt3420*dr2*dtheta4 + \
dAdt1620*dtheta6) + dAdt1800*dtheta8\
\>", "Output",
 CellChangeTimes->{{3.545597107319614*^9, 3.54559715108005*^9}, 
   3.54743172970704*^9, 3.548013438920287*^9, 3.5480265514485598`*^9, 
   3.5482631107856693`*^9, 3.548886677601454*^9, {3.557508752805759*^9, 
   3.5575087690167713`*^9}, {3.557508819010233*^9, 3.5575088489129257`*^9}, 
   3.557510034356971*^9, 3.557839575034218*^9, 3.557874019234137*^9, 
   3.5584830554455547`*^9, 3.558975256506817*^9, 3.558998079911457*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummydtcoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dtheta"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.5578740045984*^9, 3.5578740124775267`*^9}, {3.557874051900214*^9, 
   3.557874055988604*^9}, {3.5589980828072147`*^9, 3.5589980830789213`*^9}}],

Cell["\<\
2*dtheta*((dAdt4200 + dr*(dAdt5200 + dr*(dAdt6200 + dAdt7200*dr)))*dr4 + 
     dQ4*(dAdt0240 + dAdt1240*dr + dQ2*(dAdt0260 + dAdt1260*dr) + (dAdt2240 + \
dAdt3240*dr)*dr2 + 2*(dAdt0440 + dAdt1440*dr)*dtheta2) + 
     2*dtheta2*((dAdt2400 + dAdt3400*dr)*dr2 + (dAdt4400 + dAdt5400*dr)*dr4 + \
(dAdt0600 + dr*(dAdt1600 + dr*(dAdt2600 + dAdt3600*dr)))*dtheta2) + 
     (dAdt0600 + dr*(dAdt1600 + dr*(dAdt2600 + dAdt3600*dr)))*dtheta4 + dQ2*
      ((dAdt2220 + dAdt3220*dr)*dr2 + (dAdt4220 + dAdt5220*dr)*dr4 + \
2*dtheta2*(dAdt0420 + dAdt1420*dr + (dAdt2420 + dAdt3420*dr)*dr2 + (dAdt0620 \
+ dAdt1620*dr)*dtheta2) + 
        (dAdt0620 + dAdt1620*dr)*dtheta4) + 4*(dAdt0800 + \
dAdt1800*dr)*dtheta6 + 
     dR*((dAdt4201 + dr*(dAdt5201 + dAdt6201*dr))*dr4 + dQ4*(dAdt0241 + \
dAdt0261*dQ2 + dAdt1241*dr + dAdt2241*dr2 + 2*dAdt0441*dtheta2) + 
        2*dtheta2*((dAdt2401 + dAdt3401*dr)*dr2 + dAdt4401*dr4 + (dAdt0601 + \
dr*(dAdt1601 + dAdt2601*dr))*dtheta2) + (dAdt0601 + dr*(dAdt1601 + \
dAdt2601*dr))*dtheta4 + 
        dQ2*((dAdt2221 + dAdt3221*dr)*dr2 + dAdt4221*dr4 + \
2*dtheta2*(dAdt0421 + dAdt1421*dr + dAdt2421*dr2 + dAdt0621*dtheta2) + \
dAdt0621*dtheta4) + 4*dAdt0801*dtheta6))\
\>", "Output",
 CellChangeTimes->{3.557874057063855*^9, 3.558483058684143*^9, 
  3.55897525667706*^9, 3.558998084031592*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummydtcoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dQ"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.5578740045984*^9, 3.5578740124775267`*^9}, {3.557874051900214*^9, 
   3.557874055988604*^9}, {3.557874146283064*^9, 3.5578741512982388`*^9}, {
   3.5589980859111156`*^9, 3.558998086206839*^9}}],

Cell["\<\
2*dQ*(4*dQ6*(dAdt0080 + dAdt1080*dr) + (dAdt4020 + dr*(dAdt5020 + \
dr*(dAdt6020 + dAdt7020*dr)))*dr4 + (dAdt2220 + dr*(dAdt3220 + dr*(dAdt4220 + \
dAdt5220*dr)))*dr2*dtheta2 + 
     dQ4*(dAdt0060 + dAdt1060*dr + (dAdt2060 + dAdt3060*dr)*dr2 + (dAdt0260 + \
dAdt1260*dr)*dtheta2) + 
     (dAdt0420 + dAdt1420*dr + (dAdt2420 + dAdt3420*dr)*dr2 + (dAdt0620 + \
dAdt1620*dr)*dtheta2)*dtheta4 + 
     2*dQ2*((dAdt2040 + dAdt3040*dr)*dr2 + (dAdt4040 + dAdt5040*dr)*dr4 + \
(dAdt0240 + dr*(dAdt1240 + dr*(dAdt2240 + dAdt3240*dr)))*dtheta2 + 
        dQ2*(dAdt0060 + dAdt1060*dr + (dAdt2060 + dAdt3060*dr)*dr2 + \
(dAdt0260 + dAdt1260*dr)*dtheta2) + (dAdt0440 + dAdt1440*dr)*dtheta4) + 
     dR*(4*dAdt0081*dQ6 + (dAdt4021 + dr*(dAdt5021 + dAdt6021*dr))*dr4 + \
(dAdt2221 + dr*(dAdt3221 + dAdt4221*dr))*dr2*dtheta2 + 
        dQ4*(dAdt0061 + dAdt1061*dr + dAdt2061*dr2 + dAdt0261*dtheta2) + \
(dAdt0421 + dAdt1421*dr + dAdt2421*dr2 + dAdt0621*dtheta2)*dtheta4 + 
        2*dQ2*((dAdt2041 + dAdt3041*dr)*dr2 + dAdt4041*dr4 + (dAdt0241 + \
dr*(dAdt1241 + dAdt2241*dr))*dtheta2 + dQ2*(dAdt0061 + dAdt1061*dr + \
dAdt2061*dr2 + dAdt0261*dtheta2) + 
           dAdt0441*dtheta4)))\
\>", "Output",
 CellChangeTimes->{3.5578741520557823`*^9, 3.558483060429998*^9, 
  3.558975256827652*^9, 3.558998086846384*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummydtcoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", "dR"}], "]"}], "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.5578740045984*^9, 3.5578740124775267`*^9}, {3.557874051900214*^9, 
   3.557874055988604*^9}, {3.557874146283064*^9, 3.557874182353628*^9}, {
   3.55899808927081*^9, 3.558998089510737*^9}}],

Cell["\<\
dAdt0081*dQ8 + (dAdt6001 + dAdt7001*dr)*dr6 + dAdt8001*dr8 + (dAdt4201 + \
dr*(dAdt5201 + dAdt6201*dr))*dr4*dtheta2 + 
   ((dAdt2401 + dAdt3401*dr)*dr2 + dAdt4401*dr4 + (dAdt0601 + dr*(dAdt1601 + \
dAdt2601*dr))*dtheta2)*dtheta4 + 
   dQ4*((dAdt2041 + dAdt3041*dr)*dr2 + dAdt4041*dr4 + (dAdt0241 + \
dr*(dAdt1241 + dAdt2241*dr))*dtheta2 + dQ2*(dAdt0061 + dAdt1061*dr + \
dAdt2061*dr2 + dAdt0261*dtheta2) + 
      dAdt0441*dtheta4) + dQ2*((dAdt4021 + dr*(dAdt5021 + dAdt6021*dr))*dr4 + \
(dAdt2221 + dr*(dAdt3221 + dAdt4221*dr))*dr2*dtheta2 + 
      (dAdt0421 + dAdt1421*dr + dAdt2421*dr2 + dAdt0621*dtheta2)*dtheta4) + \
dAdt0801*dtheta8\
\>", "Output",
 CellChangeTimes->{3.557874183029078*^9, 3.558483061363956*^9, 
  3.558975256860619*^9, 3.558998090003573*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dtdeclarations", "=", 
   RowBox[{"CDeclare", "[", 
    RowBox[{"\"\<double\>\"", ",", 
     RowBox[{"dtcoeffEqs", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "All", ",", "1"}], "]"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.54548757998405*^9, 3.5454876539880447`*^9}, {
  3.545594368433998*^9, 3.545594369001759*^9}, {3.547995655598476*^9, 
  3.5479956564510717`*^9}, {3.558998110503512*^9, 3.558998129797081*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dteqcode", "=", 
   RowBox[{"ToCCodeString", "[", "dtcoeffEqs", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545487669314053*^9, 3.545487682050621*^9}, {
  3.545594370658505*^9, 3.545594371200913*^9}, {3.547995663027335*^9, 
  3.547995663482676*^9}, {3.558998116534296*^9, 3.558998118276971*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dtdeccode", "=", 
   RowBox[{"ToCCodeString", "[", "dtdeclarations", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545487685153515*^9, 3.545487693721755*^9}, {
  3.558998120759138*^9, 3.5589981222931004`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<src-kerr-equ-eqs-dphi2-dt.txt\>\"", ",", "dteqcode", ",", 
    "\"\<Text\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<src-kerr-equ-dec-dphi2-dt.txt\>\"", ",", "dtdeccode", ",", 
    "\"\<Text\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.545487696403397*^9, 3.545487727616259*^9}, {
  3.5455943743140097`*^9, 3.545594377417856*^9}, {3.547431738700099*^9, 
  3.547431746242008*^9}, {3.547995671204797*^9, 3.54799567386833*^9}, {
  3.5589981352542343`*^9, 3.558998151405012*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Flatten", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CForm", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", "#", "]"}], "/.", 
       RowBox[{
        SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "x", "]"}], "<>", 
          RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}], "&"}], ",", 
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummydtcoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"dQ", ",", "dR"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.545629064830117*^9, 3.5456291324905043`*^9}, {
   3.547431756985619*^9, 3.547431759833335*^9}, 3.54799568078059*^9, {
   3.5575089094091597`*^9, 3.557508991762703*^9}, {3.558998202923628*^9, 
   3.55899820423419*^9}, {3.559305046062784*^9, 3.5593050474527197`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox["\<\"(dAdt6000 + dAdt7000*dr)*dr6 + (dAdt8000 + \
dAdt9000*dr)*dr8 + (dAdt4200 + dr*(dAdt5200 + dr*(dAdt6200 + \
dAdt7200*dr)))*dr4*dtheta2 + ((dAdt2400 + dAdt3400*dr)*dr2 + (dAdt4400 + \
dAdt5400*dr)*dr4 + (dAdt0600 + dr*(dAdt1600 + dr*(dAdt2600 + \
dAdt3600*dr)))*dtheta2)*dtheta4 + (dAdt0800 + dAdt1800*dr)*dtheta8\"\>",
    CForm[($CellContext`dAdt6000 + $CellContext`dAdt7000 $CellContext`dr) \
$CellContext`dr6 + ($CellContext`dAdt8000 + $CellContext`dAdt9000 \
$CellContext`dr) $CellContext`dr8 + (($CellContext`dAdt4200 + $CellContext`dr \
($CellContext`dAdt5200 + $CellContext`dr ($CellContext`dAdt6200 + \
$CellContext`dAdt7200 $CellContext`dr))) $CellContext`dr4) \
$CellContext`dtheta2 + (($CellContext`dAdt2400 + $CellContext`dAdt3400 \
$CellContext`dr) $CellContext`dr2 + ($CellContext`dAdt4400 + \
$CellContext`dAdt5400 $CellContext`dr) $CellContext`dr4 + \
($CellContext`dAdt0600 + $CellContext`dr ($CellContext`dAdt1600 + \
$CellContext`dr ($CellContext`dAdt2600 + $CellContext`dAdt3600 \
$CellContext`dr))) $CellContext`dtheta2) $CellContext`dtheta4 + \
($CellContext`dAdt0800 + $CellContext`dAdt1800 $CellContext`dr) \
$CellContext`dtheta8],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(dAdt6001 + dAdt7001*dr)*dr6 + dAdt8001*dr8 + \
(dAdt4201 + dr*(dAdt5201 + dAdt6201*dr))*dr4*dtheta2 + ((dAdt2401 + \
dAdt3401*dr)*dr2 + dAdt4401*dr4 + (dAdt0601 + dr*(dAdt1601 + \
dAdt2601*dr))*dtheta2)*dtheta4 + dAdt0801*dtheta8\"\>",
    CForm[($CellContext`dAdt6001 + $CellContext`dAdt7001 $CellContext`dr) \
$CellContext`dr6 + $CellContext`dAdt8001 $CellContext`dr8 + \
(($CellContext`dAdt4201 + $CellContext`dr ($CellContext`dAdt5201 + \
$CellContext`dAdt6201 $CellContext`dr)) $CellContext`dr4) \
$CellContext`dtheta2 + (($CellContext`dAdt2401 + $CellContext`dAdt3401 \
$CellContext`dr) $CellContext`dr2 + $CellContext`dAdt4401 $CellContext`dr4 + \
($CellContext`dAdt0601 + $CellContext`dr ($CellContext`dAdt1601 + \
$CellContext`dAdt2601 $CellContext`dr)) $CellContext`dtheta2) \
$CellContext`dtheta4 + $CellContext`dAdt0801 $CellContext`dtheta8],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(dAdt4020 + dr*(dAdt5020 + dr*(dAdt6020 + \
dAdt7020*dr)))*dr4 + (dAdt2220 + dr*(dAdt3220 + dr*(dAdt4220 + \
dAdt5220*dr)))*dr2*dtheta2 + (dAdt0420 + dAdt1420*dr + (dAdt2420 + \
dAdt3420*dr)*dr2 + (dAdt0620 + dAdt1620*dr)*dtheta2)*dtheta4\"\>",
    CForm[($CellContext`dAdt4020 + $CellContext`dr ($CellContext`dAdt5020 + \
$CellContext`dr ($CellContext`dAdt6020 + $CellContext`dAdt7020 \
$CellContext`dr))) $CellContext`dr4 + (($CellContext`dAdt2220 + \
$CellContext`dr ($CellContext`dAdt3220 + $CellContext`dr \
($CellContext`dAdt4220 + $CellContext`dAdt5220 $CellContext`dr))) \
$CellContext`dr2) $CellContext`dtheta2 + ($CellContext`dAdt0420 + \
$CellContext`dAdt1420 $CellContext`dr + ($CellContext`dAdt2420 + \
$CellContext`dAdt3420 $CellContext`dr) $CellContext`dr2 + \
($CellContext`dAdt0620 + $CellContext`dAdt1620 $CellContext`dr) \
$CellContext`dtheta2) $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(dAdt4021 + dr*(dAdt5021 + dAdt6021*dr))*dr4 + \
(dAdt2221 + dr*(dAdt3221 + dAdt4221*dr))*dr2*dtheta2 + (dAdt0421 + \
dAdt1421*dr + dAdt2421*dr2 + dAdt0621*dtheta2)*dtheta4\"\>",
    CForm[($CellContext`dAdt4021 + $CellContext`dr ($CellContext`dAdt5021 + \
$CellContext`dAdt6021 $CellContext`dr)) $CellContext`dr4 + \
(($CellContext`dAdt2221 + $CellContext`dr ($CellContext`dAdt3221 + \
$CellContext`dAdt4221 $CellContext`dr)) $CellContext`dr2) \
$CellContext`dtheta2 + ($CellContext`dAdt0421 + $CellContext`dAdt1421 \
$CellContext`dr + $CellContext`dAdt2421 $CellContext`dr2 + \
$CellContext`dAdt0621 $CellContext`dtheta2) $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(dAdt2040 + dAdt3040*dr)*dr2 + (dAdt4040 + \
dAdt5040*dr)*dr4 + (dAdt0240 + dr*(dAdt1240 + dr*(dAdt2240 + \
dAdt3240*dr)))*dtheta2 + (dAdt0440 + dAdt1440*dr)*dtheta4\"\>",
    CForm[($CellContext`dAdt2040 + $CellContext`dAdt3040 $CellContext`dr) \
$CellContext`dr2 + ($CellContext`dAdt4040 + $CellContext`dAdt5040 \
$CellContext`dr) $CellContext`dr4 + ($CellContext`dAdt0240 + $CellContext`dr \
($CellContext`dAdt1240 + $CellContext`dr ($CellContext`dAdt2240 + \
$CellContext`dAdt3240 $CellContext`dr))) $CellContext`dtheta2 + \
($CellContext`dAdt0440 + $CellContext`dAdt1440 $CellContext`dr) \
$CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(dAdt2041 + dAdt3041*dr)*dr2 + dAdt4041*dr4 + \
(dAdt0241 + dr*(dAdt1241 + dAdt2241*dr))*dtheta2 + dAdt0441*dtheta4\"\>",
    CForm[($CellContext`dAdt2041 + $CellContext`dAdt3041 $CellContext`dr) \
$CellContext`dr2 + $CellContext`dAdt4041 $CellContext`dr4 + \
($CellContext`dAdt0241 + $CellContext`dr ($CellContext`dAdt1241 + \
$CellContext`dAdt2241 $CellContext`dr)) $CellContext`dtheta2 + \
$CellContext`dAdt0441 $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"dAdt0060 + dAdt1060*dr + (dAdt2060 + \
dAdt3060*dr)*dr2 + (dAdt0260 + dAdt1260*dr)*dtheta2\"\>",
    CForm[$CellContext`dAdt0060 + $CellContext`dAdt1060 $CellContext`dr + \
($CellContext`dAdt2060 + $CellContext`dAdt3060 $CellContext`dr) \
$CellContext`dr2 + ($CellContext`dAdt0260 + $CellContext`dAdt1260 \
$CellContext`dr) $CellContext`dtheta2],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"dAdt0061 + dAdt1061*dr + dAdt2061*dr2 + \
dAdt0261*dtheta2\"\>",
    CForm[$CellContext`dAdt0061 + $CellContext`dAdt1061 $CellContext`dr + \
$CellContext`dAdt2061 $CellContext`dr2 + $CellContext`dAdt0261 \
$CellContext`dtheta2],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"dAdt0080 + dAdt1080*dr\"\>",
    CForm[$CellContext`dAdt0080 + $CellContext`dAdt1080 $CellContext`dr],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"dAdt0081\"\>",
    CForm[$CellContext`dAdt0081],
    AutoDelete->True,
    Editable->True]}], "}"}]], "Output",
 CellChangeTimes->{{3.545629071648878*^9, 3.545629083940201*^9}, {
   3.545629116944705*^9, 3.545629134093713*^9}, 3.547431760901792*^9, 
   3.548013440409486*^9, 3.548026558912305*^9, 3.548263210890746*^9, 
   3.5488866851653967`*^9, {3.557508924375976*^9, 3.5575089680000057`*^9}, 
   3.557508999320383*^9, 3.55751004972576*^9, 3.5578396040721703`*^9, 
   3.5581788045680857`*^9, 3.558483100795491*^9, 3.558975279071631*^9, 
   3.5589982084494343`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Flatten", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CForm", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", "#", "]"}], "/.", 
       RowBox[{
        SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "x", "]"}], "<>", 
          RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}], "&"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"Fold", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FromDigits", "[", 
            RowBox[{
             RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
          ",", "dummydtcoeffs", ",", 
          RowBox[{"{", 
           RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"dQ", ",", "dR"}], "}"}]}], "]"}], ",", "dr"}], "]"}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.545629064830117*^9, 3.5456291324905043`*^9}, {
   3.547431756985619*^9, 3.547431759833335*^9}, 3.54799568078059*^9, {
   3.5575089094091597`*^9, 3.557508991762703*^9}, {3.558178810708412*^9, 
   3.558178827244545*^9}, {3.558998211922573*^9, 3.558998212388871*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox["\<\"6*dAdt6000*dr5 + 7*dAdt7000*dr6 + 8*dAdt8000*dr7 + \
9*dAdt9000*dr8 + 4*dAdt4200*dr3*dtheta2 + 5*dAdt5200*dr4*dtheta2 + \
6*dAdt6200*dr5*dtheta2 + 7*dAdt7200*dr6*dtheta2 + 2*dAdt2400*dr*dtheta4 + \
3*dAdt3400*dr2*dtheta4 + 4*dAdt4400*dr3*dtheta4 + 5*dAdt5400*dr4*dtheta4 + \
dAdt1600*dtheta6 + 2*dAdt2600*dr*dtheta6 + 3*dAdt3600*dr2*dtheta6 + \
dAdt1800*dtheta8\"\>",
    CForm[(6 $CellContext`dAdt6000) $CellContext`dr5 + (
       7 $CellContext`dAdt7000) $CellContext`dr6 + (
       8 $CellContext`dAdt8000) $CellContext`dr7 + (
       9 $CellContext`dAdt9000) $CellContext`dr8 + ((
        4 $CellContext`dAdt4200) $CellContext`dr3) $CellContext`dtheta2 + ((
        5 $CellContext`dAdt5200) $CellContext`dr4) $CellContext`dtheta2 + ((
        6 $CellContext`dAdt6200) $CellContext`dr5) $CellContext`dtheta2 + ((
        7 $CellContext`dAdt7200) $CellContext`dr6) $CellContext`dtheta2 + ((
        2 $CellContext`dAdt2400) $CellContext`dr) $CellContext`dtheta4 + ((
        3 $CellContext`dAdt3400) $CellContext`dr2) $CellContext`dtheta4 + ((
        4 $CellContext`dAdt4400) $CellContext`dr3) $CellContext`dtheta4 + ((
        5 $CellContext`dAdt5400) $CellContext`dr4) $CellContext`dtheta4 + \
$CellContext`dAdt1600 $CellContext`dtheta6 + ((
        2 $CellContext`dAdt2600) $CellContext`dr) $CellContext`dtheta6 + ((
        3 $CellContext`dAdt3600) $CellContext`dr2) $CellContext`dtheta6 + \
$CellContext`dAdt1800 $CellContext`dtheta8],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"6*dAdt6001*dr5 + 7*dAdt7001*dr6 + 8*dAdt8001*dr7 + \
4*dAdt4201*dr3*dtheta2 + 5*dAdt5201*dr4*dtheta2 + 6*dAdt6201*dr5*dtheta2 + \
2*dAdt2401*dr*dtheta4 + 3*dAdt3401*dr2*dtheta4 + 4*dAdt4401*dr3*dtheta4 + \
dAdt1601*dtheta6 + 2*dAdt2601*dr*dtheta6\"\>",
    CForm[(6 $CellContext`dAdt6001) $CellContext`dr5 + (
       7 $CellContext`dAdt7001) $CellContext`dr6 + (
       8 $CellContext`dAdt8001) $CellContext`dr7 + ((
        4 $CellContext`dAdt4201) $CellContext`dr3) $CellContext`dtheta2 + ((
        5 $CellContext`dAdt5201) $CellContext`dr4) $CellContext`dtheta2 + ((
        6 $CellContext`dAdt6201) $CellContext`dr5) $CellContext`dtheta2 + ((
        2 $CellContext`dAdt2401) $CellContext`dr) $CellContext`dtheta4 + ((
        3 $CellContext`dAdt3401) $CellContext`dr2) $CellContext`dtheta4 + ((
        4 $CellContext`dAdt4401) $CellContext`dr3) $CellContext`dtheta4 + \
$CellContext`dAdt1601 $CellContext`dtheta6 + ((
        2 $CellContext`dAdt2601) $CellContext`dr) $CellContext`dtheta6],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"4*dAdt4020*dr3 + 5*dAdt5020*dr4 + 6*dAdt6020*dr5 + \
7*dAdt7020*dr6 + 2*dAdt2220*dr*dtheta2 + 3*dAdt3220*dr2*dtheta2 + \
4*dAdt4220*dr3*dtheta2 + 5*dAdt5220*dr4*dtheta2 + dAdt1420*dtheta4 + \
2*dAdt2420*dr*dtheta4 + 3*dAdt3420*dr2*dtheta4 + dAdt1620*dtheta6\"\>",
    CForm[(4 $CellContext`dAdt4020) $CellContext`dr3 + (
       5 $CellContext`dAdt5020) $CellContext`dr4 + (
       6 $CellContext`dAdt6020) $CellContext`dr5 + (
       7 $CellContext`dAdt7020) $CellContext`dr6 + ((
        2 $CellContext`dAdt2220) $CellContext`dr) $CellContext`dtheta2 + ((
        3 $CellContext`dAdt3220) $CellContext`dr2) $CellContext`dtheta2 + ((
        4 $CellContext`dAdt4220) $CellContext`dr3) $CellContext`dtheta2 + ((
        5 $CellContext`dAdt5220) $CellContext`dr4) $CellContext`dtheta2 + \
$CellContext`dAdt1420 $CellContext`dtheta4 + ((
        2 $CellContext`dAdt2420) $CellContext`dr) $CellContext`dtheta4 + ((
        3 $CellContext`dAdt3420) $CellContext`dr2) $CellContext`dtheta4 + \
$CellContext`dAdt1620 $CellContext`dtheta6],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"4*dAdt4021*dr3 + 5*dAdt5021*dr4 + 6*dAdt6021*dr5 + \
2*dAdt2221*dr*dtheta2 + 3*dAdt3221*dr2*dtheta2 + 4*dAdt4221*dr3*dtheta2 + \
dAdt1421*dtheta4 + 2*dAdt2421*dr*dtheta4\"\>",
    CForm[(4 $CellContext`dAdt4021) $CellContext`dr3 + (
       5 $CellContext`dAdt5021) $CellContext`dr4 + (
       6 $CellContext`dAdt6021) $CellContext`dr5 + ((
        2 $CellContext`dAdt2221) $CellContext`dr) $CellContext`dtheta2 + ((
        3 $CellContext`dAdt3221) $CellContext`dr2) $CellContext`dtheta2 + ((
        4 $CellContext`dAdt4221) $CellContext`dr3) $CellContext`dtheta2 + \
$CellContext`dAdt1421 $CellContext`dtheta4 + ((
        2 $CellContext`dAdt2421) $CellContext`dr) $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*dAdt2040*dr + 3*dAdt3040*dr2 + 4*dAdt4040*dr3 + \
5*dAdt5040*dr4 + dAdt1240*dtheta2 + 2*dAdt2240*dr*dtheta2 + \
3*dAdt3240*dr2*dtheta2 + dAdt1440*dtheta4\"\>",
    CForm[(2 $CellContext`dAdt2040) $CellContext`dr + (
       3 $CellContext`dAdt3040) $CellContext`dr2 + (
       4 $CellContext`dAdt4040) $CellContext`dr3 + (
       5 $CellContext`dAdt5040) $CellContext`dr4 + $CellContext`dAdt1240 \
$CellContext`dtheta2 + ((
        2 $CellContext`dAdt2240) $CellContext`dr) $CellContext`dtheta2 + ((
        3 $CellContext`dAdt3240) $CellContext`dr2) $CellContext`dtheta2 + \
$CellContext`dAdt1440 $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*dAdt2041*dr + 3*dAdt3041*dr2 + 4*dAdt4041*dr3 + \
dAdt1241*dtheta2 + 2*dAdt2241*dr*dtheta2\"\>",
    CForm[(2 $CellContext`dAdt2041) $CellContext`dr + (
       3 $CellContext`dAdt3041) $CellContext`dr2 + (
       4 $CellContext`dAdt4041) $CellContext`dr3 + $CellContext`dAdt1241 \
$CellContext`dtheta2 + ((
        2 $CellContext`dAdt2241) $CellContext`dr) $CellContext`dtheta2],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"dAdt1060 + 2*dAdt2060*dr + 3*dAdt3060*dr2 + \
dAdt1260*dtheta2\"\>",
    CForm[$CellContext`dAdt1060 + (
       2 $CellContext`dAdt2060) $CellContext`dr + (
       3 $CellContext`dAdt3060) $CellContext`dr2 + $CellContext`dAdt1260 \
$CellContext`dtheta2],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"dAdt1061 + 2*dAdt2061*dr\"\>",
    CForm[$CellContext`dAdt1061 + (2 $CellContext`dAdt2061) $CellContext`dr],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"dAdt1080\"\>",
    CForm[$CellContext`dAdt1080],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True]}], "}"}]], "Output",
 CellChangeTimes->{3.55817882925847*^9, 3.558483102038025*^9, 
  3.558975279788556*^9, 3.5589982219347343`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Flatten", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CForm", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", "#", "]"}], "/.", 
       RowBox[{
        SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "x", "]"}], "<>", 
          RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}], "&"}], ",", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"Fold", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"FromDigits", "[", 
            RowBox[{
             RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
          ",", "dummydtcoeffs", ",", 
          RowBox[{"{", 
           RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"dQ", ",", "dR"}], "}"}]}], "]"}], ",", "dtheta"}], "]"}], 
    ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.545629064830117*^9, 3.5456291324905043`*^9}, {
   3.547431756985619*^9, 3.547431759833335*^9}, 3.54799568078059*^9, {
   3.5575089094091597`*^9, 3.557508991762703*^9}, {3.558178810708412*^9, 
   3.5581788424842663`*^9}, {3.5589982272284603`*^9, 3.5589982275222816`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox["\<\"2*(dAdt4200 + dr*(dAdt5200 + dr*(dAdt6200 + \
dAdt7200*dr)))*dr4*dtheta + 4*((dAdt2400 + dAdt3400*dr)*dr2 + (dAdt4400 + \
dAdt5400*dr)*dr4 + (dAdt0600 + dr*(dAdt1600 + dr*(dAdt2600 + \
dAdt3600*dr)))*dtheta2)*dtheta3 + 2*(dAdt0600 + dr*(dAdt1600 + dr*(dAdt2600 + \
dAdt3600*dr)))*dtheta5 + 8*(dAdt0800 + dAdt1800*dr)*dtheta7\"\>",
    CForm[((
        2 ($CellContext`dAdt4200 + $CellContext`dr ($CellContext`dAdt5200 + \
$CellContext`dr ($CellContext`dAdt6200 + $CellContext`dAdt7200 \
$CellContext`dr)))) $CellContext`dr4) $CellContext`dtheta + (
       4 (($CellContext`dAdt2400 + $CellContext`dAdt3400 $CellContext`dr) \
$CellContext`dr2 + ($CellContext`dAdt4400 + $CellContext`dAdt5400 \
$CellContext`dr) $CellContext`dr4 + ($CellContext`dAdt0600 + $CellContext`dr \
($CellContext`dAdt1600 + $CellContext`dr ($CellContext`dAdt2600 + \
$CellContext`dAdt3600 $CellContext`dr))) $CellContext`dtheta2)) \
$CellContext`dtheta3 + (
       2 ($CellContext`dAdt0600 + $CellContext`dr ($CellContext`dAdt1600 + \
$CellContext`dr ($CellContext`dAdt2600 + $CellContext`dAdt3600 \
$CellContext`dr)))) $CellContext`dtheta5 + (
       8 ($CellContext`dAdt0800 + $CellContext`dAdt1800 $CellContext`dr)) \
$CellContext`dtheta7],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(dAdt4201 + dr*(dAdt5201 + \
dAdt6201*dr))*dr4*dtheta + 4*((dAdt2401 + dAdt3401*dr)*dr2 + dAdt4401*dr4 + \
(dAdt0601 + dr*(dAdt1601 + dAdt2601*dr))*dtheta2)*dtheta3 + 2*(dAdt0601 + \
dr*(dAdt1601 + dAdt2601*dr))*dtheta5 + 8*dAdt0801*dtheta7\"\>",
    CForm[((
        2 ($CellContext`dAdt4201 + $CellContext`dr ($CellContext`dAdt5201 + \
$CellContext`dAdt6201 $CellContext`dr))) $CellContext`dr4) \
$CellContext`dtheta + (
       4 (($CellContext`dAdt2401 + $CellContext`dAdt3401 $CellContext`dr) \
$CellContext`dr2 + $CellContext`dAdt4401 $CellContext`dr4 + \
($CellContext`dAdt0601 + $CellContext`dr ($CellContext`dAdt1601 + \
$CellContext`dAdt2601 $CellContext`dr)) $CellContext`dtheta2)) \
$CellContext`dtheta3 + (
       2 ($CellContext`dAdt0601 + $CellContext`dr ($CellContext`dAdt1601 + \
$CellContext`dAdt2601 $CellContext`dr))) $CellContext`dtheta5 + (
       8 $CellContext`dAdt0801) $CellContext`dtheta7],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*dtheta*((dAdt2220 + dAdt3220*dr)*dr2 + (dAdt4220 \
+ dAdt5220*dr)*dr4 + 2*dtheta2*(dAdt0420 + dAdt1420*dr + (dAdt2420 + \
dAdt3420*dr)*dr2 + (dAdt0620 + dAdt1620*dr)*dtheta2) + (dAdt0620 + \
dAdt1620*dr)*dtheta4)\"\>",
    CForm[(
      2 $CellContext`dtheta) (($CellContext`dAdt2220 + $CellContext`dAdt3220 \
$CellContext`dr) $CellContext`dr2 + ($CellContext`dAdt4220 + \
$CellContext`dAdt5220 $CellContext`dr) $CellContext`dr4 + (
        2 $CellContext`dtheta2) ($CellContext`dAdt0420 + \
$CellContext`dAdt1420 $CellContext`dr + ($CellContext`dAdt2420 + \
$CellContext`dAdt3420 $CellContext`dr) $CellContext`dr2 + \
($CellContext`dAdt0620 + $CellContext`dAdt1620 $CellContext`dr) \
$CellContext`dtheta2) + ($CellContext`dAdt0620 + $CellContext`dAdt1620 \
$CellContext`dr) $CellContext`dtheta4)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*dtheta*((dAdt2221 + dAdt3221*dr)*dr2 + \
dAdt4221*dr4 + 2*dtheta2*(dAdt0421 + dAdt1421*dr + dAdt2421*dr2 + \
dAdt0621*dtheta2) + dAdt0621*dtheta4)\"\>",
    CForm[(
      2 $CellContext`dtheta) (($CellContext`dAdt2221 + $CellContext`dAdt3221 \
$CellContext`dr) $CellContext`dr2 + $CellContext`dAdt4221 $CellContext`dr4 + (
        2 $CellContext`dtheta2) ($CellContext`dAdt0421 + \
$CellContext`dAdt1421 $CellContext`dr + $CellContext`dAdt2421 \
$CellContext`dr2 + $CellContext`dAdt0621 $CellContext`dtheta2) + \
$CellContext`dAdt0621 $CellContext`dtheta4)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*dtheta*(dAdt0240 + dAdt1240*dr + (dAdt2240 + \
dAdt3240*dr)*dr2 + 2*(dAdt0440 + dAdt1440*dr)*dtheta2)\"\>",
    CForm[(
      2 $CellContext`dtheta) ($CellContext`dAdt0240 + $CellContext`dAdt1240 \
$CellContext`dr + ($CellContext`dAdt2240 + $CellContext`dAdt3240 \
$CellContext`dr) $CellContext`dr2 + (
        2 ($CellContext`dAdt0440 + $CellContext`dAdt1440 $CellContext`dr)) \
$CellContext`dtheta2)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*dtheta*(dAdt0241 + dAdt1241*dr + dAdt2241*dr2 + \
2*dAdt0441*dtheta2)\"\>",
    CForm[(
      2 $CellContext`dtheta) ($CellContext`dAdt0241 + $CellContext`dAdt1241 \
$CellContext`dr + $CellContext`dAdt2241 $CellContext`dr2 + (
        2 $CellContext`dAdt0441) $CellContext`dtheta2)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(dAdt0260 + dAdt1260*dr)*dtheta\"\>",
    CForm[(
      2 ($CellContext`dAdt0260 + $CellContext`dAdt1260 $CellContext`dr)) \
$CellContext`dtheta],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*dAdt0261*dtheta\"\>",
    CForm[(2 $CellContext`dAdt0261) $CellContext`dtheta],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True]}], "}"}]], "Output",
 CellChangeTimes->{3.5581788429666777`*^9, 3.5584831046901827`*^9, 
  3.5589752814438877`*^9, 3.5589982285271873`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dttcoeffEqs", "=", 
   RowBox[{"CBlock", "[", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"CAssign", "[", 
          RowBox[{
           RowBox[{"Symbol", "[", 
            RowBox[{"\"\<d2Adt2\>\"", "<>", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"ToString", "/@", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"i", "-", "1"}], ",", 
                 RowBox[{"j", "-", "1"}], ",", 
                 RowBox[{"k", "-", "1"}], ",", 
                 RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"CExpression", "[", 
            RowBox[{"d2\[CapitalPhi]Scoeffsdt2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
            "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "2"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "=!=", 
        RowBox[{"CExpression", "[", "0", "]"}]}], "&"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.545486354537546*^9, 3.5454865162770147`*^9}, {
   3.545486565320291*^9, 3.545486574532711*^9}, {3.545486674380073*^9, 
   3.5454866757371817`*^9}, {3.5454867097564087`*^9, 
   3.5454867584756536`*^9}, {3.54548682644168*^9, 3.545486861933383*^9}, {
   3.545487572846902*^9, 3.545487575852359*^9}, {3.545487776000457*^9, 
   3.545487779937175*^9}, {3.545487819637088*^9, 3.545487822150077*^9}, {
   3.5482630713981237`*^9, 3.5482630727883797`*^9}, {3.557508644504328*^9, 
   3.557508657173448*^9}, {3.5578394615148773`*^9, 3.5578394635105762`*^9}, 
   3.558483027341084*^9, {3.558998018570529*^9, 3.558998039664708*^9}, {
   3.558998273986726*^9, 3.558998284833359*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dummydttcoeffs", "=", 
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{
        RowBox[{"x_", "/;", 
         RowBox[{"!", 
          RowBox[{"SameQ", "[", 
           RowBox[{"x", ",", "0"}], "]"}]}]}], "\[Rule]", "1"}]}], "&"}], ",",
      "d2\[CapitalPhi]Scoeffsdt2", ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<d2Adt2\>\"", "<>", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"ToString", "/@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "-", "1"}], ",", 
           RowBox[{"j", "-", "1"}], ",", 
           RowBox[{"k", "-", "1"}], ",", 
           RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.545596583044965*^9, 3.545596646824564*^9}, {
   3.54559676851114*^9, 3.545596808895816*^9}, {3.54559707369394*^9, 
   3.545597076941065*^9}, {3.547995624126544*^9, 3.5479956274632177`*^9}, {
   3.548026536508156*^9, 3.5480265372582417`*^9}, {3.5482630970929213`*^9, 
   3.548263100442425*^9}, {3.557508676553803*^9, 3.557508693936613*^9}, {
   3.55783948851799*^9, 3.5578394889251347`*^9}, 3.5584830331761*^9, {
   3.5589980510334253`*^9, 3.558998059567812*^9}, {3.558998305981369*^9, 
   3.5589983209692297`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt20060", ",", "d2Adt20061"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt20080", ",", "d2Adt20081"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt20240", ",", "d2Adt20241"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt20260", ",", "d2Adt20261"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt20420", ",", "d2Adt20421"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt20440", ",", "d2Adt20441"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt20600", ",", "d2Adt20601"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt20620", ",", "d2Adt20621"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt20800", ",", "d2Adt20801"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt21060", ",", "d2Adt21061"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt21080", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt21240", ",", "d2Adt21241"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt21260", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt21420", ",", "d2Adt21421"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt21440", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt21600", ",", "d2Adt21601"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt21620", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt21800", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt22040", ",", "d2Adt22041"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt22060", ",", "d2Adt22061"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt22220", ",", "d2Adt22221"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt22240", ",", "d2Adt22241"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt22400", ",", "d2Adt22401"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt22420", ",", "d2Adt22421"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt22600", ",", "d2Adt22601"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt23040", ",", "d2Adt23041"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt23060", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt23220", ",", "d2Adt23221"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt23240", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt23400", ",", "d2Adt23401"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt23420", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt23600", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt24020", ",", "d2Adt24021"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt24040", ",", "d2Adt24041"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt24200", ",", "d2Adt24201"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt24220", ",", "d2Adt24221"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt24400", ",", "d2Adt24401"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt25020", ",", "d2Adt25021"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt25040", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt25200", ",", "d2Adt25201"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt25220", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt25400", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt26000", ",", "d2Adt26001"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt26020", ",", "d2Adt26021"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt26200", ",", "d2Adt26201"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt27000", ",", "d2Adt27001"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d2Adt27020", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt27200", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt28000", ",", "d2Adt28001"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d2Adt29000", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.545595599281926*^9, 3.5455966118382*^9, 3.545596647690442*^9, {
   3.545596783987669*^9, 3.545596810321608*^9}, {3.5455970599649754`*^9, 
   3.545597077623713*^9}, 3.547431714504118*^9, 3.548013438775991*^9, 
   3.548026539664895*^9, {3.548263086376449*^9, 3.54826310103854*^9}, 
   3.5488866766065063`*^9, 3.5575086991230383`*^9, 3.5575087305175858`*^9, 
   3.557510028900176*^9, 3.5578394918674097`*^9, 3.558483041893367*^9, 
   3.5589752486597023`*^9, 3.558998060677635*^9, {3.558998307691268*^9, 
   3.5589983218824167`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FromDigits", "[", 
        RowBox[{
         RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], ",", 
      "dummydttcoeffs", ",", 
      RowBox[{"{", 
       RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
    "]"}], "/.", 
   RowBox[{
    SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
    RowBox[{"Symbol", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "<>", 
      RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.545596813231409*^9, 3.545596839083721*^9}, {
   3.545597097364956*^9, 3.5455971504140368`*^9}, 3.54743172309974*^9, 
   3.547995633076537*^9, {3.557508766642874*^9, 3.55750884835946*^9}, {
   3.558998066344266*^9, 3.558998066591062*^9}, 3.558998335568433*^9}],

Cell["\<\
dQ8*(d2Adt20080 + d2Adt21080*dr) + (d2Adt26000 + d2Adt27000*dr)*dr6 + \
(d2Adt28000 + d2Adt29000*dr)*dr8 + 
   (d2Adt24200 + dr*(d2Adt25200 + dr*(d2Adt26200 + \
d2Adt27200*dr)))*dr4*dtheta2 + 
   ((d2Adt22400 + d2Adt23400*dr)*dr2 + (d2Adt24400 + d2Adt25400*dr)*dr4 + \
(d2Adt20600 + dr*(d2Adt21600 + dr*(d2Adt22600 + \
d2Adt23600*dr)))*dtheta2)*dtheta4 + 
   dQ4*((d2Adt22040 + d2Adt23040*dr)*dr2 + (d2Adt24040 + d2Adt25040*dr)*dr4 + \
(d2Adt20240 + dr*(d2Adt21240 + dr*(d2Adt22240 + d2Adt23240*dr)))*dtheta2 + 
      dQ2*(d2Adt20060 + d2Adt21060*dr + (d2Adt22060 + d2Adt23060*dr)*dr2 + \
(d2Adt20260 + d2Adt21260*dr)*dtheta2) + (d2Adt20440 + d2Adt21440*dr)*dtheta4) \
+ 
   dQ2*((d2Adt24020 + dr*(d2Adt25020 + dr*(d2Adt26020 + d2Adt27020*dr)))*dr4 \
+ (d2Adt22220 + dr*(d2Adt23220 + dr*(d2Adt24220 + \
d2Adt25220*dr)))*dr2*dtheta2 + 
      (d2Adt20420 + d2Adt21420*dr + (d2Adt22420 + d2Adt23420*dr)*dr2 + \
(d2Adt20620 + d2Adt21620*dr)*dtheta2)*dtheta4) + (d2Adt20800 + \
d2Adt21800*dr)*dtheta8 + 
   dR*(d2Adt20081*dQ8 + (d2Adt26001 + d2Adt27001*dr)*dr6 + d2Adt28001*dr8 + \
(d2Adt24201 + dr*(d2Adt25201 + d2Adt26201*dr))*dr4*dtheta2 + 
      ((d2Adt22401 + d2Adt23401*dr)*dr2 + d2Adt24401*dr4 + (d2Adt20601 + \
dr*(d2Adt21601 + d2Adt22601*dr))*dtheta2)*dtheta4 + 
      dQ4*((d2Adt22041 + d2Adt23041*dr)*dr2 + d2Adt24041*dr4 + (d2Adt20241 + \
dr*(d2Adt21241 + d2Adt22241*dr))*dtheta2 + 
         dQ2*(d2Adt20061 + d2Adt21061*dr + d2Adt22061*dr2 + \
d2Adt20261*dtheta2) + d2Adt20441*dtheta4) + 
      dQ2*((d2Adt24021 + dr*(d2Adt25021 + d2Adt26021*dr))*dr4 + (d2Adt22221 + \
dr*(d2Adt23221 + d2Adt24221*dr))*dr2*dtheta2 + 
         (d2Adt20421 + d2Adt21421*dr + d2Adt22421*dr2 + \
d2Adt20621*dtheta2)*dtheta4) + d2Adt20801*dtheta8)\
\>", "Output",
 CellChangeTimes->{{3.545597107319614*^9, 3.54559715108005*^9}, 
   3.54743172970704*^9, 3.548013438920287*^9, 3.5480265514485598`*^9, 
   3.5482631107856693`*^9, 3.548886677601454*^9, {3.557508752805759*^9, 
   3.5575087690167713`*^9}, {3.557508819010233*^9, 3.5575088489129257`*^9}, 
   3.557510034356971*^9, 3.557839575034218*^9, 3.55848305091264*^9, 
   3.5589752562199163`*^9, 3.558998071659816*^9, 3.558998338229651*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dttdeclarations", "=", 
   RowBox[{"CDeclare", "[", 
    RowBox[{"\"\<double\>\"", ",", 
     RowBox[{"dttcoeffEqs", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "All", ",", "1"}], "]"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.54548757998405*^9, 3.5454876539880447`*^9}, {
  3.545594368433998*^9, 3.545594369001759*^9}, {3.547995655598476*^9, 
  3.5479956564510717`*^9}, {3.558998110503512*^9, 3.558998129797081*^9}, {
  3.558998348912141*^9, 3.558998350446269*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dtteqcode", "=", 
   RowBox[{"ToCCodeString", "[", "dttcoeffEqs", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545487669314053*^9, 3.545487682050621*^9}, {
  3.545594370658505*^9, 3.545594371200913*^9}, {3.547995663027335*^9, 
  3.547995663482676*^9}, {3.558998116534296*^9, 3.558998118276971*^9}, {
  3.5589983534880123`*^9, 3.558998354526094*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dttdeccode", "=", 
   RowBox[{"ToCCodeString", "[", "dttdeclarations", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545487685153515*^9, 3.545487693721755*^9}, {
  3.558998120759138*^9, 3.5589981222931004`*^9}, {3.558998357077833*^9, 
  3.558998358612645*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<src-kerr-equ-eqs-dphi2-dtt.txt\>\"", ",", "dtteqcode", ",", 
    "\"\<Text\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<src-kerr-equ-dec-dphi2-dtt.txt\>\"", ",", "dttdeccode", ",", 
    "\"\<Text\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.545487696403397*^9, 3.545487727616259*^9}, {
  3.5455943743140097`*^9, 3.545594377417856*^9}, {3.547431738700099*^9, 
  3.547431746242008*^9}, {3.547995671204797*^9, 3.54799567386833*^9}, {
  3.5589981352542343`*^9, 3.558998151405012*^9}, {3.558998362505033*^9, 
  3.558998365326573*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Flatten", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CForm", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", "#", "]"}], "/.", 
       RowBox[{
        SuperscriptBox["x_", "n_"], "\[RuleDelayed]", 
        RowBox[{"Symbol", "[", 
         RowBox[{
          RowBox[{"ToString", "[", "x", "]"}], "<>", 
          RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "]"}], "&"}], ",", 
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"FromDigits", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "#1", "]"}], ",", "#2"}], "]"}], "&"}], 
        ",", "dummydttcoeffs", ",", 
        RowBox[{"{", 
         RowBox[{"dr", ",", "dtheta", ",", "dQ", ",", "dR"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"dQ", ",", "dR"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "2", "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.545629064830117*^9, 3.5456291324905043`*^9}, {
   3.547431756985619*^9, 3.547431759833335*^9}, 3.54799568078059*^9, {
   3.5575089094091597`*^9, 3.557508991762703*^9}, {3.558998202923628*^9, 
   3.55899820423419*^9}, 3.558998371079404*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox["\<\"(d2Adt26000 + d2Adt27000*dr)*dr6 + (d2Adt28000 + \
d2Adt29000*dr)*dr8 + (d2Adt24200 + dr*(d2Adt25200 + dr*(d2Adt26200 + \
d2Adt27200*dr)))*dr4*dtheta2 + ((d2Adt22400 + d2Adt23400*dr)*dr2 + \
(d2Adt24400 + d2Adt25400*dr)*dr4 + (d2Adt20600 + dr*(d2Adt21600 + \
dr*(d2Adt22600 + d2Adt23600*dr)))*dtheta2)*dtheta4 + (d2Adt20800 + \
d2Adt21800*dr)*dtheta8\"\>",
    CForm[($CellContext`d2Adt26000 + $CellContext`d2Adt27000 $CellContext`dr) \
$CellContext`dr6 + ($CellContext`d2Adt28000 + $CellContext`d2Adt29000 \
$CellContext`dr) $CellContext`dr8 + (($CellContext`d2Adt24200 + \
$CellContext`dr ($CellContext`d2Adt25200 + $CellContext`dr \
($CellContext`d2Adt26200 + $CellContext`d2Adt27200 $CellContext`dr))) \
$CellContext`dr4) $CellContext`dtheta2 + (($CellContext`d2Adt22400 + \
$CellContext`d2Adt23400 $CellContext`dr) $CellContext`dr2 + \
($CellContext`d2Adt24400 + $CellContext`d2Adt25400 $CellContext`dr) \
$CellContext`dr4 + ($CellContext`d2Adt20600 + $CellContext`dr \
($CellContext`d2Adt21600 + $CellContext`dr ($CellContext`d2Adt22600 + \
$CellContext`d2Adt23600 $CellContext`dr))) $CellContext`dtheta2) \
$CellContext`dtheta4 + ($CellContext`d2Adt20800 + $CellContext`d2Adt21800 \
$CellContext`dr) $CellContext`dtheta8],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(d2Adt26001 + d2Adt27001*dr)*dr6 + d2Adt28001*dr8 + \
(d2Adt24201 + dr*(d2Adt25201 + d2Adt26201*dr))*dr4*dtheta2 + ((d2Adt22401 + \
d2Adt23401*dr)*dr2 + d2Adt24401*dr4 + (d2Adt20601 + dr*(d2Adt21601 + \
d2Adt22601*dr))*dtheta2)*dtheta4 + d2Adt20801*dtheta8\"\>",
    CForm[($CellContext`d2Adt26001 + $CellContext`d2Adt27001 $CellContext`dr) \
$CellContext`dr6 + $CellContext`d2Adt28001 $CellContext`dr8 + \
(($CellContext`d2Adt24201 + $CellContext`dr ($CellContext`d2Adt25201 + \
$CellContext`d2Adt26201 $CellContext`dr)) $CellContext`dr4) \
$CellContext`dtheta2 + (($CellContext`d2Adt22401 + $CellContext`d2Adt23401 \
$CellContext`dr) $CellContext`dr2 + $CellContext`d2Adt24401 $CellContext`dr4 + \
($CellContext`d2Adt20601 + $CellContext`dr ($CellContext`d2Adt21601 + \
$CellContext`d2Adt22601 $CellContext`dr)) $CellContext`dtheta2) \
$CellContext`dtheta4 + $CellContext`d2Adt20801 $CellContext`dtheta8],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(d2Adt24020 + dr*(d2Adt25020 + dr*(d2Adt26020 + \
d2Adt27020*dr)))*dr4 + (d2Adt22220 + dr*(d2Adt23220 + dr*(d2Adt24220 + \
d2Adt25220*dr)))*dr2*dtheta2 + (d2Adt20420 + d2Adt21420*dr + (d2Adt22420 + \
d2Adt23420*dr)*dr2 + (d2Adt20620 + d2Adt21620*dr)*dtheta2)*dtheta4\"\>",
    CForm[($CellContext`d2Adt24020 + $CellContext`dr ($CellContext`d2Adt25020 + \
$CellContext`dr ($CellContext`d2Adt26020 + $CellContext`d2Adt27020 \
$CellContext`dr))) $CellContext`dr4 + (($CellContext`d2Adt22220 + \
$CellContext`dr ($CellContext`d2Adt23220 + $CellContext`dr \
($CellContext`d2Adt24220 + $CellContext`d2Adt25220 $CellContext`dr))) \
$CellContext`dr2) $CellContext`dtheta2 + ($CellContext`d2Adt20420 + \
$CellContext`d2Adt21420 $CellContext`dr + ($CellContext`d2Adt22420 + \
$CellContext`d2Adt23420 $CellContext`dr) $CellContext`dr2 + \
($CellContext`d2Adt20620 + $CellContext`d2Adt21620 $CellContext`dr) \
$CellContext`dtheta2) $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(d2Adt24021 + dr*(d2Adt25021 + d2Adt26021*dr))*dr4 \
+ (d2Adt22221 + dr*(d2Adt23221 + d2Adt24221*dr))*dr2*dtheta2 + (d2Adt20421 + \
d2Adt21421*dr + d2Adt22421*dr2 + d2Adt20621*dtheta2)*dtheta4\"\>",
    CForm[($CellContext`d2Adt24021 + $CellContext`dr ($CellContext`d2Adt25021 + \
$CellContext`d2Adt26021 $CellContext`dr)) $CellContext`dr4 + \
(($CellContext`d2Adt22221 + $CellContext`dr ($CellContext`d2Adt23221 + \
$CellContext`d2Adt24221 $CellContext`dr)) $CellContext`dr2) \
$CellContext`dtheta2 + ($CellContext`d2Adt20421 + $CellContext`d2Adt21421 \
$CellContext`dr + $CellContext`d2Adt22421 $CellContext`dr2 + \
$CellContext`d2Adt20621 $CellContext`dtheta2) $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(d2Adt22040 + d2Adt23040*dr)*dr2 + (d2Adt24040 + \
d2Adt25040*dr)*dr4 + (d2Adt20240 + dr*(d2Adt21240 + dr*(d2Adt22240 + \
d2Adt23240*dr)))*dtheta2 + (d2Adt20440 + d2Adt21440*dr)*dtheta4\"\>",
    CForm[($CellContext`d2Adt22040 + $CellContext`d2Adt23040 $CellContext`dr) \
$CellContext`dr2 + ($CellContext`d2Adt24040 + $CellContext`d2Adt25040 \
$CellContext`dr) $CellContext`dr4 + ($CellContext`d2Adt20240 + \
$CellContext`dr ($CellContext`d2Adt21240 + $CellContext`dr \
($CellContext`d2Adt22240 + $CellContext`d2Adt23240 $CellContext`dr))) \
$CellContext`dtheta2 + ($CellContext`d2Adt20440 + $CellContext`d2Adt21440 \
$CellContext`dr) $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(d2Adt22041 + d2Adt23041*dr)*dr2 + d2Adt24041*dr4 + \
(d2Adt20241 + dr*(d2Adt21241 + d2Adt22241*dr))*dtheta2 + d2Adt20441*dtheta4\"\
\>",
    CForm[($CellContext`d2Adt22041 + $CellContext`d2Adt23041 $CellContext`dr) \
$CellContext`dr2 + $CellContext`d2Adt24041 $CellContext`dr4 + \
($CellContext`d2Adt20241 + $CellContext`dr ($CellContext`d2Adt21241 + \
$CellContext`d2Adt22241 $CellContext`dr)) $CellContext`dtheta2 + \
$CellContext`d2Adt20441 $CellContext`dtheta4],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"d2Adt20060 + d2Adt21060*dr + (d2Adt22060 + \
d2Adt23060*dr)*dr2 + (d2Adt20260 + d2Adt21260*dr)*dtheta2\"\>",
    CForm[$CellContext`d2Adt20060 + $CellContext`d2Adt21060 $CellContext`dr + \
($CellContext`d2Adt22060 + $CellContext`d2Adt23060 $CellContext`dr) \
$CellContext`dr2 + ($CellContext`d2Adt20260 + $CellContext`d2Adt21260 \
$CellContext`dr) $CellContext`dtheta2],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"d2Adt20061 + d2Adt21061*dr + d2Adt22061*dr2 + \
d2Adt20261*dtheta2\"\>",
    CForm[$CellContext`d2Adt20061 + $CellContext`d2Adt21061 $CellContext`dr + \
$CellContext`d2Adt22061 $CellContext`dr2 + $CellContext`d2Adt20261 \
$CellContext`dtheta2],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"0\"\>",
    CForm[0],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"d2Adt20080 + d2Adt21080*dr\"\>",
    CForm[$CellContext`d2Adt20080 + $CellContext`d2Adt21080 $CellContext`dr],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"d2Adt20081\"\>",
    CForm[$CellContext`d2Adt20081],
    AutoDelete->True,
    Editable->True]}], "}"}]], "Output",
 CellChangeTimes->{{3.545629071648878*^9, 3.545629083940201*^9}, {
   3.545629116944705*^9, 3.545629134093713*^9}, 3.547431760901792*^9, 
   3.548013440409486*^9, 3.548026558912305*^9, 3.548263210890746*^9, 
   3.5488866851653967`*^9, {3.557508924375976*^9, 3.5575089680000057`*^9}, 
   3.557508999320383*^9, 3.55751004972576*^9, 3.5578396040721703`*^9, 
   3.5581788045680857`*^9, 3.558483100795491*^9, 3.558975279071631*^9, 
   3.5589982084494343`*^9, 3.558998376625408*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["r1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["a",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`a,
           Editable->False], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False]}], "+", "r1"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["a",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`a,
           Editable->False], "2"], " ", "r1", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l1", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False], "2"]}], "+", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False], " ", "r1", " ", 
            SuperscriptBox["ur1", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["ur1", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False]}], "+", "r1"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               InterpretationBox[
                StyleBox["M",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`M,
                Editable->False]}], "+", "r1", "+", 
              RowBox[{"r1", " ", 
               SuperscriptBox["ur1", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      SuperscriptBox["\[CapitalDelta]r", "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["a",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`a,
           Editable->False], "2"], "+", 
         RowBox[{"r1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox["M",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`M,
              Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["a",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`a,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["M",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`M,
             Editable->False]}], "+", "r1"}], ")"}]}], "+", 
        RowBox[{"r1", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l1", "2"], "+", 
           SuperscriptBox["r1", "2"]}], ")"}]}]}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["\[CapitalDelta]\[Theta]", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.559328430028319*^9, 3.559328436336422*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]", "=", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["l1", "2"], "+", 
      SuperscriptBox["r1", "2"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["a",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`a,
          Editable->False], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["M",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`M,
            Editable->False]}], "+", "r1"}], ")"}]}], "r1"]}], ")"}]}]}], " ",
   ";"}]], "Input",
 CellChangeTimes->{{3.559328440553648*^9, 3.5593284469106493`*^9}, {
  3.5606345094117002`*^9, 3.5606345103843803`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"CForm", ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"\[Alpha]", "/", "\[Beta]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r1", "\[Rule]", 
             RowBox[{"r1", "[", "t", "]"}]}], ",", 
            RowBox[{"ur1", "\[Rule]", 
             RowBox[{"ur1", "[", "t", "]"}]}], ",", 
            RowBox[{"\[CapitalDelta]r", "\[Rule]", 
             RowBox[{"r", "-", 
              RowBox[{"r1", "[", "t", "]"}]}]}]}], "}"}]}], ",", "t"}], "]"}],
        "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r", "\[Rule]", 
          RowBox[{"\[CapitalDelta]r", "+", "r1"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "ddr1"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ddur1"}], ",", 
         
         RowBox[{
          RowBox[{
           RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "dr1"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "dur1"}], ",", 
         RowBox[{
          RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
         RowBox[{
          RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]"}], "}"}]}], 
     "]"}], "]"}], ",", 
   RowBox[{"{", "2", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5606344278788357`*^9, 3.5606344365801888`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"(Power(r1,3)*(Power(a,2) + r1*(-2*M + \
r1))*(Power(l1,2)*r1 + Power(a,2)*(3*M + r1))*ur1)/(2.*(-2*a*l1*M + \
e1*Power(r1,3) + Power(a,2)*e1*(2*M + r1))*Power(Power(a,2)*(2*M + r1) + \
r1*(Power(l1,2) + Power(r1,2)),2))\"\>",
      CForm[(((((
            Rational[
             1, 2] $CellContext`r1^3) ($CellContext`a^2 + $CellContext`r1 \
((-2) $CellContext`M + $CellContext`r1)))/((((-2) $CellContext`a) \
$CellContext`l1) $CellContext`M + $CellContext`e1 $CellContext`r1^3 + \
($CellContext`a^2 $CellContext`e1) (
            2 $CellContext`M + $CellContext`r1))) ($CellContext`l1^2 \
$CellContext`r1 + $CellContext`a^2 (
            3 $CellContext`M + $CellContext`r1))) ($CellContext`a^2 (
            2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^(-2)) $CellContext`ur1],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox["\<\"-(Power(r1,4)*ur1*(Power(a,4)*(2*M + r1) + \
Power(a,2)*r1*(Power(l1,2) - 4*Power(M,2) + 2*M*r1*Power(ur1,2) + \
Power(r1,2)*(2 + Power(ur1,2))) + Power(r1,2)*(Power(l1,2)*(-2*M + r1) + \
Power(r1,2)*(-2*M + r1 + r1*Power(ur1,2)))))/(2.*(Power(a,2) + r1*(-2*M + \
r1))*(-2*a*l1*M + e1*Power(r1,3) + Power(a,2)*e1*(2*M + \
r1))*Power(Power(a,2)*(2*M + r1) + r1*(Power(l1,2) + Power(r1,2)),2))\"\>",
      CForm[(((((
            Rational[-1, 
              2] $CellContext`r1^4)/($CellContext`a^2 + $CellContext`r1 ((-2) \
$CellContext`M + $CellContext`r1)))/((((-2) $CellContext`a) $CellContext`l1) \
$CellContext`M + $CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 \
$CellContext`e1) (
            2 $CellContext`M + $CellContext`r1))) ($CellContext`a^2 (
             
             2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^(-2)) $CellContext`ur1) \
($CellContext`a^4 (
          2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
          4 $CellContext`M^2 + ((
             2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
            2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 + $CellContext`r1 $CellContext`ur1^2)))],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox["\<\"-(Power(r1,2)*ur1*(-6*Power(a,7)*e1*l1*M*Power(2*\
M + r1,2) + 6*a*e1*l1*M*(2*M - r1)*Power(r1,5)*(Power(l1,2) + Power(r1,2)) - \
6*Power(a,5)*e1*l1*M*r1*(2*M + r1)*(Power(l1,2) - 4*Power(M,2) + \
3*Power(r1,2)) + 6*Power(a,3)*e1*l1*M*Power(r1,2)*(8*Power(M,2)*Power(r1,2) - \
3*Power(r1,4) + Power(l1,2)*(4*Power(M,2) - 2*Power(r1,2))) + Power(a,8)*(2*M \
+ r1)*(-(r1*(5*M + 2*r1)) + Power(e1,2)*(6*Power(M,2) + 5*M*r1 + \
Power(r1,2))) + Power(r1,5)*(-(Power(l1,4)*(8*Power(M,2) - 6*M*r1 + \
Power(r1,2))) + Power(r1,5)*(-2*M + r1 + r1*Power(ur1,2)) + \
Power(l1,2)*Power(r1,2)*(-8*Power(M,2) - Power(r1,2)*Power(ur1,2) + 4*M*r1*(1 \
+ Power(ur1,2)))) + Power(a,2)*Power(r1,2)*(Power(l1,4)*(-12*Power(M,3) + \
4*Power(M,2)*r1 + 9*M*Power(r1,2) - 3*Power(r1,3)) + \
Power(r1,4)*(-12*Power(M,3) + (1 + Power(e1,2))*Power(r1,3) + \
6*Power(M,2)*r1*(-Power(e1,2) + Power(ur1,2)) + M*Power(r1,2)*(3 + \
Power(e1,2) + 3*Power(ur1,2))) + Power(l1,2)*Power(r1,2)*(-40*Power(M,3) + \
Power(r1,3)*(-4 + Power(e1,2) - 3*Power(ur1,2)) + 2*Power(M,2)*r1*(6 - \
3*Power(e1,2) + Power(ur1,2)) + M*Power(r1,2)*(16 + Power(e1,2) + \
3*Power(ur1,2)))) + Power(a,4)*r1*(Power(l1,4)*(6*Power(M,2) + M*r1 - \
2*Power(r1,2)) - Power(l1,2)*(24*Power(M,4) + 4*(-11 + \
Power(e1,2))*Power(M,2)*Power(r1,2) + 4*Power(M,3)*(r1 + 3*Power(e1,2)*r1) + \
2*Power(r1,4)*(4 - Power(e1,2) + Power(ur1,2)) + M*Power(r1,3)*(-4 - \
6*Power(e1,2) + 3*Power(ur1,2))) + Power(r1,2)*(-24*Power(M,4) - \
4*Power(M,3)*r1*(1 + 6*Power(e1,2) - 3*Power(ur1,2)) + 3*M*Power(r1,3)*(1 + \
3*Power(e1,2) - 2*Power(ur1,2)) + 3*Power(r1,4)*(-1 + Power(e1,2) - \
Power(ur1,2)) + 2*Power(M,2)*Power(r1,2)*(13 - 4*Power(e1,2) + \
4*Power(ur1,2)))) + Power(a,6)*(Power(l1,2)*(12*Power(M,3) + 2*(4 + \
3*Power(e1,2))*Power(M,2)*r1 + (-8 + 5*Power(e1,2))*M*Power(r1,2) + (-4 + \
Power(e1,2))*Power(r1,3)) + r1*(Power(e1,2)*(-24*Power(M,4) - \
20*Power(M,3)*r1 + 14*Power(M,2)*Power(r1,2) + 15*M*Power(r1,3) + \
3*Power(r1,4)) - r1*(-32*Power(M,3) + Power(r1,3)*(5 + 2*Power(ur1,2)) + \
2*Power(M,2)*r1*(-8 + 5*Power(ur1,2)) + M*Power(r1,2)*(11 + \
9*Power(ur1,2)))))))/(2.*Power(Power(a,2) + r1*(-2*M + r1),2)*(-2*a*l1*M + \
e1*Power(r1,3) + Power(a,2)*e1*(2*M + r1))*Power(Power(a,2)*(2*M + r1) + \
r1*(Power(l1,2) + Power(r1,2)),3))\"\>",
      CForm[(((((
            Rational[-1, 
              2] $CellContext`r1^2) ($CellContext`a^2 + $CellContext`r1 ((-2) \
$CellContext`M + $CellContext`r1))^(-2))/((((-2) $CellContext`a) \
$CellContext`l1) $CellContext`M + $CellContext`e1 $CellContext`r1^3 + \
($CellContext`a^2 $CellContext`e1) (
            2 $CellContext`M + $CellContext`r1))) ($CellContext`a^2 (
             2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^(-3)) $CellContext`ur1) ((((((-6) \
$CellContext`a^7) $CellContext`e1) $CellContext`l1) $CellContext`M) (
           2 $CellContext`M + $CellContext`r1)^2 + ((((((
               6 $CellContext`a) $CellContext`e1) $CellContext`l1) \
$CellContext`M) (
            2 $CellContext`M - $CellContext`r1)) $CellContext`r1^5) \
($CellContext`l1^2 + $CellContext`r1^2) - ((((((
              6 $CellContext`a^5) $CellContext`e1) $CellContext`l1) \
$CellContext`M) $CellContext`r1) (
          2 $CellContext`M + $CellContext`r1)) ($CellContext`l1^2 - 
         4 $CellContext`M^2 + 
         3 $CellContext`r1^2) + (((((
              6 $CellContext`a^3) $CellContext`e1) $CellContext`l1) \
$CellContext`M) $CellContext`r1^2) ((8 $CellContext`M^2) $CellContext`r1^2 - 
          3 $CellContext`r1^4 + $CellContext`l1^2 (4 $CellContext`M^2 - 
            2 $CellContext`r1^2)) + ($CellContext`a^8 (
           2 $CellContext`M + $CellContext`r1)) ((-$CellContext`r1) (
            5 $CellContext`M + 2 $CellContext`r1) + $CellContext`e1^2 (
            6 $CellContext`M^2 + (
              5 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)) + \
$CellContext`r1^5 ((-$CellContext`l1^4) (
            8 $CellContext`M^2 - (
             6 $CellContext`M) $CellContext`r1 + $CellContext`r1^2) + \
$CellContext`r1^5 ((-2) $CellContext`M + $CellContext`r1 + $CellContext`r1 \
$CellContext`ur1^2) + ($CellContext`l1^2 $CellContext`r1^2) ((-8) \
$CellContext`M^2 - $CellContext`r1^2 $CellContext`ur1^2 + ((
               4 $CellContext`M) $CellContext`r1) (
              1 + $CellContext`ur1^2))) + ($CellContext`a^2 \
$CellContext`r1^2) ($CellContext`l1^4 ((-12) $CellContext`M^3 + (
              4 $CellContext`M^2) $CellContext`r1 + (
              9 $CellContext`M) $CellContext`r1^2 - 
            3 $CellContext`r1^3) + $CellContext`r1^4 ((-12) $CellContext`M^3 + \
(1 + $CellContext`e1^2) $CellContext`r1^3 + ((
               6 $CellContext`M^2) $CellContext`r1) (-$CellContext`e1^2 + \
$CellContext`ur1^2) + ($CellContext`M $CellContext`r1^2) (
              3 + $CellContext`e1^2 + 
              3 $CellContext`ur1^2)) + ($CellContext`l1^2 $CellContext`r1^2) \
((-40) $CellContext`M^3 + $CellContext`r1^3 (-4 + $CellContext`e1^2 - 
              3 $CellContext`ur1^2) + ((2 $CellContext`M^2) $CellContext`r1) (
              6 - 3 $CellContext`e1^2 + $CellContext`ur1^2) + ($CellContext`M \
$CellContext`r1^2) (16 + $CellContext`e1^2 + 
              3 $CellContext`ur1^2))) + ($CellContext`a^4 $CellContext`r1) \
($CellContext`l1^4 (6 $CellContext`M^2 + $CellContext`M $CellContext`r1 - 
            2 $CellContext`r1^2) - $CellContext`l1^2 (
           24 $CellContext`M^4 + ((
              4 (-11 + $CellContext`e1^2)) $CellContext`M^2) \
$CellContext`r1^2 + (
             4 $CellContext`M^3) ($CellContext`r1 + (
               3 $CellContext`e1^2) $CellContext`r1) + (2 $CellContext`r1^4) (
             4 - $CellContext`e1^2 + $CellContext`ur1^2) + ($CellContext`M \
$CellContext`r1^3) (-4 - 6 $CellContext`e1^2 + 
             3 $CellContext`ur1^2)) + $CellContext`r1^2 ((-24) \
$CellContext`M^4 - ((4 $CellContext`M^3) $CellContext`r1) (1 + 
             6 $CellContext`e1^2 - 
             3 $CellContext`ur1^2) + ((3 $CellContext`M) $CellContext`r1^3) (
              1 + 3 $CellContext`e1^2 - 2 $CellContext`ur1^2) + (
              3 $CellContext`r1^4) (-1 + $CellContext`e1^2 - \
$CellContext`ur1^2) + ((2 $CellContext`M^2) $CellContext`r1^2) (13 - 
              4 $CellContext`e1^2 + 
              4 $CellContext`ur1^2))) + $CellContext`a^6 ($CellContext`l1^2 (
            12 $CellContext`M^3 + ((
               2 (4 + 3 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 + \
((-8 + 5 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 + (-4 + \
$CellContext`e1^2) $CellContext`r1^3) + $CellContext`r1 ($CellContext`e1^2 \
((-24) $CellContext`M^4 - (
               20 $CellContext`M^3) $CellContext`r1 + (
                14 $CellContext`M^2) $CellContext`r1^2 + (
                15 $CellContext`M) $CellContext`r1^3 + 
              3 $CellContext`r1^4) - $CellContext`r1 ((-32) $CellContext`M^3 + \
$CellContext`r1^3 (5 + 
               2 $CellContext`ur1^2) + ((
                2 $CellContext`M^2) $CellContext`r1) (-8 + 
               5 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^2) (11 + 
               9 $CellContext`ur1^2)))))],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.560634443942812*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"CForm", ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"\[Alpha]", "/", "\[Beta]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"r1", "\[Rule]", 
             RowBox[{"r1", "[", "t", "]"}]}], ",", 
            RowBox[{"ur1", "\[Rule]", 
             RowBox[{"ur1", "[", "t", "]"}]}], ",", 
            RowBox[{"\[CapitalDelta]r", "\[Rule]", 
             RowBox[{"r", "-", 
              RowBox[{"r1", "[", "t", "]"}]}]}]}], "}"}]}], ",", "t", ",", 
         "t"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r", "\[Rule]", 
          RowBox[{"\[CapitalDelta]r", "+", "r1"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "ddr1"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ddur1"}], ",", 
         
         RowBox[{
          RowBox[{
           RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "dr1"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "dur1"}], ",", 
         RowBox[{
          RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
         RowBox[{
          RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]"}], "}"}]}], 
     "]"}], "]"}], ",", 
   RowBox[{"{", "2", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.560633519731843*^9, 3.5606335352882137`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox["\<\"(Power(r1,5)*Power(ur1,2)*(Power(a,4)*(2*M + r1) \
+ Power(a,2)*r1*(Power(l1,2) - 4*Power(M,2) + 2*M*r1*Power(ur1,2) + \
Power(r1,2)*(2 + Power(ur1,2))) + Power(r1,2)*(Power(l1,2)*(-2*M + r1) + \
Power(r1,2)*(-2*M + r1 + r1*Power(ur1,2)))))/(2.*Power(-2*a*l1*M + \
e1*Power(r1,3) + Power(a,2)*e1*(2*M + r1),2)*Power(Power(a,2)*(2*M + r1) + \
r1*(Power(l1,2) + Power(r1,2)),2))\"\>",
      CForm[((((
           Rational[
            1, 2] $CellContext`r1^5) ((((-2) $CellContext`a) $CellContext`l1) \
$CellContext`M + $CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 \
$CellContext`e1) (
              2 $CellContext`M + $CellContext`r1))^(-2)) ($CellContext`a^2 (
             2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^(-2)) $CellContext`ur1^2) \
($CellContext`a^4 (
          2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
          4 $CellContext`M^2 + ((
             2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
            2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 + $CellContext`r1 $CellContext`ur1^2)))],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"-(4*r1*(-(Power(a,2)*M) + \
Power(r1,3))*Power(Power(a,2) + r1*(-2*M + r1),2)*(-2*a*l1*M + e1*Power(r1,3) \
+ Power(a,2)*e1*(2*M + r1))*(Power(a,2)*(2*M + r1) + r1*(Power(l1,2) + \
Power(r1,2)))*Power(ur1,2) - r1*Power(Power(a,2) + r1*(-2*M + \
r1),2)*(-2*a*l1*M + e1*Power(r1,3) + Power(a,2)*e1*(2*M + \
r1))*Power(Power(a,2)*(2*M + r1) + r1*(Power(l1,2) + \
Power(r1,2)),2)*Power(ur1,2) - 4*r1*(-2*a*l1*M + e1*Power(r1,3) + \
Power(a,2)*e1*(2*M + r1))*Power(-(Power(a,4)*M) + Power(r1,4)*(-2*M + r1) + \
Power(a,2)*r1*(2*Power(M,2) - M*r1 + Power(r1,2)),2)*Power(ur1,2) + \
(Power(a,2) + r1*(-2*M + r1))*Power(Power(l1,2) + Power(r1,2) + \
(Power(a,2)*(2*M + r1))/r1,2)*(e1*Power(r1,4)*(-2*M + r1)*(Power(l1,2)*(3*M - \
r1) + M*Power(r1,2)) + Power(a,6)*e1*(2*M + r1)*(-r1 + Power(e1,2)*(3*M + \
r1)) + 2*Power(a,5)*l1*M*(r1 - Power(e1,2)*(9*M + 4*r1)) - \
2*e1*M*Power(r1,7)*Power(ur1,2) + 2*a*l1*M*r1*((2*M - r1)*(Power(l1,2)*(3*M - \
r1) + Power(r1,2)*(M + 3*Power(e1,2)*r1)) + Power(r1,3)*(-4*M + \
3*r1)*Power(ur1,2)) + 2*Power(a,3)*l1*M*(Power(l1,2)*(-3*M + r1) + \
r1*(Power(e1,2)*(18*Power(M,2) - M*r1 - 7*Power(r1,2)) + r1*(-3*M + r1 + \
r1*Power(ur1,2)))) + Power(a,2)*e1*r1*(-2*Power(l1,2)*(18*Power(M,3) - \
8*Power(M,2)*r1 - 3*M*Power(r1,2) + Power(r1,3)) + Power(r1,2)*(-4*Power(M,3) \
+ (-1 + Power(e1,2))*Power(r1,3) + M*Power(r1,2)*(4 + Power(e1,2) - \
4*Power(ur1,2)) + Power(M,2)*(-6*Power(e1,2)*r1 + 8*r1*Power(ur1,2)))) + \
Power(a,4)*e1*(Power(l1,2)*(18*Power(M,2) + M*r1 - Power(r1,2)) + \
r1*(-2*Power(e1,2)*(3*M + r1)*(2*Power(M,2) - Power(r1,2)) + r1*(6*Power(M,2) \
- 2*Power(r1,2) + M*(r1 - 2*r1*Power(ur1,2)))))) + ((Power(a,2) + r1*(-2*M + \
r1))*(Power(a,2)*(2*M + r1) + r1*(Power(l1,2) + \
Power(r1,2)))*(Power(a,8)*e1*M*(2*M + r1)*(-r1 + Power(e1,2)*(3*M + r1)) - \
2*Power(a,7)*l1*Power(M,2)*(-r1 + Power(e1,2)*(9*M + 4*r1)) + \
e1*Power(r1,7)*(Power(l1,2)*(6*Power(M,2) - 5*M*r1 + Power(r1,2)) + \
Power(r1,2)*(2*Power(M,2) - M*r1 + Power(r1,2)*Power(ur1,2))) + \
2*Power(a,3)*l1*M*r1*(Power(l1,2)*(6*Power(M,3) - 5*Power(M,2)*r1 + \
4*M*Power(r1,2) - Power(r1,3)) + Power(r1,2)*(2*Power(M,3) - Power(M,2)*(r1 + \
12*Power(e1,2)*r1) + Power(r1,3)*(-1 + 7*Power(e1,2) - 2*Power(ur1,2)) + \
M*Power(r1,2)*(3 - 2*Power(e1,2) + Power(ur1,2)))) + \
Power(a,2)*e1*Power(r1,4)*(Power(l1,2)*(30*Power(M,3) - 11*Power(M,2)*r1 - \
7*M*Power(r1,2) + 2*Power(r1,3)) + Power(r1,2)*(2*Power(M,3) + \
Power(M,2)*r1*(1 + 6*Power(e1,2) - 18*Power(ur1,2)) - M*Power(r1,2)*(4 + \
Power(e1,2) - 6*Power(ur1,2)) + Power(r1,3)*(1 - Power(e1,2) + \
2*Power(ur1,2)))) - 2*a*l1*M*Power(r1,4)*(Power(l1,2)*(6*Power(M,2) - 5*M*r1 \
+ Power(r1,2)) + Power(r1,2)*(2*Power(M,2) + M*r1*(-1 + 6*Power(e1,2) - \
6*Power(ur1,2)) + Power(r1,2)*(-3*Power(e1,2) + 4*Power(ur1,2)))) + \
Power(a,4)*e1*r1*(Power(l1,2)*(-36*Power(M,4) + 16*Power(M,3)*r1 - \
12*Power(M,2)*Power(r1,2) - 3*M*Power(r1,3) + Power(r1,4)) + \
Power(r1,2)*(-4*Power(M,4) + 6*Power(e1,2)*Power(M,3)*r1 + \
Power(M,2)*Power(r1,2)*(-2 + 5*Power(e1,2) - 4*Power(ur1,2)) + Power(r1,4)*(2 \
- 2*Power(e1,2) + Power(ur1,2)) + M*Power(r1,3)*(-2 - 5*Power(e1,2) + \
8*Power(ur1,2)))) - 2*Power(a,5)*l1*M*(Power(l1,2)*M*(3*M - r1) + \
r1*(Power(e1,2)*(-18*Power(M,3) + Power(M,2)*r1 - 2*M*Power(r1,2) - \
4*Power(r1,3)) + r1*(3*Power(M,2) + Power(r1,2) + M*r1*(-1 + Power(ur1,2))))) \
+ Power(a,6)*e1*(Power(l1,2)*M*(18*Power(M,2) + M*r1 - Power(r1,2)) + \
r1*(-(Power(e1,2)*(12*Power(M,4) + 4*Power(M,3)*r1 + 3*M*Power(r1,3) + \
Power(r1,4))) + r1*(6*Power(M,3) + Power(r1,3) + 2*M*Power(r1,2)*Power(ur1,2) \
+ Power(M,2)*(r1 + \
2*r1*Power(ur1,2)))))))/Power(r1,2))/(2.*r1*Power(-2*a*l1*M + e1*Power(r1,3) \
+ Power(a,2)*e1*(2*M + r1),3)*Power(Power(l1,2) + Power(r1,2) + \
(Power(a,2)*(2*M + r1))/r1,3))\"\>",
      CForm[(((
          Rational[-1, 
            2]/$CellContext`r1) ((((-2) $CellContext`a) $CellContext`l1) \
$CellContext`M + $CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 \
$CellContext`e1) (
             2 $CellContext`M + $CellContext`r1))^(-3)) ($CellContext`l1^2 + \
$CellContext`r1^2 + ($CellContext`a^2/$CellContext`r1) (
            2 $CellContext`M + $CellContext`r1))^(-3)) ((((((
              4 $CellContext`r1) ((-$CellContext`a^2) $CellContext`M + \
$CellContext`r1^3)) ($CellContext`a^2 + $CellContext`r1 ((-2) $CellContext`M + \
$CellContext`r1))^2) ((((-2) $CellContext`a) $CellContext`l1) $CellContext`M + \
$CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 $CellContext`e1) (
              2 $CellContext`M + $CellContext`r1))) ($CellContext`a^2 (
             2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))) $CellContext`ur1^2 - \
((($CellContext`r1 ($CellContext`a^2 + $CellContext`r1 ((-2) $CellContext`M + \
$CellContext`r1))^2) ((((-2) $CellContext`a) $CellContext`l1) $CellContext`M + \
$CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 $CellContext`e1) (
             2 $CellContext`M + $CellContext`r1))) ($CellContext`a^2 (
             2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^2) $CellContext`ur1^2 - (((
           4 $CellContext`r1) ((((-2) $CellContext`a) $CellContext`l1) \
$CellContext`M + $CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 \
$CellContext`e1) (
             2 $CellContext`M + $CellContext`r1))) ((-$CellContext`a^4) \
$CellContext`M + $CellContext`r1^4 ((-2) $CellContext`M + $CellContext`r1) + \
($CellContext`a^2 $CellContext`r1) (
             2 $CellContext`M^2 - $CellContext`M $CellContext`r1 + \
$CellContext`r1^2))^2) $CellContext`ur1^2 + (($CellContext`a^2 + \
$CellContext`r1 ((-2) $CellContext`M + $CellContext`r1)) ($CellContext`l1^2 + \
$CellContext`r1^2 + ($CellContext`a^2/$CellContext`r1) (
              2 $CellContext`M + $CellContext`r1))^2) ((($CellContext`e1 \
$CellContext`r1^4) ((-2) $CellContext`M + $CellContext`r1)) \
($CellContext`l1^2 (
              3 $CellContext`M - $CellContext`r1) + $CellContext`M \
$CellContext`r1^2) + (($CellContext`a^6 $CellContext`e1) (
             2 $CellContext`M + $CellContext`r1)) (-$CellContext`r1 + \
$CellContext`e1^2 (3 $CellContext`M + $CellContext`r1)) + (((
              2 $CellContext`a^5) $CellContext`l1) $CellContext`M) \
($CellContext`r1 - $CellContext`e1^2 (9 $CellContext`M + 
             4 $CellContext`r1)) - (((
             2 $CellContext`e1) $CellContext`M) $CellContext`r1^7) \
$CellContext`ur1^2 + ((((
               2 $CellContext`a) $CellContext`l1) $CellContext`M) \
$CellContext`r1) ((
              2 $CellContext`M - $CellContext`r1) ($CellContext`l1^2 (
                3 $CellContext`M - $CellContext`r1) + $CellContext`r1^2 \
($CellContext`M + (
                  3 $CellContext`e1^2) $CellContext`r1)) + ($CellContext`r1^3 \
((-4) $CellContext`M + 3 $CellContext`r1)) $CellContext`ur1^2) + (((
              2 $CellContext`a^3) $CellContext`l1) $CellContext`M) \
($CellContext`l1^2 ((-3) $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`e1^2 (18 $CellContext`M^2 - $CellContext`M $CellContext`r1 - 
                7 $CellContext`r1^2) + $CellContext`r1 ((-3) $CellContext`M + \
$CellContext`r1 + $CellContext`r1 $CellContext`ur1^2))) + (($CellContext`a^2 \
$CellContext`e1) $CellContext`r1) (((-2) $CellContext`l1^2) (
              18 $CellContext`M^3 - (8 $CellContext`M^2) $CellContext`r1 - (
               3 $CellContext`M) $CellContext`r1^2 + $CellContext`r1^3) + \
$CellContext`r1^2 ((-4) $CellContext`M^3 + (-1 + $CellContext`e1^2) \
$CellContext`r1^3 + ($CellContext`M $CellContext`r1^2) (4 + $CellContext`e1^2 - 
                4 $CellContext`ur1^2) + $CellContext`M^2 (((-6) \
$CellContext`e1^2) $CellContext`r1 + (
                  8 $CellContext`r1) $CellContext`ur1^2))) + \
($CellContext`a^4 $CellContext`e1) ($CellContext`l1^2 (
              18 $CellContext`M^2 + $CellContext`M $CellContext`r1 - \
$CellContext`r1^2) + $CellContext`r1 ((((-2) $CellContext`e1^2) (
                 3 $CellContext`M + $CellContext`r1)) (
                2 $CellContext`M^2 - $CellContext`r1^2) + $CellContext`r1 (
                6 $CellContext`M^2 - 
                2 $CellContext`r1^2 + $CellContext`M ($CellContext`r1 - (
                   2 $CellContext`r1) $CellContext`ur1^2))))) + \
(($CellContext`r1^(-2) ($CellContext`a^2 + $CellContext`r1 ((-2) \
$CellContext`M + $CellContext`r1))) ($CellContext`a^2 (
             2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))) (((($CellContext`a^8 \
$CellContext`e1) $CellContext`M) (
             2 $CellContext`M + $CellContext`r1)) (-$CellContext`r1 + \
$CellContext`e1^2 (3 $CellContext`M + $CellContext`r1)) - (((
             2 $CellContext`a^7) $CellContext`l1) $CellContext`M^2) \
(-$CellContext`r1 + $CellContext`e1^2 (9 $CellContext`M + 
             4 $CellContext`r1)) + ($CellContext`e1 $CellContext`r1^7) \
($CellContext`l1^2 (
              6 $CellContext`M^2 - (
               5 $CellContext`M) $CellContext`r1 + $CellContext`r1^2) + \
$CellContext`r1^2 (
              2 $CellContext`M^2 - $CellContext`M $CellContext`r1 + \
$CellContext`r1^2 $CellContext`ur1^2)) + ((((
               2 $CellContext`a^3) $CellContext`l1) $CellContext`M) \
$CellContext`r1) ($CellContext`l1^2 (
              6 $CellContext`M^3 - (
               5 $CellContext`M^2) $CellContext`r1 + (
                4 $CellContext`M) $CellContext`r1^2 - $CellContext`r1^3) + \
$CellContext`r1^2 (
              2 $CellContext`M^3 - $CellContext`M^2 ($CellContext`r1 + (
                 12 $CellContext`e1^2) $CellContext`r1) + $CellContext`r1^3 \
(-1 + 7 $CellContext`e1^2 - 
                2 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^2) (3 - 
                2 $CellContext`e1^2 + $CellContext`ur1^2))) + \
(($CellContext`a^2 $CellContext`e1) $CellContext`r1^4) ($CellContext`l1^2 (
              30 $CellContext`M^3 - (11 $CellContext`M^2) $CellContext`r1 - (
               7 $CellContext`M) $CellContext`r1^2 + 
              2 $CellContext`r1^3) + $CellContext`r1^2 (
              2 $CellContext`M^3 + ($CellContext`M^2 $CellContext`r1) (1 + 
                6 $CellContext`e1^2 - 
                18 $CellContext`ur1^2) - ($CellContext`M $CellContext`r1^2) (
               4 + $CellContext`e1^2 - 
               6 $CellContext`ur1^2) + $CellContext`r1^3 (
                1 - $CellContext`e1^2 + 2 $CellContext`ur1^2))) - ((((
              2 $CellContext`a) $CellContext`l1) $CellContext`M) \
$CellContext`r1^4) ($CellContext`l1^2 (
             6 $CellContext`M^2 - (
              5 $CellContext`M) $CellContext`r1 + $CellContext`r1^2) + \
$CellContext`r1^2 (
             2 $CellContext`M^2 + ($CellContext`M $CellContext`r1) (-1 + 
               6 $CellContext`e1^2 - 
               6 $CellContext`ur1^2) + $CellContext`r1^2 ((-3) \
$CellContext`e1^2 + 
               4 $CellContext`ur1^2))) + (($CellContext`a^4 $CellContext`e1) \
$CellContext`r1) ($CellContext`l1^2 ((-36) $CellContext`M^4 + (
                16 $CellContext`M^3) $CellContext`r1 - (
               12 $CellContext`M^2) $CellContext`r1^2 - (
               3 $CellContext`M) $CellContext`r1^3 + $CellContext`r1^4) + \
$CellContext`r1^2 ((-4) $CellContext`M^4 + ((
                 6 $CellContext`e1^2) $CellContext`M^3) $CellContext`r1 + \
($CellContext`M^2 $CellContext`r1^2) (-2 + 5 $CellContext`e1^2 - 
                4 $CellContext`ur1^2) + $CellContext`r1^4 (2 - 
                2 $CellContext`e1^2 + $CellContext`ur1^2) + ($CellContext`M \
$CellContext`r1^3) (-2 - 5 $CellContext`e1^2 + 8 $CellContext`ur1^2))) - (((
             2 $CellContext`a^5) $CellContext`l1) $CellContext`M) \
(($CellContext`l1^2 $CellContext`M) (
             3 $CellContext`M - $CellContext`r1) + $CellContext`r1 \
($CellContext`e1^2 ((-18) $CellContext`M^3 + $CellContext`M^2 $CellContext`r1 - \
(2 $CellContext`M) $CellContext`r1^2 - 
               4 $CellContext`r1^3) + $CellContext`r1 (
               3 $CellContext`M^2 + $CellContext`r1^2 + ($CellContext`M \
$CellContext`r1) (-1 + $CellContext`ur1^2)))) + ($CellContext`a^6 \
$CellContext`e1) (($CellContext`l1^2 $CellContext`M) (
              18 $CellContext`M^2 + $CellContext`M $CellContext`r1 - \
$CellContext`r1^2) + $CellContext`r1 ((-$CellContext`e1^2) (
                12 $CellContext`M^4 + (4 $CellContext`M^3) $CellContext`r1 + (
                  3 $CellContext`M) $CellContext`r1^3 + $CellContext`r1^4) + \
$CellContext`r1 (
                6 $CellContext`M^3 + $CellContext`r1^3 + ((
                   2 $CellContext`M) $CellContext`r1^2) $CellContext`ur1^2 + \
$CellContext`M^2 ($CellContext`r1 + (
                    2 $CellContext`r1) $CellContext`ur1^2))))))],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox["\<\"(Power(r1,2)*(2*Power(r1,3)*(Power(a,2) + \
Power(l1,2) + 3*Power(r1,2))*(-2*a*l1*M + e1*Power(r1,3) + Power(a,2)*e1*(2*M \
+ r1))*Power(ur1,2)*(Power(a,4)*(2*M + r1) + Power(a,2)*r1*(Power(l1,2) - \
4*Power(M,2) + 2*M*r1*Power(ur1,2) + Power(r1,2)*(2 + Power(ur1,2))) + \
Power(r1,2)*(Power(l1,2)*(-2*M + r1) + Power(r1,2)*(-2*M + r1 + \
r1*Power(ur1,2)))) + 4*Power(r1,2)*(-(Power(a,2)*M) + Power(r1,3))*(-2*a*l1*M \
+ e1*Power(r1,3) + Power(a,2)*e1*(2*M + r1))*Power(ur1,2)*(Power(a,4)*(2*M + \
r1) + Power(a,2)*r1*(Power(l1,2) - 4*Power(M,2) + 2*M*r1*Power(ur1,2) + \
Power(r1,2)*(2 + Power(ur1,2))) + Power(r1,2)*(Power(l1,2)*(-2*M + r1) + \
Power(r1,2)*(-2*M + r1 + r1*Power(ur1,2)))) - 4*Power(r1,3)*(-2*a*l1*M + \
e1*Power(r1,3) + Power(a,2)*e1*(2*M + r1))*(Power(l1,2) + Power(r1,2) + \
(Power(a,2)*(2*M + r1))/r1)*Power(ur1,2)*(Power(a,4)*(2*M + r1) + \
Power(a,2)*r1*(Power(l1,2) - 4*Power(M,2) + 2*M*r1*Power(ur1,2) + \
Power(r1,2)*(2 + Power(ur1,2))) + Power(r1,2)*(Power(l1,2)*(-2*M + r1) + \
Power(r1,2)*(-2*M + r1 + r1*Power(ur1,2)))) + (8*Power(r1,3)*(-M + \
r1)*(-2*a*l1*M + e1*Power(r1,3) + Power(a,2)*e1*(2*M + r1))*(Power(a,2)*(2*M \
+ r1) + r1*(Power(l1,2) + Power(r1,2)))*Power(ur1,2)*(Power(a,4)*(2*M + r1) + \
Power(a,2)*r1*(Power(l1,2) - 4*Power(M,2) + 2*M*r1*Power(ur1,2) + \
Power(r1,2)*(2 + Power(ur1,2))) + Power(r1,2)*(Power(l1,2)*(-2*M + r1) + \
Power(r1,2)*(-2*M + r1 + r1*Power(ur1,2)))))/(Power(a,2) + r1*(-2*M + r1)) - \
2*r1*(-2*a*l1*M + e1*Power(r1,3) + Power(a,2)*e1*(2*M + r1))*(Power(a,2)*(2*M \
+ r1) + r1*(Power(l1,2) + \
Power(r1,2)))*Power(ur1,2)*(12*a*e1*l1*M*Power(r1,3) + \
12*Power(a,3)*e1*l1*M*(2*M + r1) + Power(a,4)*(r1*(4*M + 3*r1) - \
2*Power(e1,2)*(6*Power(M,2) + 5*M*r1 + Power(r1,2))) + \
5*Power(r1,3)*(Power(l1,2)*(-2*M + r1) + Power(r1,2)*(-2*M + r1 + \
r1*Power(ur1,2))) - Power(a,2)*(Power(l1,2)*(12*Power(M,2) + 2*M*r1 - \
3*Power(r1,2)) + Power(r1,2)*(8*Power(M,2) + Power(r1,2)*(-8 + 2*Power(e1,2) \
- 3*Power(ur1,2)) + 2*M*r1*(1 + 3*Power(e1,2) - 2*Power(ur1,2))))) + \
((Power(l1,2) + Power(r1,2) + (Power(a,2)*(2*M + r1))/r1)*(Power(a,4)*(2*M + \
r1) + Power(a,2)*r1*(Power(l1,2) - 4*Power(M,2) + 2*M*r1*Power(ur1,2) + \
Power(r1,2)*(2 + Power(ur1,2))) + Power(r1,2)*(Power(l1,2)*(-2*M + r1) + \
Power(r1,2)*(-2*M + r1 + r1*Power(ur1,2))))*(e1*Power(r1,4)*(-2*M + \
r1)*(Power(l1,2)*(3*M - r1) + M*Power(r1,2)) + Power(a,6)*e1*(2*M + r1)*(-r1 \
+ Power(e1,2)*(3*M + r1)) + 2*Power(a,5)*l1*M*(r1 - Power(e1,2)*(9*M + 4*r1)) \
- 2*e1*M*Power(r1,7)*Power(ur1,2) + 2*a*l1*M*r1*((2*M - r1)*(Power(l1,2)*(3*M \
- r1) + Power(r1,2)*(M + 3*Power(e1,2)*r1)) + Power(r1,3)*(-4*M + \
3*r1)*Power(ur1,2)) + 2*Power(a,3)*l1*M*(Power(l1,2)*(-3*M + r1) + \
r1*(Power(e1,2)*(18*Power(M,2) - M*r1 - 7*Power(r1,2)) + r1*(-3*M + r1 + \
r1*Power(ur1,2)))) + Power(a,2)*e1*r1*(-2*Power(l1,2)*(18*Power(M,3) - \
8*Power(M,2)*r1 - 3*M*Power(r1,2) + Power(r1,3)) + Power(r1,2)*(-4*Power(M,3) \
+ (-1 + Power(e1,2))*Power(r1,3) + M*Power(r1,2)*(4 + Power(e1,2) - \
4*Power(ur1,2)) + Power(M,2)*(-6*Power(e1,2)*r1 + 8*r1*Power(ur1,2)))) + \
Power(a,4)*e1*(Power(l1,2)*(18*Power(M,2) + M*r1 - Power(r1,2)) + \
r1*(-2*Power(e1,2)*(3*M + r1)*(2*Power(M,2) - Power(r1,2)) + r1*(6*Power(M,2) \
- 2*Power(r1,2) + M*(r1 - 2*r1*Power(ur1,2)))))))/(Power(a,2) + r1*(-2*M + \
r1))))/(2.*Power(-2*a*l1*M + e1*Power(r1,3) + Power(a,2)*e1*(2*M + \
r1),3)*Power(Power(a,2)*(2*M + r1) + r1*(Power(l1,2) + Power(r1,2)),3))\"\>",
      CForm[(((
          Rational[
           1, 2] $CellContext`r1^2) ((((-2) $CellContext`a) $CellContext`l1) \
$CellContext`M + $CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 \
$CellContext`e1) (
             2 $CellContext`M + $CellContext`r1))^(-3)) ($CellContext`a^2 (
            2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^(-3)) (((((
             2 $CellContext`r1^3) ($CellContext`a^2 + $CellContext`l1^2 + 
             3 $CellContext`r1^2)) ((((-2) $CellContext`a) $CellContext`l1) \
$CellContext`M + $CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 \
$CellContext`e1) (
              2 $CellContext`M + $CellContext`r1))) $CellContext`ur1^2) \
($CellContext`a^4 (
            2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
            4 $CellContext`M^2 + ((
               2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
              2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 + $CellContext`r1 $CellContext`ur1^2))) + \
((((4 $CellContext`r1^2) ((-$CellContext`a^2) $CellContext`M + \
$CellContext`r1^3)) ((((-2) $CellContext`a) $CellContext`l1) $CellContext`M + \
$CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 $CellContext`e1) (
              2 $CellContext`M + $CellContext`r1))) $CellContext`ur1^2) \
($CellContext`a^4 (
            2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
            4 $CellContext`M^2 + ((
               2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
              2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 + $CellContext`r1 $CellContext`ur1^2))) - \
((((4 $CellContext`r1^3) ((((-2) $CellContext`a) $CellContext`l1) \
$CellContext`M + $CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 \
$CellContext`e1) (
              2 $CellContext`M + $CellContext`r1))) ($CellContext`l1^2 + \
$CellContext`r1^2 + ($CellContext`a^2/$CellContext`r1) (
             2 $CellContext`M + $CellContext`r1))) $CellContext`ur1^2) \
($CellContext`a^4 (
           2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
           4 $CellContext`M^2 + ((
              2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
             2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 + $CellContext`r1 $CellContext`ur1^2))) + \
((((((8 $CellContext`r1^3) (-$CellContext`M + \
$CellContext`r1))/($CellContext`a^2 + $CellContext`r1 ((-2) $CellContext`M + \
$CellContext`r1))) ((((-2) $CellContext`a) $CellContext`l1) $CellContext`M + \
$CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 $CellContext`e1) (
               2 $CellContext`M + $CellContext`r1))) ($CellContext`a^2 (
              2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))) $CellContext`ur1^2) \
($CellContext`a^4 (
            2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
            4 $CellContext`M^2 + ((
               2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
              2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 + $CellContext`r1 $CellContext`ur1^2))) - \
((((2 $CellContext`r1) ((((-2) $CellContext`a) $CellContext`l1) \
$CellContext`M + $CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 \
$CellContext`e1) (2 $CellContext`M + $CellContext`r1))) ($CellContext`a^2 (
             2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))) $CellContext`ur1^2) (((((
              12 $CellContext`a) $CellContext`e1) $CellContext`l1) \
$CellContext`M) $CellContext`r1^3 + ((((
              12 $CellContext`a^3) $CellContext`e1) $CellContext`l1) \
$CellContext`M) (
           2 $CellContext`M + $CellContext`r1) + $CellContext`a^4 \
($CellContext`r1 (4 $CellContext`M + 3 $CellContext`r1) - (
            2 $CellContext`e1^2) (
            6 $CellContext`M^2 + (
              5 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)) + (
           5 $CellContext`r1^3) ($CellContext`l1^2 ((-2) $CellContext`M + \
$CellContext`r1) + $CellContext`r1^2 ((-2) $CellContext`M + $CellContext`r1 + \
$CellContext`r1 $CellContext`ur1^2)) - $CellContext`a^2 ($CellContext`l1^2 (
            12 $CellContext`M^2 + (2 $CellContext`M) $CellContext`r1 - 
            3 $CellContext`r1^2) + $CellContext`r1^2 (
            8 $CellContext`M^2 + $CellContext`r1^2 (-8 + 2 $CellContext`e1^2 - 
              3 $CellContext`ur1^2) + ((2 $CellContext`M) $CellContext`r1) (1 + 
              3 $CellContext`e1^2 - 
              2 $CellContext`ur1^2)))) + ((($CellContext`a^2 + \
$CellContext`r1 ((-2) $CellContext`M + $CellContext`r1))^(-1) \
($CellContext`l1^2 + $CellContext`r1^2 + ($CellContext`a^2/$CellContext`r1) (
              2 $CellContext`M + $CellContext`r1))) ($CellContext`a^4 (
             2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
             4 $CellContext`M^2 + ((
                2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
               2 + $CellContext`ur1^2)) + $CellContext`r1^2 \
($CellContext`l1^2 ((-2) $CellContext`M + $CellContext`r1) + \
$CellContext`r1^2 ((-2) $CellContext`M + $CellContext`r1 + $CellContext`r1 \
$CellContext`ur1^2)))) ((($CellContext`e1 $CellContext`r1^4) ((-2) \
$CellContext`M + $CellContext`r1)) ($CellContext`l1^2 (
              3 $CellContext`M - $CellContext`r1) + $CellContext`M \
$CellContext`r1^2) + (($CellContext`a^6 $CellContext`e1) (
             2 $CellContext`M + $CellContext`r1)) (-$CellContext`r1 + \
$CellContext`e1^2 (3 $CellContext`M + $CellContext`r1)) + (((
              2 $CellContext`a^5) $CellContext`l1) $CellContext`M) \
($CellContext`r1 - $CellContext`e1^2 (9 $CellContext`M + 
             4 $CellContext`r1)) - (((
             2 $CellContext`e1) $CellContext`M) $CellContext`r1^7) \
$CellContext`ur1^2 + ((((
               2 $CellContext`a) $CellContext`l1) $CellContext`M) \
$CellContext`r1) ((
              2 $CellContext`M - $CellContext`r1) ($CellContext`l1^2 (
                3 $CellContext`M - $CellContext`r1) + $CellContext`r1^2 \
($CellContext`M + (
                  3 $CellContext`e1^2) $CellContext`r1)) + ($CellContext`r1^3 \
((-4) $CellContext`M + 3 $CellContext`r1)) $CellContext`ur1^2) + (((
              2 $CellContext`a^3) $CellContext`l1) $CellContext`M) \
($CellContext`l1^2 ((-3) $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`e1^2 (18 $CellContext`M^2 - $CellContext`M $CellContext`r1 - 
                7 $CellContext`r1^2) + $CellContext`r1 ((-3) $CellContext`M + \
$CellContext`r1 + $CellContext`r1 $CellContext`ur1^2))) + (($CellContext`a^2 \
$CellContext`e1) $CellContext`r1) (((-2) $CellContext`l1^2) (
              18 $CellContext`M^3 - (8 $CellContext`M^2) $CellContext`r1 - (
               3 $CellContext`M) $CellContext`r1^2 + $CellContext`r1^3) + \
$CellContext`r1^2 ((-4) $CellContext`M^3 + (-1 + $CellContext`e1^2) \
$CellContext`r1^3 + ($CellContext`M $CellContext`r1^2) (4 + $CellContext`e1^2 - 
                4 $CellContext`ur1^2) + $CellContext`M^2 (((-6) \
$CellContext`e1^2) $CellContext`r1 + (
                  8 $CellContext`r1) $CellContext`ur1^2))) + \
($CellContext`a^4 $CellContext`e1) ($CellContext`l1^2 (
              18 $CellContext`M^2 + $CellContext`M $CellContext`r1 - \
$CellContext`r1^2) + $CellContext`r1 ((((-2) $CellContext`e1^2) (
                 3 $CellContext`M + $CellContext`r1)) (
                2 $CellContext`M^2 - $CellContext`r1^2) + $CellContext`r1 (
                6 $CellContext`M^2 - 
                2 $CellContext`r1^2 + $CellContext`M ($CellContext`r1 - (
                   2 $CellContext`r1) $CellContext`ur1^2))))))],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox["\<\"(Power(a,16)*e1*Power(2*M + \
r1,3)*(Power(e1,4)*(2*M + r1)*Power(3*M + r1,2) + Power(r1,2)*(5*M + 2*r1) - \
Power(e1,2)*r1*(21*Power(M,2) + 16*M*r1 + 3*Power(r1,2))) - \
2*Power(a,15)*l1*M*Power(2*M + r1,2)*(Power(r1,2)*(5*M + 2*r1) - \
Power(e1,2)*r1*(63*Power(M,2) + 55*M*r1 + 12*Power(r1,2)) + \
Power(e1,4)*(90*Power(M,3) + 117*Power(M,2)*r1 + 50*M*Power(r1,2) + \
7*Power(r1,3))) + e1*Power(r1,10)*(Power(l1,8)*Power(-2*M + \
r1,2)*(12*Power(M,2) - 7*M*r1 + Power(r1,2)) + Power(l1,6)*(2*M - \
r1)*Power(r1,2)*(56*Power(M,3) - Power(r1,3)*(1 + 2*Power(ur1,2)) - \
4*Power(M,2)*r1*(13 + 7*Power(ur1,2)) + M*Power(r1,2)*(14 + 13*Power(ur1,2))) \
+ Power(r1,9)*(4*Power(M,3) + 2*Power(M,2)*r1*(-2 + Power(ur1,2)) + \
3*Power(r1,3)*Power(ur1,2)*(1 + Power(ur1,2)) + M*Power(r1,2)*(1 - \
7*Power(ur1,2) - 2*Power(ur1,4))) + Power(l1,4)*Power(r1,4)*(80*Power(M,4) - \
88*Power(M,3)*r1 + M*Power(r1,3)*(2 + 43*Power(ur1,2) - 6*Power(ur1,4)) + \
Power(r1,4)*(-1 - 7*Power(ur1,2) + Power(ur1,4)) + \
2*Power(M,2)*Power(r1,2)*(12 - 29*Power(ur1,2) + 8*Power(ur1,4))) - \
Power(l1,2)*Power(r1,6)*(-16*Power(M,4) - 56*Power(M,3)*r1*Power(ur1,2) + \
Power(r1,4)*(1 + 6*Power(ur1,2) + 8*Power(ur1,4)) + \
2*Power(M,2)*Power(r1,2)*(8 + 55*Power(ur1,2) + 16*Power(ur1,4)) - \
M*Power(r1,3)*(8 + 53*Power(ur1,2) + 40*Power(ur1,4)))) - \
2*a*l1*M*Power(r1,7)*(Power(l1,8)*Power(-2*M + r1,2)*(12*Power(M,2) - 7*M*r1 \
+ Power(r1,2)) + Power(l1,2)*Power(r1,6)*(16*Power(M,4) + \
4*Power(M,3)*r1*(27*Power(e1,2) + 2*Power(ur1,2)) - \
2*Power(M,2)*Power(r1,2)*(8 + 54*Power(e1,2) + 37*Power(ur1,2) + \
4*Power(ur1,4)) - Power(r1,4)*(1 + (9 - 24*Power(e1,2))*Power(ur1,2) + \
8*Power(ur1,4)) + M*Power(r1,3)*(8 + 53*Power(ur1,2) + 28*Power(ur1,4) + \
Power(e1,2)*(27 - 48*Power(ur1,2)))) + Power(l1,6)*(2*M - \
r1)*Power(r1,2)*(56*Power(M,3) + Power(r1,3)*(-1 + 6*Power(e1,2) - \
5*Power(ur1,2)) + M*Power(r1,2)*(14 - 33*Power(e1,2) + 31*Power(ur1,2)) + \
2*Power(M,2)*r1*(21*Power(e1,2) - 26*(1 + Power(ur1,2)))) + \
Power(l1,4)*Power(r1,4)*(80*Power(M,4) + 4*Power(M,3)*r1*(-22 + \
45*Power(e1,2) - 24*Power(ur1,2)) - Power(r1,4)*(1 + 4*Power(ur1,2) - \
4*Power(ur1,4) + 3*Power(e1,2)*(3 + Power(ur1,2))) + M*Power(r1,3)*(2 + \
7*Power(ur1,2) - 24*Power(ur1,4) + 9*Power(e1,2)*(9 + 4*Power(ur1,2))) + \
2*Power(M,2)*Power(r1,2)*(12 + 25*Power(ur1,2) + 20*Power(ur1,4) - \
6*Power(e1,2)*(18 + 5*Power(ur1,2)))) + Power(r1,9)*(4*(1 + \
3*Power(e1,2))*Power(M,3) + 3*Power(e1,2)*Power(r1,3)*(1 + 9*Power(ur1,2)) + \
2*Power(M,2)*r1*(-2 + 5*(-1 + 6*Power(e1,2))*Power(ur1,2)) + M*Power(r1,2)*(1 \
+ 5*Power(ur1,2) + 4*Power(ur1,4) - 3*Power(e1,2)*(3 + 28*Power(ur1,2))))) + \
Power(a,14)*e1*Power(2*M + r1,2)*(2*Power(e1,4)*r1*(2*M + r1)*Power(3*M + \
r1,2)*(Power(l1,2) - 4*Power(M,2) + 3*Power(r1,2)) + \
r1*(Power(l1,2)*(-126*Power(M,3) - 61*Power(M,2)*r1 + 16*M*Power(r1,2) + \
8*Power(r1,3)) + Power(r1,2)*(-62*Power(M,3) + Power(r1,3)*(11 + \
8*Power(ur1,2)) + 3*Power(M,2)*r1*(-11 + 20*Power(ur1,2)) + M*Power(r1,2)*(24 \
+ 43*Power(ur1,2)))) + Power(e1,2)*(Power(l1,2)*(360*Power(M,4) + \
336*Power(M,3)*r1 + 22*Power(M,2)*Power(r1,2) - 45*M*Power(r1,3) - \
9*Power(r1,4)) - Power(r1,2)*(-216*Power(M,4) + Power(r1,4)*(17 + \
7*Power(ur1,2)) + 15*Power(M,2)*Power(r1,2)*(5 + 9*Power(ur1,2)) + \
6*Power(M,3)*r1*(-30 + 19*Power(ur1,2)) + M*Power(r1,3)*(88 + \
53*Power(ur1,2))))) + Power(a,2)*e1*Power(r1,7)*(Power(l1,8)*(504*Power(M,5) \
- 620*Power(M,4)*r1 + 146*Power(M,3)*Power(r1,2) + 83*Power(M,2)*Power(r1,3) \
- 42*M*Power(r1,4) + 5*Power(r1,5)) + \
Power(l1,6)*Power(r1,2)*(1376*Power(M,5) + 4*Power(M,4)*r1*(-388 + \
57*Power(e1,2) - 133*Power(ur1,2)) - 4*Power(M,3)*Power(r1,2)*(-58 + \
56*Power(e1,2) - 77*Power(ur1,2)) + M*Power(r1,4)*(-108 + 9*Power(e1,2) - \
68*Power(ur1,2)) + Power(r1,5)*(11 - 2*Power(e1,2) + 10*Power(ur1,2)) + \
Power(M,2)*Power(r1,3)*(272 + 45*Power(e1,2) + 85*Power(ur1,2))) + \
Power(l1,4)*Power(r1,4)*(1136*Power(M,5) + 4*Power(M,4)*r1*(-262 + \
117*Power(e1,2) - 111*Power(ur1,2)) + Power(r1,5)*(2 - 25*Power(ur1,2) + \
5*Power(ur1,4) - Power(e1,2)*(3 + 2*Power(ur1,2))) + \
Power(M,2)*Power(r1,3)*(254 + 163*Power(ur1,2) - 10*Power(ur1,4) + \
3*Power(e1,2)*(27 + 4*Power(ur1,2))) - 4*Power(M,3)*Power(r1,2)*(13 + \
24*Power(ur1,2) - 19*Power(ur1,4) + 3*Power(e1,2)*(37 + 5*Power(ur1,2))) + \
M*Power(r1,4)*(-58 + 63*Power(ur1,2) - 26*Power(ur1,4) + Power(e1,2)*(18 + \
13*Power(ur1,2)))) + Power(l1,2)*Power(r1,6)*(288*Power(M,5) + \
28*Power(M,4)*r1*(-4 + 9*Power(e1,2) + 15*Power(ur1,2)) - \
4*Power(M,3)*Power(r1,2)*(38 + 54*Power(e1,2) + 203*Power(ur1,2) - \
12*Power(ur1,4)) - Power(r1,5)*(5 + (50 - 6*Power(e1,2))*Power(ur1,2) + \
36*Power(ur1,4)) + Power(M,2)*Power(r1,3)*(56 + 103*Power(ur1,2) + \
8*Power(ur1,4) + Power(e1,2)*(27 - 56*Power(ur1,2))) + M*Power(r1,4)*(16 + \
214*Power(ur1,2) + 80*Power(ur1,4) + Power(e1,2)*(9 + 16*Power(ur1,2)))) + \
Power(r1,8)*(24*Power(M,5) + 4*Power(M,4)*r1*(1 + 3*Power(e1,2) + \
27*Power(ur1,2)) + M*Power(r1,4)*(8 + 3*(9 + Power(e1,2))*Power(ur1,2) + \
18*Power(ur1,4)) + Power(r1,5)*(-1 - Power(ur1,2) - 3*Power(ur1,4) + \
Power(e1,2)*(1 + 8*Power(ur1,2))) + 2*Power(M,3)*Power(r1,2)*(-7 - \
92*Power(ur1,2) - 30*Power(ur1,4) + Power(e1,2)*(2 + 30*Power(ur1,2))) + \
Power(M,2)*Power(r1,3)*(-9 + 25*Power(ur1,2) + 58*Power(ur1,4) - \
Power(e1,2)*(9 + 68*Power(ur1,2))))) - 2*Power(a,13)*l1*M*(2*M + \
r1)*(Power(e1,4)*r1*(6*Power(M,2) + 5*M*r1 + Power(r1,2))*(-120*Power(M,3) - \
56*Power(M,2)*r1 + 87*M*Power(r1,2) + 41*Power(r1,3) + 2*Power(l1,2)*(15*M + \
7*r1)) + r1*(Power(l1,2)*(-42*Power(M,3) - 25*Power(M,2)*r1 + \
16*M*Power(r1,2) + 8*Power(r1,3)) + Power(r1,2)*(-62*Power(M,3) + \
Power(r1,3)*(9 + 10*Power(ur1,2)) + 3*Power(M,2)*r1*(-11 + 20*Power(ur1,2)) + \
M*Power(r1,2)*(19 + 48*Power(ur1,2)))) + \
Power(e1,2)*(Power(l1,2)*(360*Power(M,4) + 384*Power(M,3)*r1 - \
62*Power(M,2)*Power(r1,2) - 153*M*Power(r1,3) - 36*Power(r1,4)) - \
Power(r1,2)*(-648*Power(M,4) + 13*Power(r1,4)*(5 + 2*Power(ur1,2)) + \
18*Power(M,3)*r1*(-34 + 19*Power(ur1,2)) + 21*Power(M,2)*Power(r1,2)*(8 + \
21*Power(ur1,2)) + M*Power(r1,3)*(285 + 187*Power(ur1,2))))) - \
2*Power(a,3)*l1*M*Power(r1,4)*(Power(l1,8)*(72*Power(M,5) - 84*Power(M,4)*r1 \
- 46*Power(M,3)*Power(r1,2) + 85*Power(M,2)*Power(r1,3) - 33*M*Power(r1,4) + \
4*Power(r1,5)) - Power(l1,6)*Power(r1,2)*(-432*Power(M,5) + \
Power(M,2)*Power(r1,3)*(-260 + 81*Power(e1,2) - 187*Power(ur1,2)) + \
Power(r1,5)*(-10 + 29*Power(e1,2) - 18*Power(ur1,2)) + 12*Power(M,4)*r1*(40 - \
45*Power(e1,2) + Power(ur1,2)) + 4*Power(M,3)*Power(r1,2)*(23 + \
119*Power(e1,2) + 15*Power(ur1,2)) + 2*M*Power(r1,4)*(47 - 75*Power(e1,2) + \
54*Power(ur1,2))) + Power(r1,8)*(24*Power(M,5) + 4*Power(M,4)*r1*(-1 + \
45*Power(e1,2) + 9*Power(ur1,2)) - Power(M,2)*Power(r1,3)*(7 + 48*Power(e1,4) \
- 51*Power(ur1,2) - 62*Power(ur1,4) + 11*Power(e1,2)*(9 + 28*Power(ur1,2))) + \
Power(r1,5)*(-1 + 6*Power(e1,4) - 11*Power(ur1,2) - 10*Power(ur1,4) + \
2*Power(e1,2)*(5 + 61*Power(ur1,2))) + 2*Power(M,3)*Power(r1,2)*(-5 + \
36*Power(e1,4) - 76*Power(ur1,2) - 12*Power(ur1,4) + 2*Power(e1,2)*(-8 + \
63*Power(ur1,2))) + M*Power(r1,4)*(-6*Power(e1,4) - 3*Power(e1,2)*(-5 + \
43*Power(ur1,2)) + 7*(1 + 5*Power(ur1,2) + Power(ur1,4)))) + \
Power(l1,4)*Power(r1,4)*(544*Power(M,5) + 4*Power(M,4)*r1*(-130 + \
387*Power(e1,2) - 93*Power(ur1,2)) + Power(M,2)*Power(r1,3)*(226 - \
48*Power(e1,4) + 273*Power(ur1,2) + 18*Power(ur1,4) - 3*Power(e1,2)*(87 + \
4*Power(ur1,2))) + Power(r1,5)*(3 + 6*Power(e1,4) + 7*Power(ur1,2) + \
14*Power(ur1,4) - 2*Power(e1,2)*(33 + 16*Power(ur1,2))) - M*Power(r1,4)*(58 + \
6*Power(e1,4) + 113*Power(ur1,2) + 55*Power(ur1,4) - Power(e1,2)*(387 + \
151*Power(ur1,2))) + 4*Power(M,3)*Power(r1,2)*(18*Power(e1,4) - \
3*Power(e1,2)*(106 + 19*Power(ur1,2)) + 2*(-15 + 12*Power(ur1,2) + \
Power(ur1,4)))) + Power(l1,2)*Power(r1,6)*(208*Power(M,5) + \
4*Power(M,4)*r1*(-32 + 297*Power(e1,2) - 25*Power(ur1,2)) + \
4*Power(M,3)*Power(r1,2)*(-21 + 36*Power(e1,4) - 55*Power(ur1,2) + \
40*Power(ur1,4) - 9*Power(e1,2)*(23 + 6*Power(ur1,2))) + 2*M*Power(r1,4)*(5 - \
6*Power(e1,4) + 43*Power(ur1,2) + 2*Power(ur1,4) + Power(e1,2)*(126 + \
41*Power(ur1,2))) - Power(M,2)*Power(r1,3)*(-44 + 96*Power(e1,4) - \
137*Power(ur1,2) + 32*Power(ur1,4) + Power(e1,2)*(279 + 200*Power(ur1,2))) + \
Power(r1,5)*(12*Power(e1,4) + 3*Power(e1,2)*(-9 + 20*Power(ur1,2)) - 4*(1 + \
9*Power(ur1,2) + 4*Power(ur1,4))))) + \
Power(a,6)*e1*Power(r1,3)*(Power(l1,8)*(-720*Power(M,5) + 216*Power(M,4)*r1 + \
410*Power(M,3)*Power(r1,2) - 123*Power(M,2)*Power(r1,3) - 26*M*Power(r1,4) + \
7*Power(r1,5)) + Power(l1,6)*(2880*Power(M,7) + 288*(-3 + \
5*Power(e1,2))*Power(M,6)*r1 - 8*(799 + \
12*Power(e1,2))*Power(M,5)*Power(r1,2) + Power(M,2)*Power(r1,5)*(-677 + \
475*Power(e1,2) - 353*Power(ur1,2)) - 4*Power(M,4)*Power(r1,3)*(-465 + \
476*Power(e1,2) - 90*Power(ur1,2)) - 4*M*Power(r1,6)*(46 + 7*Power(ur1,2)) + \
Power(r1,7)*(49 - 15*Power(e1,2) + 22*Power(ur1,2)) + \
2*Power(M,3)*Power(r1,4)*(1223 + 34*Power(e1,2) + 152*Power(ur1,2))) + \
Power(r1,6)*(288*Power(M,7) + 16*Power(M,6)*r1*(5 + 45*Power(e1,2) - \
27*Power(ur1,2)) + 8*Power(M,5)*Power(r1,2)*(-73 + 36*Power(e1,4) - \
58*Power(ur1,2) + 18*Power(ur1,4) + Power(e1,2)*(30 - 9*Power(ur1,2))) + \
Power(M,2)*Power(r1,5)*(29 - 34*Power(e1,4) + 570*Power(ur1,2) - \
12*Power(ur1,4) + 7*Power(e1,2)*(21 + 11*Power(ur1,2))) + 3*Power(r1,7)*(-1 + \
2*Power(e1,4) - 30*Power(ur1,2) - 18*Power(ur1,4) + Power(e1,2)*(-1 + \
15*Power(ur1,2))) + M*Power(r1,6)*(-28 + 24*Power(e1,4) - 155*Power(ur1,2) - \
196*Power(ur1,4) + 9*Power(e1,2)*(4 + 25*Power(ur1,2))) + \
4*Power(M,4)*Power(r1,3)*(-25 + 12*Power(e1,4) - 104*Power(ur1,2) + \
62*Power(ur1,4) - 3*Power(e1,2)*(57 + 37*Power(ur1,2))) - \
2*Power(M,3)*Power(r1,4)*(-133 + 86*Power(e1,4) - 330*Power(ur1,2) - \
180*Power(ur1,4) + 3*Power(e1,2)*(32 + 87*Power(ur1,2)))) + \
Power(l1,4)*Power(r1,2)*(7200*Power(M,7) + 48*Power(M,6)*r1*(-37 + \
162*Power(e1,2) - 36*Power(ur1,2)) + 2*M*Power(r1,6)*(-170 + 8*Power(e1,4) - \
58*Power(ur1,2) + 7*Power(ur1,4) + Power(e1,2)*(6 - 15*Power(ur1,2))) + \
Power(r1,7)*(80 + 4*Power(e1,4) + 53*Power(ur1,2) + 15*Power(ur1,4) - \
27*Power(e1,2)*(2 + Power(ur1,2))) + 8*Power(M,5)*Power(r1,2)*(-1373 + \
18*Power(e1,4) - 136*Power(ur1,2) - 3*Power(e1,2)*(14 + Power(ur1,2))) + \
4*Power(M,4)*Power(r1,3)*(639 + 6*Power(e1,4) + 928*Power(ur1,2) - \
Power(e1,2)*(1873 + 39*Power(ur1,2))) - Power(M,2)*Power(r1,5)*(868 + \
20*Power(e1,4) + 1003*Power(ur1,2) + 58*Power(ur1,4) - Power(e1,2)*(1670 + \
193*Power(ur1,2))) - 2*Power(M,3)*Power(r1,4)*(52*Power(e1,4) - \
Power(e1,2)*(68 + 83*Power(ur1,2)) + 2*(-972 - 271*Power(ur1,2) + \
7*Power(ur1,4)))) + Power(l1,2)*Power(r1,4)*(3200*Power(M,7) + \
16*Power(M,6)*r1*(-8 + 495*Power(e1,2) - 221*Power(ur1,2)) - \
2*Power(M,3)*Power(r1,4)*(-975 + 138*Power(e1,4) - 568*Power(ur1,2) + \
144*Power(ur1,4) + Power(e1,2)*(50 - 112*Power(ur1,2))) + Power(r1,7)*(30 + \
10*Power(e1,4) - 84*Power(ur1,2) - 8*Power(ur1,4) - 5*Power(e1,2)*(9 + \
4*Power(ur1,2))) + 8*Power(M,5)*Power(r1,2)*(-629 + 54*Power(e1,4) - \
152*Power(ur1,2) + 16*Power(ur1,4) - 6*Power(e1,2)*(1 + 12*Power(ur1,2))) + \
4*Power(M,4)*Power(r1,3)*(95 + 18*Power(e1,4) + 538*Power(ur1,2) + \
64*Power(ur1,4) - 8*Power(e1,2)*(211 + 24*Power(ur1,2))) + \
Power(M,2)*Power(r1,5)*(-201 - 54*Power(e1,4) + 302*Power(ur1,2) - \
304*Power(ur1,4) + 4*Power(e1,2)*(355 + 116*Power(ur1,2))) + \
M*Power(r1,6)*(40*Power(e1,4) + 5*Power(e1,2)*(9 + 16*Power(ur1,2)) - 4*(50 + \
47*Power(ur1,2) + 8*Power(ur1,4))))) + \
2*Power(a,5)*l1*M*Power(r1,3)*(Power(l1,8)*(72*Power(M,4) - 48*Power(M,3)*r1 \
- 34*Power(M,2)*Power(r1,2) + 29*M*Power(r1,3) - 5*Power(r1,4)) - \
Power(l1,6)*(288*Power(M,6) + 48*(-4 + 15*Power(e1,2))*Power(M,5)*r1 - 52*(13 \
+ 6*Power(e1,2))*Power(M,4)*Power(r1,2) + M*Power(r1,5)*(-152 + \
150*Power(e1,2) - 81*Power(ur1,2)) + 4*Power(M,3)*Power(r1,3)*(119 - \
211*Power(e1,2) + 15*Power(ur1,2)) + Power(r1,6)*(25 - 52*Power(e1,2) + \
23*Power(ur1,2)) + Power(M,2)*Power(r1,4)*(149 + 336*Power(e1,2) + \
26*Power(ur1,2))) + Power(r1,6)*(-96*Power(M,6) - 16*Power(M,5)*r1*(-1 + \
54*Power(e1,2) - 9*Power(ur1,2)) - 4*Power(M,4)*Power(r1,2)*(-29 + \
153*Power(e1,4) - 44*Power(ur1,2) - 27*Power(e1,2)*Power(ur1,2) + \
12*Power(ur1,4)) + Power(r1,6)*(3 - 37*Power(e1,4) + 34*Power(ur1,2) + \
22*Power(ur1,4) + Power(e1,2)*(7 - 192*Power(ur1,2))) - M*Power(r1,5)*(3 + \
38*Power(e1,4) - 10*Power(ur1,2) - 56*Power(ur1,4) + 21*Power(e1,2)*(7 + \
9*Power(ur1,2))) + Power(M,2)*Power(r1,4)*(-25 + 323*Power(e1,4) - \
252*Power(ur1,2) - 66*Power(ur1,4) + 5*Power(e1,2)*(-6 + 91*Power(ur1,2))) + \
4*Power(M,3)*Power(r1,3)*(-4 + 27*Power(e1,4) + 2*Power(ur1,2) - \
26*Power(ur1,4) + Power(e1,2)*(193 + 114*Power(ur1,2)))) + \
Power(l1,4)*Power(r1,2)*(-864*Power(M,6) - 48*Power(M,5)*r1*(-11 + \
81*Power(e1,2) - 6*Power(ur1,2)) - Power(r1,6)*(27 + 25*Power(e1,4) + \
56*Power(ur1,2) + 18*Power(ur1,4) - 9*Power(e1,2)*(20 + 9*Power(ur1,2))) + \
4*Power(M,4)*Power(r1,2)*(309 - 81*Power(e1,4) + 16*Power(ur1,2) + \
Power(e1,2)*(384 + 9*Power(ur1,2))) + M*Power(r1,5)*(198 - 26*Power(e1,4) + \
243*Power(ur1,2) + 26*Power(ur1,4) - 3*Power(e1,2)*(190 + 37*Power(ur1,2))) + \
4*Power(M,3)*Power(r1,3)*(15*Power(e1,4) + 27*Power(e1,2)*(31 + \
2*Power(ur1,2)) - 2*(99 + 94*Power(ur1,2))) + Power(M,2)*Power(r1,4)*(-225 + \
203*Power(e1,4) + 60*Power(ur1,2) + 14*Power(ur1,4) - Power(e1,2)*(1206 + \
343*Power(ur1,2)))) - Power(l1,2)*Power(r1,4)*(544*Power(M,6) + \
2*Power(r1,6)*(1 + 31*Power(e1,4) - 12*Power(ur1,2) + 4*Power(ur1,4) - \
8*Power(e1,2)*(9 + Power(ur1,2))) + 16*Power(M,5)*r1*(270*Power(e1,2) - 7*(2 \
+ 7*Power(ur1,2))) + 4*Power(M,4)*Power(r1,2)*(-179 + 234*Power(e1,4) + \
8*Power(ur1,2) + 16*Power(ur1,4) - 18*Power(e1,2)*(19 + 12*Power(ur1,2))) + \
Power(M,2)*Power(r1,4)*(143 - 526*Power(e1,4) + 190*Power(ur1,2) - \
208*Power(ur1,4) + 36*Power(e1,2)*(27 + 16*Power(ur1,2))) - \
4*Power(M,3)*Power(r1,3)*(-79 + 42*Power(e1,4) - 135*Power(ur1,2) - \
28*Power(ur1,4) + Power(e1,2)*(855 + 164*Power(ur1,2))) + \
M*Power(r1,5)*(64*Power(e1,4) + Power(e1,2)*(585 + 296*Power(ur1,2)) - 2*(32 \
+ 57*Power(ur1,2) + 22*Power(ur1,4))))) + \
Power(a,4)*e1*Power(r1,4)*(Power(l1,8)*(720*Power(M,6) - 576*Power(M,5)*r1 - \
680*Power(M,4)*Power(r1,2) + 604*Power(M,3)*Power(r1,3) - \
31*Power(M,2)*Power(r1,4) - 54*M*Power(r1,5) + 9*Power(r1,6)) + \
Power(l1,6)*Power(r1,2)*(4032*Power(M,6) + Power(M,2)*Power(r1,4)*(5 + \
267*Power(e1,2) - 181*Power(ur1,2)) + 2*M*Power(r1,5)*(-113 + 10*Power(e1,2) \
- 45*Power(ur1,2)) + Power(r1,6)*(35 - 9*Power(e1,2) + 22*Power(ur1,2)) - \
4*Power(M,4)*Power(r1,2)*(623 + 157*Power(e1,2) + 99*Power(ur1,2)) + \
2*Power(M,3)*Power(r1,3)*(1064 - 261*Power(e1,2) + 447*Power(ur1,2)) + \
24*Power(M,5)*r1*(49*Power(e1,2) - 3*(42 + Power(ur1,2)))) + \
Power(l1,4)*Power(r1,4)*(4832*Power(M,6) + 8*Power(M,5)*r1*(-380 + \
423*Power(e1,2) - 237*Power(ur1,2)) + 4*Power(M,4)*Power(r1,2)*(-751 + \
9*Power(e1,4) - 99*Power(ur1,2) + 4*Power(ur1,4) - 33*Power(e1,2)*(13 + \
Power(ur1,2))) - 2*Power(M,3)*Power(r1,3)*(-994 + 6*Power(e1,4) - \
697*Power(ur1,2) - 20*Power(ur1,4) + 9*Power(e1,2)*(77 + 6*Power(ur1,2))) + \
Power(r1,6)*(30 + Power(e1,4) - 9*Power(ur1,2) + 13*Power(ur1,4) - \
Power(e1,2)*(21 + 13*Power(ur1,2))) + 2*M*Power(r1,5)*(-125 + Power(e1,4) - \
49*Power(ur1,2) - 14*Power(ur1,4) + Power(e1,2)*(30 + 13*Power(ur1,2))) + \
Power(M,2)*Power(r1,4)*(227 - 11*Power(e1,4) + 65*Power(ur1,2) - \
86*Power(ur1,4) + Power(e1,2)*(663 + 127*Power(ur1,2)))) + \
Power(r1,8)*(144*Power(M,6) + 24*Power(M,5)*r1*(7*Power(e1,2) + \
9*Power(ur1,2)) + M*Power(r1,5)*(8 + 2*Power(e1,4) + 45*Power(ur1,2) - \
42*Power(ur1,4) + 14*Power(e1,2)*(1 + 6*Power(ur1,2))) + \
4*Power(M,4)*Power(r1,2)*(-35 + 9*Power(e1,4) - 117*Power(ur1,2) - \
36*Power(ur1,4) + Power(e1,2)*(5 + 57*Power(ur1,2))) + \
Power(M,2)*Power(r1,4)*(32 - 11*Power(e1,4) + 399*Power(ur1,2) + \
234*Power(ur1,4) - 3*Power(e1,2)*(5 + 69*Power(ur1,2))) - \
2*Power(M,3)*Power(r1,3)*(4 + 6*Power(e1,4) + 169*Power(ur1,2) - \
72*Power(ur1,4) + Power(e1,2)*(51 + 110*Power(ur1,2))) + \
Power(r1,6)*(Power(e1,4) + Power(e1,2)*(3 + 33*Power(ur1,2)) - 2*(2 + \
21*Power(ur1,2) + 18*Power(ur1,4)))) + \
Power(l1,2)*Power(r1,6)*(1536*Power(M,6) + 8*Power(M,5)*r1*(-58 + \
297*Power(e1,2) - 45*Power(ur1,2)) + 4*Power(M,4)*Power(r1,2)*(-325 + \
18*Power(e1,4) - 249*Power(ur1,2) + 72*Power(ur1,4) - 3*Power(e1,2)*(89 + \
12*Power(ur1,2))) + Power(M,2)*Power(r1,4)*(231 - 22*Power(e1,4) + \
949*Power(ur1,2) - 64*Power(ur1,4) + Power(e1,2)*(381 + 20*Power(ur1,2))) - \
2*Power(M,3)*Power(r1,3)*(-196 + 12*Power(e1,4) + 271*Power(ur1,2) - \
64*Power(ur1,4) + 3*Power(e1,2)*(161 + 48*Power(ur1,2))) + M*Power(r1,5)*(-62 \
+ 4*Power(e1,4) + 135*Power(ur1,2) - 16*Power(ur1,4) + 2*Power(e1,2)*(27 + \
50*Power(ur1,2))) + Power(r1,6)*(2*Power(e1,4) + Power(e1,2)*(-9 + \
10*Power(ur1,2)) - 2*(1 + 58*Power(ur1,2) + 24*Power(ur1,4))))) - \
2*Power(a,7)*l1*M*Power(r1,2)*(Power(l1,8)*(18*Power(M,3) - 3*Power(M,2)*r1 - \
7*M*Power(r1,2) + 2*Power(r1,3)) - Power(l1,6)*(288*Power(M,5) + 48*(-1 + \
15*Power(e1,2))*Power(M,4)*r1 + 8*(-47 + \
6*Power(e1,2))*Power(M,3)*Power(r1,2) + Power(r1,5)*(-24 + 41*Power(e1,2) - \
10*Power(ur1,2)) + 2*M*Power(r1,4)*(41 - 13*Power(e1,2) + 5*Power(ur1,2)) + \
Power(M,2)*Power(r1,3)*(90 - 415*Power(e1,2) + 27*Power(ur1,2))) + \
Power(l1,4)*(288*Power(M,7) + 48*(-1 + 60*Power(e1,2))*Power(M,6)*r1 + \
8*(-182 + 24*Power(e1,2) + 45*Power(e1,4))*Power(M,5)*Power(r1,2) + \
4*Power(M,4)*Power(r1,3)*(72 - 1495*Power(e1,2) + 27*Power(e1,4) + \
120*Power(ur1,2)) + M*Power(r1,6)*(-196 + 120*Power(e1,4) - 75*Power(ur1,2) + \
9*Power(ur1,4) + Power(e1,2)*(162 - 99*Power(ur1,2))) + Power(r1,7)*(53 + \
39*Power(e1,4) + 75*Power(ur1,2) + 8*Power(ur1,4) - 78*Power(e1,2)*(3 + \
Power(ur1,2))) - 2*Power(M,3)*Power(r1,4)*(251*Power(e1,4) + Power(e1,2)*(232 \
- 90*Power(ur1,2)) - 9*(63 + 8*Power(ur1,2))) + Power(M,2)*Power(r1,5)*(-265 \
- 157*Power(e1,4) - 431*Power(ur1,2) + Power(e1,2)*(2468 + \
226*Power(ur1,2)))) + 2*Power(l1,2)*Power(r1,2)*(192*Power(M,7) + \
8*Power(M,6)*r1*(-2 + 387*Power(e1,2) - 33*Power(ur1,2)) + \
2*M*Power(r1,6)*(-35 + 98*Power(e1,4) - 37*Power(ur1,2) + 11*Power(ur1,4) - \
9*Power(e1,2)*(-8 + 5*Power(ur1,2))) + \
16*Power(M,5)*Power(r1,2)*(63*Power(e1,4) - 4*(11 + Power(ur1,2)) - \
3*Power(e1,2)*(-7 + 9*Power(ur1,2))) + Power(r1,7)*(14 + 64*Power(e1,4) + \
27*Power(ur1,2) + 16*Power(ur1,4) - 3*Power(e1,2)*(51 + 28*Power(ur1,2))) + \
8*Power(M,4)*Power(r1,3)*(11 + 39*Power(e1,4) + 100*Power(ur1,2) - \
Power(e1,2)*(575 + 56*Power(ur1,2))) + 4*Power(M,3)*Power(r1,4)*(116 - \
242*Power(e1,4) + 43*Power(ur1,2) - 14*Power(ur1,4) + 2*Power(e1,2)*(-64 + \
95*Power(ur1,2))) - Power(M,2)*Power(r1,5)*(78 + 308*Power(e1,4) + \
304*Power(ur1,2) + 80*Power(ur1,4) - Power(e1,2)*(1679 + 616*Power(ur1,2)))) \
+ Power(r1,4)*(96*Power(M,7) + 16*Power(M,6)*r1*(1 + 105*Power(e1,2) - \
27*Power(ur1,2)) + 8*Power(M,5)*Power(r1,2)*(-42 + 243*Power(e1,4) - \
14*Power(ur1,2) + 24*Power(ur1,4) + Power(e1,2)*(66 - 192*Power(ur1,2))) + \
Power(r1,7)*(95*Power(e1,4) - 2*Power(ur1,2)*(13 + 3*Power(ur1,2)) + \
Power(e1,2)*(-80 + 88*Power(ur1,2))) + M*Power(r1,6)*(-25 + 290*Power(e1,4) - \
122*Power(ur1,2) - 62*Power(ur1,4) + Power(e1,2)*(155 + 262*Power(ur1,2))) + \
4*Power(M,4)*Power(r1,3)*(-4 + 153*Power(e1,4) + 128*Power(ur1,2) + \
34*Power(ur1,4) - Power(e1,2)*(649 + 294*Power(ur1,2))) + \
Power(M,2)*Power(r1,5)*(-507*Power(e1,4) + Power(e1,2)*(939 + \
580*Power(ur1,2)) + 2*(-1 + Power(ur1,2) - 71*Power(ur1,4))) - \
2*Power(M,3)*Power(r1,4)*(789*Power(e1,4) - 4*Power(e1,2)*(-79 + \
71*Power(ur1,2)) + 2*(-50 - 88*Power(ur1,2) + 25*Power(ur1,4))))) - \
2*Power(a,9)*l1*M*r1*(Power(l1,6)*(72*Power(M,4) + 12*(2 + \
15*Power(e1,2))*Power(M,3)*r1 + (-55 + \
102*Power(e1,2))*Power(M,2)*Power(r1,2) - (8 + 19*Power(e1,2))*M*Power(r1,3) \
+ 4*(2 - 3*Power(e1,2))*Power(r1,4)) - Power(l1,4)*(288*Power(M,6) + 8*(-95 + \
204*Power(e1,2) + 45*Power(e1,4))*Power(M,4)*Power(r1,2) + 96*Power(M,5)*(r1 \
+ 30*Power(e1,2)*r1) + 4*Power(M,3)*Power(r1,3)*(-41 - 562*Power(e1,2) + \
72*Power(e1,4) + 42*Power(ur1,2)) + Power(r1,6)*(-27*Power(e1,4) - 6*(7 + \
5*Power(ur1,2)) + Power(e1,2)*(147 + 26*Power(ur1,2))) + \
Power(M,2)*Power(r1,4)*(361 - 115*Power(e1,4) + 104*Power(ur1,2) + \
Power(e1,2)*(-1282 + 81*Power(ur1,2))) + M*Power(r1,5)*(40 - 138*Power(e1,4) \
- 48*Power(ur1,2) + Power(e1,2)*(243 + 95*Power(ur1,2)))) + \
Power(l1,2)*r1*(4*Power(e1,4)*r1*(360*Power(M,6) + 288*Power(M,5)*r1 - \
628*Power(M,4)*Power(r1,2) - 552*Power(M,3)*Power(r1,3) + \
99*Power(M,2)*Power(r1,4) + 168*M*Power(r1,5) + 33*Power(r1,6)) + \
Power(e1,2)*(2880*Power(M,7) + 1632*Power(M,6)*r1 - \
8944*Power(M,5)*Power(r1,2) - 12*Power(r1,7)*(27 + 14*Power(ur1,2)) - \
8*Power(M,2)*Power(r1,5)*(-357 + 32*Power(ur1,2)) + \
32*Power(M,4)*Power(r1,3)*(-161 + 45*Power(ur1,2)) + \
12*Power(M,3)*Power(r1,4)*(409 + 132*Power(ur1,2)) - M*Power(r1,6)*(531 + \
680*Power(ur1,2))) + r1*(-720*Power(M,6) + 4*Power(M,3)*Power(r1,3)*(64 - \
223*Power(ur1,2)) + 48*Power(M,5)*r1*(-4 + 15*Power(ur1,2)) + \
8*Power(M,4)*Power(r1,2)*(154 + 53*Power(ur1,2)) + Power(r1,6)*(47 + \
81*Power(ur1,2) + 16*Power(ur1,4)) + 2*Power(M,2)*Power(r1,4)*(-239 - \
254*Power(ur1,2) + 28*Power(ur1,4)) + M*Power(r1,5)*(-56 + 125*Power(ur1,2) + \
64*Power(ur1,4)))) + Power(r1,3)*(2*Power(e1,4)*r1*(1368*Power(M,6) + \
1104*Power(M,5)*r1 - 1440*Power(M,4)*Power(r1,2) - \
1344*Power(M,3)*Power(r1,3) + 141*Power(M,2)*Power(r1,4) + 330*M*Power(r1,5) \
+ 65*Power(r1,6)) + Power(e1,2)*(1152*Power(M,7) - Power(r1,7)*(155 + \
73*Power(ur1,2)) + 2*Power(M,2)*Power(r1,5)*(658 + 89*Power(ur1,2)) - \
16*Power(M,6)*r1*(-50 + 99*Power(ur1,2)) - 16*Power(M,5)*Power(r1,2)*(235 + \
103*Power(ur1,2)) + 8*Power(M,4)*Power(r1,3)*(-302 + 299*Power(ur1,2)) - \
M*Power(r1,6)*(235 + 378*Power(ur1,2)) + 4*Power(M,3)*Power(r1,4)*(521 + \
676*Power(ur1,2))) + r1*(-272*Power(M,6) + 16*Power(M,5)*r1*(-7 + \
52*Power(ur1,2)) - 6*Power(M,2)*Power(r1,4)*(23 + 57*Power(ur1,2) + \
3*Power(ur1,4)) + 2*Power(r1,6)*(5 + 8*Power(ur1,2) + 7*Power(ur1,4)) - \
8*Power(M,4)*Power(r1,2)*(-52 - 64*Power(ur1,2) + 33*Power(ur1,4)) + \
M*Power(r1,5)*(-25 - 31*Power(ur1,2) + 52*Power(ur1,4)) - \
4*Power(M,3)*Power(r1,3)*(-31 + 108*Power(ur1,2) + 68*Power(ur1,4))))) + \
Power(a,12)*e1*(2*M + r1)*(Power(l1,4)*(360*Power(M,5) + 36*(7 + \
20*Power(e1,2))*Power(M,4)*r1 + 2*(-161 + 336*Power(e1,2) + \
9*Power(e1,4))*Power(M,3)*Power(r1,2) + (-181 + 107*Power(e1,2) + \
21*Power(e1,4))*Power(M,2)*Power(r1,3) + 2*(9 - 21*Power(e1,2) + \
4*Power(e1,4))*M*Power(r1,4) + (12 - 9*Power(e1,2) + \
Power(e1,4))*Power(r1,5)) + Power(l1,2)*r1*(2*Power(e1,4)*r1*Power(3*M + \
r1,2)*(-16*Power(M,3) - 8*Power(M,2)*r1 + 10*M*Power(r1,2) + 5*Power(r1,3)) - \
Power(e1,2)*(2880*Power(M,6) + 2688*Power(M,5)*r1 - \
1948*Power(M,4)*Power(r1,2) + 24*M*Power(r1,5)*(9 + 4*Power(ur1,2)) + \
24*Power(M,3)*Power(r1,3)*(-99 + 7*Power(ur1,2)) + Power(r1,6)*(45 + \
14*Power(ur1,2)) + Power(M,2)*Power(r1,4)*(-289 + 220*Power(ur1,2))) + \
r1*(1296*Power(M,5) + 36*Power(M,4)*r1*(20 - 19*Power(ur1,2)) + \
Power(M,2)*Power(r1,3)*(-425 + 3*Power(ur1,2)) + 8*Power(r1,5)*(5 + \
3*Power(ur1,2)) + M*Power(r1,4)*(66 + 113*Power(ur1,2)) - \
2*Power(M,3)*Power(r1,2)*(383 + 306*Power(ur1,2)))) + \
Power(r1,2)*(Power(e1,4)*Power(3*M + r1,2)*(32*Power(M,5) + 16*Power(M,4)*r1 \
- 80*Power(M,3)*Power(r1,2) - 40*Power(M,2)*Power(r1,3) + 30*M*Power(r1,4) + \
15*Power(r1,5)) - Power(e1,2)*r1*(720*Power(M,6) + 48*Power(M,5)*r1*(14 - \
15*Power(ur1,2)) + 3*Power(r1,6)*(13 + 9*Power(ur1,2)) - \
92*Power(M,4)*Power(r1,2)*(9 + 10*Power(ur1,2)) + \
2*Power(M,3)*Power(r1,3)*(-432 + 11*Power(ur1,2)) + 6*M*Power(r1,5)*(32 + \
33*Power(ur1,2)) + Power(M,2)*Power(r1,4)*(45 + 439*Power(ur1,2))) + \
Power(r1,2)*(280*Power(M,5) + 4*Power(M,4)*r1*(49 - 137*Power(ur1,2)) + \
6*Power(r1,5)*Power(2 + Power(ur1,2),2) + 4*Power(M,3)*Power(r1,2)*(-64 - \
117*Power(ur1,2) + 25*Power(ur1,4)) + M*Power(r1,4)*(40 + 119*Power(ur1,2) + \
46*Power(ur1,4)) + Power(M,2)*Power(r1,3)*(-164 + 57*Power(ur1,2) + \
118*Power(ur1,4))))) - 2*Power(a,11)*l1*M*(Power(l1,4)*(72*Power(M,5) + \
2*(-53 + 384*Power(e1,2) + 45*Power(e1,4))*Power(M,3)*Power(r1,2) + (-73 + \
65*Power(e1,2) + 117*Power(e1,4))*Power(M,2)*Power(r1,3) + (18 - \
141*Power(e1,2) + 50*Power(e1,4))*M*Power(r1,4) + (12 - 36*Power(e1,2) + \
7*Power(e1,4))*Power(r1,5) + 60*Power(M,4)*(r1 + 12*Power(e1,2)*r1)) + \
Power(l1,2)*r1*(4*Power(e1,4)*r1*(-360*Power(M,5) - 468*Power(M,4)*r1 + \
16*Power(M,3)*Power(r1,2) + 254*Power(M,2)*Power(r1,3) + 121*M*Power(r1,4) + \
17*Power(r1,5)) + r1*(432*Power(M,5) + 12*Power(M,4)*r1*(24 - \
19*Power(ur1,2)) + 2*Power(r1,5)*(16 + 15*Power(ur1,2)) - \
4*Power(M,3)*Power(r1,2)*(91 + 57*Power(ur1,2)) + 2*M*Power(r1,4)*(25 + \
63*Power(ur1,2)) + Power(M,2)*Power(r1,3)*(-232 + 79*Power(ur1,2))) - \
Power(e1,2)*(2880*Power(M,6) + 3072*Power(M,5)*r1 - \
2764*Power(M,4)*Power(r1,2) + 36*Power(M,3)*Power(r1,3)*(-103 + \
14*Power(ur1,2)) + Power(r1,6)*(171 + 52*Power(ur1,2)) + 2*M*Power(r1,5)*(342 \
+ 167*Power(ur1,2)) + Power(M,2)*Power(r1,4)*(-273 + 712*Power(ur1,2)))) + \
Power(r1,2)*(2*Power(e1,4)*(720*Power(M,7) + 936*Power(M,6)*r1 - \
1328*Power(M,5)*Power(r1,2) - 2200*Power(M,4)*Power(r1,3) - \
338*Power(M,3)*Power(r1,4) + 689*Power(M,2)*Power(r1,5) + 355*M*Power(r1,6) + \
50*Power(r1,7)) + Power(e1,2)*r1*(-2160*Power(M,6) + \
Power(M,2)*Power(r1,4)*(99 - 1304*Power(ur1,2)) + \
12*Power(M,3)*Power(r1,3)*(228 + 17*Power(ur1,2)) + 48*Power(M,5)*r1*(-47 + \
45*Power(ur1,2)) - 2*Power(r1,6)*(71 + 45*Power(ur1,2)) - \
3*M*Power(r1,5)*(193 + 215*Power(ur1,2)) + 4*Power(M,4)*Power(r1,2)*(531 + \
746*Power(ur1,2))) + Power(r1,2)*(280*Power(M,5) + 4*Power(M,4)*r1*(49 - \
137*Power(ur1,2)) + Power(r1,5)*(15 + 29*Power(ur1,2) + 8*Power(ur1,4)) + \
2*Power(M,3)*Power(r1,2)*(-97 - 260*Power(ur1,2) + 50*Power(ur1,4)) + \
M*Power(r1,4)*(21 + 119*Power(ur1,2) + 55*Power(ur1,4)) + \
Power(M,2)*Power(r1,3)*(-131 + 3*Power(ur1,2) + 128*Power(ur1,4))))) + \
Power(a,8)*e1*Power(r1,2)*(Power(l1,8)*(180*Power(M,4) + 36*Power(M,3)*r1 - \
53*Power(M,2)*Power(r1,2) - 3*M*Power(r1,3) + 2*Power(r1,4)) - \
Power(l1,6)*(2880*Power(M,6) + 288*(2 + 5*Power(e1,2))*Power(M,5)*r1 + \
8*(-385 + 78*Power(e1,2))*Power(M,4)*Power(r1,2) - \
2*Power(M,3)*Power(r1,3)*(218 + 355*Power(e1,2) - 81*Power(ur1,2)) + \
M*Power(r1,5)*(42 + 24*Power(e1,2) - 11*Power(ur1,2)) + \
Power(M,2)*Power(r1,4)*(669 - 317*Power(e1,2) + 125*Power(ur1,2)) + \
Power(r1,6)*(11*Power(e1,2) - 8*(4 + Power(ur1,2)))) + \
Power(l1,4)*(2880*Power(M,8) + 16*(-719 + 156*Power(e1,2) + \
9*Power(e1,4))*Power(M,6)*Power(r1,2) + 576*Power(M,7)*(r1 + \
10*Power(e1,2)*r1) + 8*Power(M,5)*Power(r1,3)*(-266 - 1381*Power(e1,2) + \
12*Power(e1,4) + 360*Power(ur1,2)) + Power(M,2)*Power(r1,6)*(-1666 + \
30*Power(e1,4) - 1007*Power(ur1,2) + 18*Power(ur1,4) + Power(e1,2)*(1698 - \
7*Power(ur1,2))) - 4*Power(M,4)*Power(r1,4)*(-2053 + 50*Power(e1,4) - \
504*Power(ur1,2) - 5*Power(e1,2)*(-247 + 6*Power(ur1,2))) + Power(r1,8)*(95 + \
6*Power(e1,4) + 68*Power(ur1,2) + 6*Power(ur1,4) - Power(e1,2)*(66 + \
23*Power(ur1,2))) + M*Power(r1,7)*(-130 + 36*Power(e1,4) + 99*Power(ur1,2) + \
22*Power(ur1,4) - 2*Power(e1,2)*(72 + 43*Power(ur1,2))) - \
2*Power(M,3)*Power(r1,5)*(-600 + 72*Power(e1,4) + 799*Power(ur1,2) - \
2*Power(e1,2)*(933 + 50*Power(ur1,2)))) + \
Power(l1,2)*Power(r1,2)*(2304*Power(M,8) + 32*Power(M,7)*r1*(22 + \
351*Power(e1,2) - 99*Power(ur1,2)) - 8*Power(M,4)*Power(r1,4)*(-672 + \
96*Power(e1,4) - 491*Power(ur1,2) + 28*Power(ur1,4) + Power(e1,2)*(862 - \
104*Power(ur1,2))) + 16*Power(M,6)*Power(r1,2)*(-487 + 54*Power(e1,4) - \
127*Power(ur1,2) + Power(e1,2)*(321 - 36*Power(ur1,2))) + Power(r1,8)*(75 + \
20*Power(e1,4) + 34*Power(ur1,2) + 24*Power(ur1,4) - 30*Power(e1,2)*(3 + \
2*Power(ur1,2))) + M*Power(r1,7)*(-140 + 120*Power(e1,4) - 29*Power(ur1,2) + \
104*Power(ur1,4) - 20*Power(e1,2)*(9 + 10*Power(ur1,2))) + \
32*Power(M,5)*Power(r1,3)*(-63 + 18*Power(e1,4) + 209*Power(ur1,2) - \
2*Power(e1,2)*(230 + 13*Power(ur1,2))) + 2*Power(M,2)*Power(r1,6)*(-577 + \
42*Power(e1,4) - 526*Power(ur1,2) - 16*Power(ur1,4) + Power(e1,2)*(1025 + \
116*Power(ur1,2))) - 4*Power(M,3)*Power(r1,5)*(-278 + 144*Power(e1,4) + \
411*Power(ur1,2) + 96*Power(ur1,4) - Power(e1,2)*(1075 + 336*Power(ur1,2)))) \
+ Power(r1,4)*(192*Power(M,8) + 32*Power(M,7)*r1*(4 + 39*Power(e1,2) - \
27*Power(ur1,2)) + 16*Power(M,6)*Power(r1,2)*(-58 + 54*Power(e1,4) - \
35*Power(ur1,2) + 24*Power(ur1,4) + Power(e1,2)*(53 - 69*Power(ur1,2))) - \
4*Power(M,4)*Power(r1,4)*(-200 + 156*Power(e1,4) - 300*Power(ur1,2) + \
42*Power(ur1,4) + Power(e1,2)*(309 - 24*Power(ur1,2))) + Power(r1,8)*(10 + \
15*Power(e1,4) - 65*Power(ur1,2) - 21*Power(ur1,4) + 5*Power(e1,2)*(-5 + \
2*Power(ur1,2))) + M*Power(r1,7)*(-50 + 90*Power(e1,4) - 285*Power(ur1,2) - \
126*Power(ur1,4) + 30*Power(e1,2)*(-1 + 4*Power(ur1,2))) + \
8*Power(M,5)*Power(r1,3)*(-60 + 72*Power(e1,4) + 154*Power(ur1,2) + \
52*Power(ur1,4) - Power(e1,2)*(243 + 164*Power(ur1,2))) + \
2*Power(M,3)*Power(r1,5)*(160 - 240*Power(e1,4) + 210*Power(ur1,2) - \
192*Power(ur1,4) + Power(e1,2)*(315 + 344*Power(ur1,2))) + \
Power(M,2)*Power(r1,6)*(55*Power(e1,4) + Power(e1,2)*(405 + 418*Power(ur1,2)) \
- 2*(95 + 100*Power(ur1,2) + 142*Power(ur1,4))))) + \
Power(a,10)*e1*r1*(Power(l1,6)*(720*Power(M,5) + 72*(7 + \
5*Power(e1,2))*Power(M,4)*r1 + 14*(-19 + \
24*Power(e1,2))*Power(M,3)*Power(r1,2) + (-179 + \
64*Power(e1,2))*Power(M,2)*Power(r1,3) + (8 - 13*Power(e1,2))*M*Power(r1,4) + \
(8 - 3*Power(e1,2))*Power(r1,5)) - Power(l1,4)*(2880*Power(M,7) + 288*(7 + \
20*Power(e1,2))*Power(M,6)*r1 + 8*(-637 + 672*Power(e1,2) + \
18*Power(e1,4))*Power(M,5)*Power(r1,2) + 4*Power(M,4)*Power(r1,3)*(-827 - \
632*Power(e1,2) + 42*Power(e1,4) + 252*Power(ur1,2)) + \
Power(r1,7)*(-4*Power(e1,4) - 6*(9 + 4*Power(ur1,2)) + Power(e1,2)*(39 + \
7*Power(ur1,2))) + 2*Power(M,3)*Power(r1,4)*(710 - 4*Power(e1,4) + \
512*Power(ur1,2) + 3*Power(e1,2)*(-590 + 9*Power(ur1,2))) + \
M*Power(r1,6)*(-62 - 32*Power(e1,4) - 97*Power(ur1,2) + Power(e1,2)*(174 + \
43*Power(ur1,2))) + Power(M,2)*Power(r1,5)*(946 - 76*Power(e1,4) + \
160*Power(ur1,2) + Power(e1,2)*(-633 + 85*Power(ur1,2)))) + \
Power(l1,2)*r1*(4*Power(e1,4)*r1*Power(3*M + r1,2)*(16*Power(M,5) + \
8*Power(M,4)*r1 - 32*Power(M,3)*Power(r1,2) - 16*Power(M,2)*Power(r1,3) + \
10*M*Power(r1,4) + 5*Power(r1,5)) + Power(e1,2)*(5760*Power(M,8) + \
5376*Power(M,7)*r1 - 13760*Power(M,6)*Power(r1,2) + \
Power(M,2)*Power(r1,6)*(1035 - 568*Power(ur1,2)) + \
240*Power(M,5)*Power(r1,3)*(-59 + 4*Power(ur1,2)) - 10*Power(r1,8)*(9 + \
5*Power(ur1,2)) + 8*Power(M,3)*Power(r1,5)*(795 + 28*Power(ur1,2)) - \
5*M*Power(r1,7)*(81 + 64*Power(ur1,2)) + 12*Power(M,4)*Power(r1,4)*(287 + \
120*Power(ur1,2))) + r1*(-4320*Power(M,7) + 48*Power(M,6)*r1*(-59 + \
90*Power(ur1,2)) + 32*Power(M,5)*Power(r1,2)*(179 + 133*Power(ur1,2)) - \
4*Power(M,4)*Power(r1,3)*(-940 + 563*Power(ur1,2)) + Power(r1,7)*(79 + \
70*Power(ur1,2) + 12*Power(ur1,4)) + 4*Power(M,3)*Power(r1,4)*(-401 - \
765*Power(ur1,2) + 28*Power(ur1,4)) + 2*M*Power(r1,6)*(44 + 147*Power(ur1,2) \
+ 40*Power(ur1,4)) + Power(M,2)*Power(r1,5)*(-1122 - 389*Power(ur1,2) + \
168*Power(ur1,4)))) + Power(r1,3)*(4*Power(e1,4)*r1*Power(3*M + \
r1,2)*(32*Power(M,5) + 16*Power(M,4)*r1 - 40*Power(M,3)*Power(r1,2) - \
20*Power(M,2)*Power(r1,3) + 10*M*Power(r1,4) + 5*Power(r1,5)) + \
Power(e1,2)*(768*Power(M,8) - 15*Power(r1,8)*(3 + 2*Power(ur1,2)) + \
48*Power(M,5)*Power(r1,3)*(-58 + 27*Power(ur1,2)) - 32*Power(M,7)*r1*(-26 + \
33*Power(ur1,2)) - 5*M*Power(r1,7)*(40 + 39*Power(ur1,2)) - \
3*Power(M,2)*Power(r1,6)*(-55 + 86*Power(ur1,2)) - \
16*Power(M,6)*Power(r1,2)*(159 + 95*Power(ur1,2)) + \
12*Power(M,4)*Power(r1,4)*(83 + 220*Power(ur1,2)) + \
4*Power(M,3)*Power(r1,5)*(405 + 224*Power(ur1,2))) + r1*(-544*Power(M,7) + \
16*Power(M,6)*r1*(-31 + 104*Power(ur1,2)) + Power(r1,7)*(25 + 3*Power(ur1,2) \
+ 9*Power(ur1,4)) - 8*Power(M,5)*Power(r1,2)*(-125 - 210*Power(ur1,2) + \
66*Power(ur1,4)) + M*Power(r1,6)*(16 - 27*Power(ur1,2) + 66*Power(ur1,4)) - \
2*Power(M,3)*Power(r1,4)*(173 + 580*Power(ur1,2) + 102*Power(ur1,4)) + \
Power(M,2)*Power(r1,5)*(-319 - 363*Power(ur1,2) + 114*Power(ur1,4)) - \
4*Power(M,4)*Power(r1,3)*(-215 + 171*Power(ur1,2) + \
186*Power(ur1,4))))))/(2.*r1*Power(Power(a,2) + r1*(-2*M + \
r1),2)*Power(-2*a*l1*M + e1*Power(r1,3) + Power(a,2)*e1*(2*M + \
r1),3)*Power(Power(a,2)*(2*M + r1) + r1*(Power(l1,2) + Power(r1,2)),4))\"\>",
      CForm[((((
           Rational[
            1, 2]/$CellContext`r1) ($CellContext`a^2 + $CellContext`r1 ((-2) \
$CellContext`M + $CellContext`r1))^(-2)) ((((-2) $CellContext`a) \
$CellContext`l1) $CellContext`M + $CellContext`e1 $CellContext`r1^3 + \
($CellContext`a^2 $CellContext`e1) (
             2 $CellContext`M + $CellContext`r1))^(-3)) ($CellContext`a^2 (
            2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^(-4)) ((($CellContext`a^16 \
$CellContext`e1) (
            2 $CellContext`M + $CellContext`r1)^3) (($CellContext`e1^4 (
             2 $CellContext`M + $CellContext`r1)) (
             3 $CellContext`M + $CellContext`r1)^2 + $CellContext`r1^2 (
            5 $CellContext`M + 
            2 $CellContext`r1) - ($CellContext`e1^2 $CellContext`r1) (
           21 $CellContext`M^2 + (16 $CellContext`M) $CellContext`r1 + 
           3 $CellContext`r1^2)) - ((((
            2 $CellContext`a^15) $CellContext`l1) $CellContext`M) (
           2 $CellContext`M + $CellContext`r1)^2) ($CellContext`r1^2 (
           5 $CellContext`M + 
           2 $CellContext`r1) - ($CellContext`e1^2 $CellContext`r1) (
          63 $CellContext`M^2 + (55 $CellContext`M) $CellContext`r1 + 
          12 $CellContext`r1^2) + $CellContext`e1^4 (
           90 $CellContext`M^3 + (117 $CellContext`M^2) $CellContext`r1 + (
             50 $CellContext`M) $CellContext`r1^2 + 
           7 $CellContext`r1^3)) + ($CellContext`e1 $CellContext`r1^10) \
(($CellContext`l1^8 ((-2) $CellContext`M + $CellContext`r1)^2) (
            12 $CellContext`M^2 - (
             7 $CellContext`M) $CellContext`r1 + $CellContext`r1^2) + \
(($CellContext`l1^6 (2 $CellContext`M - $CellContext`r1)) $CellContext`r1^2) (
            56 $CellContext`M^3 - $CellContext`r1^3 (1 + 
             2 $CellContext`ur1^2) - ((4 $CellContext`M^2) $CellContext`r1) (
             13 + 7 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^2) (
              14 + 13 $CellContext`ur1^2)) + $CellContext`r1^9 (
            4 $CellContext`M^3 + ((
               2 $CellContext`M^2) $CellContext`r1) (-2 + $CellContext`ur1^2) + \
((3 $CellContext`r1^3) $CellContext`ur1^2) (
              1 + $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^2) (1 - 
              7 $CellContext`ur1^2 - 
              2 $CellContext`ur1^4)) + ($CellContext`l1^4 $CellContext`r1^4) (
            80 $CellContext`M^4 - (
             88 $CellContext`M^3) $CellContext`r1 + ($CellContext`M \
$CellContext`r1^3) (2 + 43 $CellContext`ur1^2 - 
              6 $CellContext`ur1^4) + $CellContext`r1^4 (-1 - 
              7 $CellContext`ur1^2 + $CellContext`ur1^4) + ((
               2 $CellContext`M^2) $CellContext`r1^2) (12 - 
              29 $CellContext`ur1^2 + 
              8 $CellContext`ur1^4)) - ($CellContext`l1^2 $CellContext`r1^6) \
((-16) $CellContext`M^4 - ((
             56 $CellContext`M^3) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^4 (1 + 6 $CellContext`ur1^2 + 
             8 $CellContext`ur1^4) + ((
              2 $CellContext`M^2) $CellContext`r1^2) (8 + 
             55 $CellContext`ur1^2 + 
             16 $CellContext`ur1^4) - ($CellContext`M $CellContext`r1^3) (8 + 
            53 $CellContext`ur1^2 + 40 $CellContext`ur1^4))) - ((((
            2 $CellContext`a) $CellContext`l1) $CellContext`M) \
$CellContext`r1^7) (($CellContext`l1^8 ((-2) $CellContext`M + \
$CellContext`r1)^2) (
           12 $CellContext`M^2 - (
            7 $CellContext`M) $CellContext`r1 + $CellContext`r1^2) + \
($CellContext`l1^2 $CellContext`r1^6) (
           16 $CellContext`M^4 + ((4 $CellContext`M^3) $CellContext`r1) (
             27 $CellContext`e1^2 + 2 $CellContext`ur1^2) - ((
             2 $CellContext`M^2) $CellContext`r1^2) (8 + 54 $CellContext`e1^2 + 
            37 $CellContext`ur1^2 + 
            4 $CellContext`ur1^4) - $CellContext`r1^4 (
            1 + (9 - 24 $CellContext`e1^2) $CellContext`ur1^2 + 
            8 $CellContext`ur1^4) + ($CellContext`M $CellContext`r1^3) (8 + 
             53 $CellContext`ur1^2 + 
             28 $CellContext`ur1^4 + $CellContext`e1^2 (27 - 
               48 $CellContext`ur1^2))) + (($CellContext`l1^6 (
             2 $CellContext`M - $CellContext`r1)) $CellContext`r1^2) (
           56 $CellContext`M^3 + $CellContext`r1^3 (-1 + 6 $CellContext`e1^2 - 
             5 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^2) (14 - 
             33 $CellContext`e1^2 + 
             31 $CellContext`ur1^2) + ((2 $CellContext`M^2) $CellContext`r1) (
             21 $CellContext`e1^2 - 
             26 (1 + $CellContext`ur1^2))) + ($CellContext`l1^4 \
$CellContext`r1^4) (
           80 $CellContext`M^4 + ((4 $CellContext`M^3) $CellContext`r1) (-22 + 
             45 $CellContext`e1^2 - 
             24 $CellContext`ur1^2) - $CellContext`r1^4 (1 + 
            4 $CellContext`ur1^2 - 
            4 $CellContext`ur1^4 + (3 $CellContext`e1^2) (
              3 + $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^3) (
             2 + 7 $CellContext`ur1^2 - 
             24 $CellContext`ur1^4 + (9 $CellContext`e1^2) (9 + 
               4 $CellContext`ur1^2)) + ((
              2 $CellContext`M^2) $CellContext`r1^2) (12 + 
             25 $CellContext`ur1^2 + 
             20 $CellContext`ur1^4 - (6 $CellContext`e1^2) (18 + 
              5 $CellContext`ur1^2))) + $CellContext`r1^9 ((
             4 (1 + 3 $CellContext`e1^2)) $CellContext`M^3 + ((
              3 $CellContext`e1^2) $CellContext`r1^3) (1 + 
             9 $CellContext`ur1^2) + ((
              2 $CellContext`M^2) $CellContext`r1) (-2 + (
               5 (-1 + 
                6 $CellContext`e1^2)) $CellContext`ur1^2) + ($CellContext`M \
$CellContext`r1^2) (1 + 5 $CellContext`ur1^2 + 
             4 $CellContext`ur1^4 - (3 $CellContext`e1^2) (3 + 
              28 $CellContext`ur1^2)))) + (($CellContext`a^14 \
$CellContext`e1) (
            2 $CellContext`M + $CellContext`r1)^2) (((((
               2 $CellContext`e1^4) $CellContext`r1) (
              2 $CellContext`M + $CellContext`r1)) (
              3 $CellContext`M + $CellContext`r1)^2) ($CellContext`l1^2 - 
            4 $CellContext`M^2 + 
            3 $CellContext`r1^2) + $CellContext`r1 ($CellContext`l1^2 ((-126) \
$CellContext`M^3 - (
               61 $CellContext`M^2) $CellContext`r1 + (
                16 $CellContext`M) $CellContext`r1^2 + 
              8 $CellContext`r1^3) + $CellContext`r1^2 ((-62) \
$CellContext`M^3 + $CellContext`r1^3 (11 + 
                8 $CellContext`ur1^2) + ((
                 3 $CellContext`M^2) $CellContext`r1) (-11 + 
                20 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^2) (
                24 + 43 $CellContext`ur1^2))) + $CellContext`e1^2 \
($CellContext`l1^2 (
              360 $CellContext`M^4 + (
                336 $CellContext`M^3) $CellContext`r1 + (
                22 $CellContext`M^2) $CellContext`r1^2 - (
               45 $CellContext`M) $CellContext`r1^3 - 
              9 $CellContext`r1^4) - $CellContext`r1^2 ((-216) \
$CellContext`M^4 + $CellContext`r1^4 (17 + 
               7 $CellContext`ur1^2) + ((
                15 $CellContext`M^2) $CellContext`r1^2) (5 + 
               9 $CellContext`ur1^2) + ((
                6 $CellContext`M^3) $CellContext`r1) (-30 + 
               19 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^3) (
               88 + 53 $CellContext`ur1^2)))) + (($CellContext`a^2 \
$CellContext`e1) $CellContext`r1^7) ($CellContext`l1^8 (
            504 $CellContext`M^5 - (
             620 $CellContext`M^4) $CellContext`r1 + (
              146 $CellContext`M^3) $CellContext`r1^2 + (
              83 $CellContext`M^2) $CellContext`r1^3 - (
             42 $CellContext`M) $CellContext`r1^4 + 
            5 $CellContext`r1^5) + ($CellContext`l1^6 $CellContext`r1^2) (
            1376 $CellContext`M^5 + ((
               4 $CellContext`M^4) $CellContext`r1) (-388 + 
              57 $CellContext`e1^2 - 133 $CellContext`ur1^2) - ((
              4 $CellContext`M^3) $CellContext`r1^2) (-58 + 
             56 $CellContext`e1^2 - 
             77 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^4) \
(-108 + 9 $CellContext`e1^2 - 68 $CellContext`ur1^2) + $CellContext`r1^5 (11 - 
              2 $CellContext`e1^2 + 
              10 $CellContext`ur1^2) + ($CellContext`M^2 $CellContext`r1^3) (
              272 + 45 $CellContext`e1^2 + 
              
              85 $CellContext`ur1^2)) + ($CellContext`l1^4 $CellContext`r1^4) \
(1136 $CellContext`M^5 + ((4 $CellContext`M^4) $CellContext`r1) (-262 + 
              117 $CellContext`e1^2 - 
              111 $CellContext`ur1^2) + $CellContext`r1^5 (2 - 
              25 $CellContext`ur1^2 + 
              5 $CellContext`ur1^4 - $CellContext`e1^2 (3 + 
               2 $CellContext`ur1^2)) + ($CellContext`M^2 $CellContext`r1^3) (
              254 + 163 $CellContext`ur1^2 - 
              10 $CellContext`ur1^4 + (3 $CellContext`e1^2) (27 + 
                4 $CellContext`ur1^2)) - ((
              4 $CellContext`M^3) $CellContext`r1^2) (13 + 
             24 $CellContext`ur1^2 - 
             19 $CellContext`ur1^4 + (3 $CellContext`e1^2) (37 + 
               5 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^4) \
(-58 + 63 $CellContext`ur1^2 - 
              26 $CellContext`ur1^4 + $CellContext`e1^2 (18 + 
                13 $CellContext`ur1^2))) + ($CellContext`l1^2 \
$CellContext`r1^6) (
            288 $CellContext`M^5 + ((
               28 $CellContext`M^4) $CellContext`r1) (-4 + 
              9 $CellContext`e1^2 + 15 $CellContext`ur1^2) - ((
              4 $CellContext`M^3) $CellContext`r1^2) (38 + 
             54 $CellContext`e1^2 + 203 $CellContext`ur1^2 - 
             12 $CellContext`ur1^4) - $CellContext`r1^5 (
             5 + (50 - 6 $CellContext`e1^2) $CellContext`ur1^2 + 
             36 $CellContext`ur1^4) + ($CellContext`M^2 $CellContext`r1^3) (
              56 + 103 $CellContext`ur1^2 + 
              8 $CellContext`ur1^4 + $CellContext`e1^2 (27 - 
                56 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^4) (
              16 + 214 $CellContext`ur1^2 + 
              80 $CellContext`ur1^4 + $CellContext`e1^2 (9 + 
                16 $CellContext`ur1^2))) + $CellContext`r1^8 (
            24 $CellContext`M^5 + ((4 $CellContext`M^4) $CellContext`r1) (1 + 
              3 $CellContext`e1^2 + 
              27 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^4) (
              8 + (3 (9 + $CellContext`e1^2)) $CellContext`ur1^2 + 
              18 $CellContext`ur1^4) + $CellContext`r1^5 (-1 - \
$CellContext`ur1^2 - 
              3 $CellContext`ur1^4 + $CellContext`e1^2 (1 + 
                8 $CellContext`ur1^2)) + ((
               2 $CellContext`M^3) $CellContext`r1^2) (-7 - 
              92 $CellContext`ur1^2 - 
              30 $CellContext`ur1^4 + $CellContext`e1^2 (2 + 
                
                30 $CellContext`ur1^2)) + ($CellContext`M^2 \
$CellContext`r1^3) (-9 + 25 $CellContext`ur1^2 + 
              58 $CellContext`ur1^4 - $CellContext`e1^2 (9 + 
               68 $CellContext`ur1^2)))) - ((((
            2 $CellContext`a^13) $CellContext`l1) $CellContext`M) (
          2 $CellContext`M + $CellContext`r1)) ((($CellContext`e1^4 \
$CellContext`r1) (
            6 $CellContext`M^2 + (
              5 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)) ((-120) \
$CellContext`M^3 - (
            56 $CellContext`M^2) $CellContext`r1 + (
             87 $CellContext`M) $CellContext`r1^2 + 
           41 $CellContext`r1^3 + (2 $CellContext`l1^2) (15 $CellContext`M + 
             7 $CellContext`r1)) + $CellContext`r1 ($CellContext`l1^2 ((-42) \
$CellContext`M^3 - (
              25 $CellContext`M^2) $CellContext`r1 + (
               16 $CellContext`M) $CellContext`r1^2 + 
             8 $CellContext`r1^3) + $CellContext`r1^2 ((-62) $CellContext`M^3 + \
$CellContext`r1^3 (9 + 
               10 $CellContext`ur1^2) + ((
                3 $CellContext`M^2) $CellContext`r1) (-11 + 
               20 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^2) (
               19 + 48 $CellContext`ur1^2))) + $CellContext`e1^2 \
($CellContext`l1^2 (
             360 $CellContext`M^4 + (384 $CellContext`M^3) $CellContext`r1 - (
              62 $CellContext`M^2) $CellContext`r1^2 - (
              153 $CellContext`M) $CellContext`r1^3 - 
             36 $CellContext`r1^4) - $CellContext`r1^2 ((-648) \
$CellContext`M^4 + (13 $CellContext`r1^4) (5 + 
              2 $CellContext`ur1^2) + ((
               18 $CellContext`M^3) $CellContext`r1) (-34 + 
              19 $CellContext`ur1^2) + ((
               21 $CellContext`M^2) $CellContext`r1^2) (8 + 
              21 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^3) (
              285 + 187 $CellContext`ur1^2)))) - ((((
            2 $CellContext`a^3) $CellContext`l1) $CellContext`M) \
$CellContext`r1^4) ($CellContext`l1^8 (
           72 $CellContext`M^5 - (84 $CellContext`M^4) $CellContext`r1 - (
            46 $CellContext`M^3) $CellContext`r1^2 + (
             85 $CellContext`M^2) $CellContext`r1^3 - (
            33 $CellContext`M) $CellContext`r1^4 + 
           4 $CellContext`r1^5) - ($CellContext`l1^6 $CellContext`r1^2) \
((-432) $CellContext`M^5 + ($CellContext`M^2 $CellContext`r1^3) (-260 + 
            81 $CellContext`e1^2 - 
            187 $CellContext`ur1^2) + $CellContext`r1^5 (-10 + 
            29 $CellContext`e1^2 - 
            18 $CellContext`ur1^2) + ((12 $CellContext`M^4) $CellContext`r1) (
            40 - 45 $CellContext`e1^2 + $CellContext`ur1^2) + ((
             4 $CellContext`M^3) $CellContext`r1^2) (23 + 
            119 $CellContext`e1^2 + 
            15 $CellContext`ur1^2) + ((2 $CellContext`M) $CellContext`r1^4) (
            47 - 75 $CellContext`e1^2 + 
            54 $CellContext`ur1^2)) + $CellContext`r1^8 (
           24 $CellContext`M^5 + ((4 $CellContext`M^4) $CellContext`r1) (-1 + 
             45 $CellContext`e1^2 + 
             9 $CellContext`ur1^2) - ($CellContext`M^2 $CellContext`r1^3) (7 + 
            48 $CellContext`e1^4 - 51 $CellContext`ur1^2 - 
            62 $CellContext`ur1^4 + (11 $CellContext`e1^2) (9 + 
              28 $CellContext`ur1^2)) + $CellContext`r1^5 (-1 + 
             6 $CellContext`e1^4 - 11 $CellContext`ur1^2 - 
             10 $CellContext`ur1^4 + (2 $CellContext`e1^2) (5 + 
               61 $CellContext`ur1^2)) + ((
              2 $CellContext`M^3) $CellContext`r1^2) (-5 + 
             36 $CellContext`e1^4 - 76 $CellContext`ur1^2 - 
             12 $CellContext`ur1^4 + (2 $CellContext`e1^2) (-8 + 
               63 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^4) \
((-6) $CellContext`e1^4 - (3 $CellContext`e1^2) (-5 + 43 $CellContext`ur1^2) + 
             7 (1 + 5 $CellContext`ur1^2 + $CellContext`ur1^4))) + \
($CellContext`l1^4 $CellContext`r1^4) (
           544 $CellContext`M^5 + ((
              4 $CellContext`M^4) $CellContext`r1) (-130 + 
             387 $CellContext`e1^2 - 
             93 $CellContext`ur1^2) + ($CellContext`M^2 $CellContext`r1^3) (
             226 - 48 $CellContext`e1^4 + 273 $CellContext`ur1^2 + 
             18 $CellContext`ur1^4 - (3 $CellContext`e1^2) (87 + 
              4 $CellContext`ur1^2)) + $CellContext`r1^5 (3 + 
             6 $CellContext`e1^4 + 7 $CellContext`ur1^2 + 
             14 $CellContext`ur1^4 - (2 $CellContext`e1^2) (33 + 
              16 $CellContext`ur1^2)) - ($CellContext`M $CellContext`r1^4) (
            58 + 6 $CellContext`e1^4 + 113 $CellContext`ur1^2 + 
            55 $CellContext`ur1^4 - $CellContext`e1^2 (387 + 
             151 $CellContext`ur1^2)) + ((
              4 $CellContext`M^3) $CellContext`r1^2) (
             18 $CellContext`e1^4 - (3 $CellContext`e1^2) (106 + 
              19 $CellContext`ur1^2) + 
             2 (-15 + 
               12 $CellContext`ur1^2 + $CellContext`ur1^4))) + \
($CellContext`l1^2 $CellContext`r1^6) (
           208 $CellContext`M^5 + ((4 $CellContext`M^4) $CellContext`r1) (-32 + 
             297 $CellContext`e1^2 - 
             25 $CellContext`ur1^2) + ((
              4 $CellContext`M^3) $CellContext`r1^2) (-21 + 
             36 $CellContext`e1^4 - 55 $CellContext`ur1^2 + 
             40 $CellContext`ur1^4 - (9 $CellContext`e1^2) (23 + 
              6 $CellContext`ur1^2)) + ((
              2 $CellContext`M) $CellContext`r1^4) (5 - 6 $CellContext`e1^4 + 
             43 $CellContext`ur1^2 + 
             2 $CellContext`ur1^4 + $CellContext`e1^2 (126 + 
               41 $CellContext`ur1^2)) - ($CellContext`M^2 $CellContext`r1^3) \
(-44 + 96 $CellContext`e1^4 - 137 $CellContext`ur1^2 + 
            32 $CellContext`ur1^4 + $CellContext`e1^2 (279 + 
              200 $CellContext`ur1^2)) + $CellContext`r1^5 (
             12 $CellContext`e1^4 + (3 $CellContext`e1^2) (-9 + 
               20 $CellContext`ur1^2) - 
             4 (1 + 9 $CellContext`ur1^2 + 
              4 $CellContext`ur1^4)))) + (($CellContext`a^6 $CellContext`e1) \
$CellContext`r1^3) ($CellContext`l1^8 ((-720) $CellContext`M^5 + (
              216 $CellContext`M^4) $CellContext`r1 + (
              410 $CellContext`M^3) $CellContext`r1^2 - (
             123 $CellContext`M^2) $CellContext`r1^3 - (
             26 $CellContext`M) $CellContext`r1^4 + 
            7 $CellContext`r1^5) + $CellContext`l1^6 (
            2880 $CellContext`M^7 + ((
               288 (-3 + 
                5 $CellContext`e1^2)) $CellContext`M^6) $CellContext`r1 - ((
              8 (799 + 
               12 $CellContext`e1^2)) $CellContext`M^5) $CellContext`r1^2 + \
($CellContext`M^2 $CellContext`r1^5) (-677 + 475 $CellContext`e1^2 - 
              353 $CellContext`ur1^2) - ((
              4 $CellContext`M^4) $CellContext`r1^3) (-465 + 
             476 $CellContext`e1^2 - 
             90 $CellContext`ur1^2) - ((4 $CellContext`M) $CellContext`r1^6) (
             46 + 7 $CellContext`ur1^2) + $CellContext`r1^7 (49 - 
              15 $CellContext`e1^2 + 
              22 $CellContext`ur1^2) + ((
               2 $CellContext`M^3) $CellContext`r1^4) (1223 + 
              34 $CellContext`e1^2 + 
              152 $CellContext`ur1^2)) + $CellContext`r1^6 (
            288 $CellContext`M^7 + ((16 $CellContext`M^6) $CellContext`r1) (5 + 
              45 $CellContext`e1^2 - 
              27 $CellContext`ur1^2) + ((
               8 $CellContext`M^5) $CellContext`r1^2) (-73 + 
              36 $CellContext`e1^4 - 58 $CellContext`ur1^2 + 
              18 $CellContext`ur1^4 + $CellContext`e1^2 (30 - 
                9 $CellContext`ur1^2)) + ($CellContext`M^2 $CellContext`r1^5) \
(29 - 34 $CellContext`e1^4 + 570 $CellContext`ur1^2 - 
              12 $CellContext`ur1^4 + (7 $CellContext`e1^2) (21 + 
                11 $CellContext`ur1^2)) + (3 $CellContext`r1^7) (-1 + 
              2 $CellContext`e1^4 - 30 $CellContext`ur1^2 - 
              18 $CellContext`ur1^4 + $CellContext`e1^2 (-1 + 
                15 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^6) \
(-28 + 24 $CellContext`e1^4 - 155 $CellContext`ur1^2 - 
              196 $CellContext`ur1^4 + (9 $CellContext`e1^2) (4 + 
                25 $CellContext`ur1^2)) + ((
               4 $CellContext`M^4) $CellContext`r1^3) (-25 + 
              12 $CellContext`e1^4 - 104 $CellContext`ur1^2 + 
              62 $CellContext`ur1^4 - (3 $CellContext`e1^2) (57 + 
               37 $CellContext`ur1^2)) - ((
              2 $CellContext`M^3) $CellContext`r1^4) (-133 + 
             86 $CellContext`e1^4 - 330 $CellContext`ur1^2 - 
             180 $CellContext`ur1^4 + (3 $CellContext`e1^2) (32 + 
               87 $CellContext`ur1^2))) + ($CellContext`l1^4 \
$CellContext`r1^2) (
            7200 $CellContext`M^7 + ((
               48 $CellContext`M^6) $CellContext`r1) (-37 + 
              162 $CellContext`e1^2 - 
              36 $CellContext`ur1^2) + ((
               2 $CellContext`M) $CellContext`r1^6) (-170 + 
              8 $CellContext`e1^4 - 58 $CellContext`ur1^2 + 
              7 $CellContext`ur1^4 + $CellContext`e1^2 (6 - 
                15 $CellContext`ur1^2)) + $CellContext`r1^7 (80 + 
              4 $CellContext`e1^4 + 53 $CellContext`ur1^2 + 
              15 $CellContext`ur1^4 - (27 $CellContext`e1^2) (
               2 + $CellContext`ur1^2)) + ((
               8 $CellContext`M^5) $CellContext`r1^2) (-1373 + 
              18 $CellContext`e1^4 - 
              136 $CellContext`ur1^2 - (3 $CellContext`e1^2) (
               14 + $CellContext`ur1^2)) + ((
               4 $CellContext`M^4) $CellContext`r1^3) (639 + 
              6 $CellContext`e1^4 + 
              928 $CellContext`ur1^2 - $CellContext`e1^2 (1873 + 
               39 $CellContext`ur1^2)) - ($CellContext`M^2 $CellContext`r1^5) \
(868 + 20 $CellContext`e1^4 + 1003 $CellContext`ur1^2 + 
             58 $CellContext`ur1^4 - $CellContext`e1^2 (1670 + 
              193 $CellContext`ur1^2)) - ((
              2 $CellContext`M^3) $CellContext`r1^4) (
             52 $CellContext`e1^4 - $CellContext`e1^2 (68 + 
              83 $CellContext`ur1^2) + 
             2 (-972 - 271 $CellContext`ur1^2 + 
               7 $CellContext`ur1^4))) + ($CellContext`l1^2 \
$CellContext`r1^4) (
            3200 $CellContext`M^7 + ((
               16 $CellContext`M^6) $CellContext`r1) (-8 + 
              495 $CellContext`e1^2 - 221 $CellContext`ur1^2) - ((
              2 $CellContext`M^3) $CellContext`r1^4) (-975 + 
             138 $CellContext`e1^4 - 568 $CellContext`ur1^2 + 
             144 $CellContext`ur1^4 + $CellContext`e1^2 (50 - 
               112 $CellContext`ur1^2)) + $CellContext`r1^7 (30 + 
              10 $CellContext`e1^4 - 84 $CellContext`ur1^2 - 
              8 $CellContext`ur1^4 - (5 $CellContext`e1^2) (9 + 
               4 $CellContext`ur1^2)) + ((
               8 $CellContext`M^5) $CellContext`r1^2) (-629 + 
              54 $CellContext`e1^4 - 152 $CellContext`ur1^2 + 
              16 $CellContext`ur1^4 - (6 $CellContext`e1^2) (1 + 
               12 $CellContext`ur1^2)) + ((
               4 $CellContext`M^4) $CellContext`r1^3) (95 + 
              18 $CellContext`e1^4 + 538 $CellContext`ur1^2 + 
              64 $CellContext`ur1^4 - (8 $CellContext`e1^2) (211 + 
               24 $CellContext`ur1^2)) + ($CellContext`M^2 $CellContext`r1^5) \
(-201 - 54 $CellContext`e1^4 + 302 $CellContext`ur1^2 - 
              304 $CellContext`ur1^4 + (4 $CellContext`e1^2) (355 + 
                116 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^6) \
(40 $CellContext`e1^4 + (5 $CellContext`e1^2) (9 + 16 $CellContext`ur1^2) - 
              4 (50 + 47 $CellContext`ur1^2 + 8 $CellContext`ur1^4)))) + ((((
             2 $CellContext`a^5) $CellContext`l1) $CellContext`M) \
$CellContext`r1^3) ($CellContext`l1^8 (
            72 $CellContext`M^4 - (48 $CellContext`M^3) $CellContext`r1 - (
             34 $CellContext`M^2) $CellContext`r1^2 + (
              29 $CellContext`M) $CellContext`r1^3 - 
            5 $CellContext`r1^4) - $CellContext`l1^6 (
           288 $CellContext`M^6 + ((
              48 (-4 + 
               15 $CellContext`e1^2)) $CellContext`M^5) $CellContext`r1 - ((
             52 (13 + 
              6 $CellContext`e1^2)) $CellContext`M^4) $CellContext`r1^2 + \
($CellContext`M $CellContext`r1^5) (-152 + 150 $CellContext`e1^2 - 
             81 $CellContext`ur1^2) + ((
              4 $CellContext`M^3) $CellContext`r1^3) (119 - 
             211 $CellContext`e1^2 + 
             15 $CellContext`ur1^2) + $CellContext`r1^6 (25 - 
             52 $CellContext`e1^2 + 
             23 $CellContext`ur1^2) + ($CellContext`M^2 $CellContext`r1^4) (
             149 + 336 $CellContext`e1^2 + 
             26 $CellContext`ur1^2)) + $CellContext`r1^6 ((-96) \
$CellContext`M^6 - ((16 $CellContext`M^5) $CellContext`r1) (-1 + 
             54 $CellContext`e1^2 - 
             9 $CellContext`ur1^2) - ((
              4 $CellContext`M^4) $CellContext`r1^2) (-29 + 
             153 $CellContext`e1^4 - 
             44 $CellContext`ur1^2 - (
              27 $CellContext`e1^2) $CellContext`ur1^2 + 
             12 $CellContext`ur1^4) + $CellContext`r1^6 (3 - 
              37 $CellContext`e1^4 + 34 $CellContext`ur1^2 + 
              22 $CellContext`ur1^4 + $CellContext`e1^2 (7 - 
                192 $CellContext`ur1^2)) - ($CellContext`M $CellContext`r1^5) \
(3 + 38 $CellContext`e1^4 - 10 $CellContext`ur1^2 - 
             56 $CellContext`ur1^4 + (21 $CellContext`e1^2) (7 + 
               9 $CellContext`ur1^2)) + ($CellContext`M^2 $CellContext`r1^4) \
(-25 + 323 $CellContext`e1^4 - 252 $CellContext`ur1^2 - 
              66 $CellContext`ur1^4 + (5 $CellContext`e1^2) (-6 + 
                91 $CellContext`ur1^2)) + ((
               4 $CellContext`M^3) $CellContext`r1^3) (-4 + 
              27 $CellContext`e1^4 + 2 $CellContext`ur1^2 - 
              26 $CellContext`ur1^4 + $CellContext`e1^2 (193 + 
                114 $CellContext`ur1^2))) + ($CellContext`l1^4 \
$CellContext`r1^2) ((-864) $CellContext`M^6 - ((
              48 $CellContext`M^5) $CellContext`r1) (-11 + 
             81 $CellContext`e1^2 - 
             6 $CellContext`ur1^2) - $CellContext`r1^6 (27 + 
             25 $CellContext`e1^4 + 56 $CellContext`ur1^2 + 
             18 $CellContext`ur1^4 - (9 $CellContext`e1^2) (20 + 
              9 $CellContext`ur1^2)) + ((
               4 $CellContext`M^4) $CellContext`r1^2) (309 - 
              81 $CellContext`e1^4 + 
              16 $CellContext`ur1^2 + $CellContext`e1^2 (384 + 
                9 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^5) (
              198 - 26 $CellContext`e1^4 + 243 $CellContext`ur1^2 + 
              26 $CellContext`ur1^4 - (3 $CellContext`e1^2) (190 + 
               37 $CellContext`ur1^2)) + ((
               4 $CellContext`M^3) $CellContext`r1^3) (
              15 $CellContext`e1^4 + (27 $CellContext`e1^2) (31 + 
                2 $CellContext`ur1^2) - 
              2 (99 + 94 $CellContext`ur1^2)) + ($CellContext`M^2 \
$CellContext`r1^4) (-225 + 203 $CellContext`e1^4 + 60 $CellContext`ur1^2 + 
              14 $CellContext`ur1^4 - $CellContext`e1^2 (1206 + 
               343 $CellContext`ur1^2))) - ($CellContext`l1^2 \
$CellContext`r1^4) (
           544 $CellContext`M^6 + (2 $CellContext`r1^6) (1 + 
             31 $CellContext`e1^4 - 12 $CellContext`ur1^2 + 
             4 $CellContext`ur1^4 - (8 $CellContext`e1^2) (
              9 + $CellContext`ur1^2)) + ((
              16 $CellContext`M^5) $CellContext`r1) (270 $CellContext`e1^2 - 
             7 (2 + 7 $CellContext`ur1^2)) + ((
              4 $CellContext`M^4) $CellContext`r1^2) (-179 + 
             234 $CellContext`e1^4 + 8 $CellContext`ur1^2 + 
             16 $CellContext`ur1^4 - (18 $CellContext`e1^2) (19 + 
              12 $CellContext`ur1^2)) + ($CellContext`M^2 $CellContext`r1^4) (
             143 - 526 $CellContext`e1^4 + 190 $CellContext`ur1^2 - 
             208 $CellContext`ur1^4 + (36 $CellContext`e1^2) (27 + 
               16 $CellContext`ur1^2)) - ((
             4 $CellContext`M^3) $CellContext`r1^3) (-79 + 
            42 $CellContext`e1^4 - 135 $CellContext`ur1^2 - 
            28 $CellContext`ur1^4 + $CellContext`e1^2 (855 + 
              164 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^5) (
             64 $CellContext`e1^4 + $CellContext`e1^2 (585 + 
               296 $CellContext`ur1^2) - 
             2 (32 + 57 $CellContext`ur1^2 + 
              22 $CellContext`ur1^4)))) + (($CellContext`a^4 $CellContext`e1) \
$CellContext`r1^4) ($CellContext`l1^8 (
            720 $CellContext`M^6 - (576 $CellContext`M^5) $CellContext`r1 - (
             680 $CellContext`M^4) $CellContext`r1^2 + (
              604 $CellContext`M^3) $CellContext`r1^3 - (
             31 $CellContext`M^2) $CellContext`r1^4 - (
             54 $CellContext`M) $CellContext`r1^5 + 
            9 $CellContext`r1^6) + ($CellContext`l1^6 $CellContext`r1^2) (
            4032 $CellContext`M^6 + ($CellContext`M^2 $CellContext`r1^4) (5 + 
              267 $CellContext`e1^2 - 
              181 $CellContext`ur1^2) + ((
               2 $CellContext`M) $CellContext`r1^5) (-113 + 
              10 $CellContext`e1^2 - 
              45 $CellContext`ur1^2) + $CellContext`r1^6 (35 - 
              9 $CellContext`e1^2 + 22 $CellContext`ur1^2) - ((
              4 $CellContext`M^4) $CellContext`r1^2) (623 + 
             157 $CellContext`e1^2 + 
             99 $CellContext`ur1^2) + ((
               2 $CellContext`M^3) $CellContext`r1^3) (1064 - 
              261 $CellContext`e1^2 + 
              447 $CellContext`ur1^2) + ((
               24 $CellContext`M^5) $CellContext`r1) (49 $CellContext`e1^2 - 
              3 (42 + $CellContext`ur1^2))) + ($CellContext`l1^4 \
$CellContext`r1^4) (
            4832 $CellContext`M^6 + ((
               8 $CellContext`M^5) $CellContext`r1) (-380 + 
              423 $CellContext`e1^2 - 
              237 $CellContext`ur1^2) + ((
               4 $CellContext`M^4) $CellContext`r1^2) (-751 + 
              9 $CellContext`e1^4 - 99 $CellContext`ur1^2 + 
              4 $CellContext`ur1^4 - (33 $CellContext`e1^2) (
               13 + $CellContext`ur1^2)) - ((
              2 $CellContext`M^3) $CellContext`r1^3) (-994 + 
             6 $CellContext`e1^4 - 697 $CellContext`ur1^2 - 
             20 $CellContext`ur1^4 + (9 $CellContext`e1^2) (77 + 
               6 $CellContext`ur1^2)) + $CellContext`r1^6 (
              30 + $CellContext`e1^4 - 9 $CellContext`ur1^2 + 
              13 $CellContext`ur1^4 - $CellContext`e1^2 (21 + 
               13 $CellContext`ur1^2)) + ((
               2 $CellContext`M) $CellContext`r1^5) (-125 + $CellContext`e1^4 - 
              49 $CellContext`ur1^2 - 
              14 $CellContext`ur1^4 + $CellContext`e1^2 (30 + 
                13 $CellContext`ur1^2)) + ($CellContext`M^2 \
$CellContext`r1^4) (227 - 11 $CellContext`e1^4 + 65 $CellContext`ur1^2 - 
              86 $CellContext`ur1^4 + $CellContext`e1^2 (663 + 
                127 $CellContext`ur1^2))) + $CellContext`r1^8 (
            144 $CellContext`M^6 + ((24 $CellContext`M^5) $CellContext`r1) (
              7 $CellContext`e1^2 + 
              9 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^5) (8 + 
              2 $CellContext`e1^4 + 45 $CellContext`ur1^2 - 
              42 $CellContext`ur1^4 + (14 $CellContext`e1^2) (1 + 
                6 $CellContext`ur1^2)) + ((
               4 $CellContext`M^4) $CellContext`r1^2) (-35 + 
              9 $CellContext`e1^4 - 117 $CellContext`ur1^2 - 
              36 $CellContext`ur1^4 + $CellContext`e1^2 (5 + 
                57 $CellContext`ur1^2)) + ($CellContext`M^2 \
$CellContext`r1^4) (32 - 11 $CellContext`e1^4 + 399 $CellContext`ur1^2 + 
              234 $CellContext`ur1^4 - (3 $CellContext`e1^2) (5 + 
               69 $CellContext`ur1^2)) - ((
              2 $CellContext`M^3) $CellContext`r1^3) (4 + 6 $CellContext`e1^4 + 
             169 $CellContext`ur1^2 - 
             72 $CellContext`ur1^4 + $CellContext`e1^2 (51 + 
               110 $CellContext`ur1^2)) + $CellContext`r1^6 \
($CellContext`e1^4 + $CellContext`e1^2 (3 + 33 $CellContext`ur1^2) - 
              2 (2 + 21 $CellContext`ur1^2 + 
               18 $CellContext`ur1^4))) + ($CellContext`l1^2 \
$CellContext`r1^6) (
            1536 $CellContext`M^6 + ((
               8 $CellContext`M^5) $CellContext`r1) (-58 + 
              297 $CellContext`e1^2 - 
              45 $CellContext`ur1^2) + ((
               4 $CellContext`M^4) $CellContext`r1^2) (-325 + 
              18 $CellContext`e1^4 - 249 $CellContext`ur1^2 + 
              72 $CellContext`ur1^4 - (3 $CellContext`e1^2) (89 + 
               12 $CellContext`ur1^2)) + ($CellContext`M^2 $CellContext`r1^4) \
(231 - 22 $CellContext`e1^4 + 949 $CellContext`ur1^2 - 
              64 $CellContext`ur1^4 + $CellContext`e1^2 (381 + 
                20 $CellContext`ur1^2)) - ((
              2 $CellContext`M^3) $CellContext`r1^3) (-196 + 
             12 $CellContext`e1^4 + 271 $CellContext`ur1^2 - 
             64 $CellContext`ur1^4 + (3 $CellContext`e1^2) (161 + 
               48 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^5) \
(-62 + 4 $CellContext`e1^4 + 135 $CellContext`ur1^2 - 
              16 $CellContext`ur1^4 + (2 $CellContext`e1^2) (27 + 
                50 $CellContext`ur1^2)) + $CellContext`r1^6 (
              2 $CellContext`e1^4 + $CellContext`e1^2 (-9 + 
                10 $CellContext`ur1^2) - 
              2 (1 + 58 $CellContext`ur1^2 + 24 $CellContext`ur1^4)))) - ((((
            2 $CellContext`a^7) $CellContext`l1) $CellContext`M) \
$CellContext`r1^2) ($CellContext`l1^8 (
           18 $CellContext`M^3 - (3 $CellContext`M^2) $CellContext`r1 - (
            7 $CellContext`M) $CellContext`r1^2 + 
           2 $CellContext`r1^3) - $CellContext`l1^6 (
          288 $CellContext`M^5 + ((
             48 (-1 + 
              15 $CellContext`e1^2)) $CellContext`M^4) $CellContext`r1 + ((
             8 (-47 + 
              6 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1^2 + \
$CellContext`r1^5 (-24 + 41 $CellContext`e1^2 - 
            10 $CellContext`ur1^2) + ((2 $CellContext`M) $CellContext`r1^4) (
            41 - 13 $CellContext`e1^2 + 
            5 $CellContext`ur1^2) + ($CellContext`M^2 $CellContext`r1^3) (90 - 
            415 $CellContext`e1^2 + 
            27 $CellContext`ur1^2)) + $CellContext`l1^4 (
           288 $CellContext`M^7 + ((
              48 (-1 + 
               60 $CellContext`e1^2)) $CellContext`M^6) $CellContext`r1 + ((
              8 (-182 + 24 $CellContext`e1^2 + 
               45 $CellContext`e1^4)) $CellContext`M^5) $CellContext`r1^2 + ((
              4 $CellContext`M^4) $CellContext`r1^3) (72 - 
             1495 $CellContext`e1^2 + 27 $CellContext`e1^4 + 
             120 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^6) \
(-196 + 120 $CellContext`e1^4 - 75 $CellContext`ur1^2 + 
             9 $CellContext`ur1^4 + $CellContext`e1^2 (162 - 
               99 $CellContext`ur1^2)) + $CellContext`r1^7 (53 + 
             39 $CellContext`e1^4 + 75 $CellContext`ur1^2 + 
             8 $CellContext`ur1^4 - (78 $CellContext`e1^2) (
              3 + $CellContext`ur1^2)) - ((
             2 $CellContext`M^3) $CellContext`r1^4) (
            251 $CellContext`e1^4 + $CellContext`e1^2 (232 - 
              90 $CellContext`ur1^2) - 
            9 (63 + 8 $CellContext`ur1^2)) + ($CellContext`M^2 \
$CellContext`r1^5) (-265 - 157 $CellContext`e1^4 - 
             431 $CellContext`ur1^2 + $CellContext`e1^2 (2468 + 
               226 $CellContext`ur1^2))) + ((
            2 $CellContext`l1^2) $CellContext`r1^2) (
           192 $CellContext`M^7 + ((8 $CellContext`M^6) $CellContext`r1) (-2 + 
             387 $CellContext`e1^2 - 
             33 $CellContext`ur1^2) + ((
              2 $CellContext`M) $CellContext`r1^6) (-35 + 
             98 $CellContext`e1^4 - 37 $CellContext`ur1^2 + 
             11 $CellContext`ur1^4 - (9 $CellContext`e1^2) (-8 + 
              5 $CellContext`ur1^2)) + ((
              16 $CellContext`M^5) $CellContext`r1^2) (63 $CellContext`e1^4 - 
             4 (11 + $CellContext`ur1^2) - (3 $CellContext`e1^2) (-7 + 
              9 $CellContext`ur1^2)) + $CellContext`r1^7 (14 + 
             64 $CellContext`e1^4 + 27 $CellContext`ur1^2 + 
             16 $CellContext`ur1^4 - (3 $CellContext`e1^2) (51 + 
              28 $CellContext`ur1^2)) + ((
              8 $CellContext`M^4) $CellContext`r1^3) (11 + 
             39 $CellContext`e1^4 + 
             100 $CellContext`ur1^2 - $CellContext`e1^2 (575 + 
              56 $CellContext`ur1^2)) + ((
              4 $CellContext`M^3) $CellContext`r1^4) (116 - 
             242 $CellContext`e1^4 + 43 $CellContext`ur1^2 - 
             14 $CellContext`ur1^4 + (2 $CellContext`e1^2) (-64 + 
               95 $CellContext`ur1^2)) - ($CellContext`M^2 $CellContext`r1^5) \
(78 + 308 $CellContext`e1^4 + 304 $CellContext`ur1^2 + 
            80 $CellContext`ur1^4 - $CellContext`e1^2 (1679 + 
             616 $CellContext`ur1^2))) + $CellContext`r1^4 (
           96 $CellContext`M^7 + ((16 $CellContext`M^6) $CellContext`r1) (1 + 
             105 $CellContext`e1^2 - 
             27 $CellContext`ur1^2) + ((
              8 $CellContext`M^5) $CellContext`r1^2) (-42 + 
             243 $CellContext`e1^4 - 14 $CellContext`ur1^2 + 
             24 $CellContext`ur1^4 + $CellContext`e1^2 (66 - 
               192 $CellContext`ur1^2)) + $CellContext`r1^7 (
             95 $CellContext`e1^4 - (2 $CellContext`ur1^2) (13 + 
              3 $CellContext`ur1^2) + $CellContext`e1^2 (-80 + 
               88 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^6) \
(-25 + 290 $CellContext`e1^4 - 122 $CellContext`ur1^2 - 
             62 $CellContext`ur1^4 + $CellContext`e1^2 (155 + 
               262 $CellContext`ur1^2)) + ((
              4 $CellContext`M^4) $CellContext`r1^3) (-4 + 
             153 $CellContext`e1^4 + 128 $CellContext`ur1^2 + 
             34 $CellContext`ur1^4 - $CellContext`e1^2 (649 + 
              294 $CellContext`ur1^2)) + ($CellContext`M^2 $CellContext`r1^5) \
((-507) $CellContext`e1^4 + $CellContext`e1^2 (939 + 580 $CellContext`ur1^2) + 
             2 (-1 + $CellContext`ur1^2 - 71 $CellContext`ur1^4)) - ((
             2 $CellContext`M^3) $CellContext`r1^4) (
            789 $CellContext`e1^4 - (4 $CellContext`e1^2) (-79 + 
             71 $CellContext`ur1^2) + 
            2 (-50 - 88 $CellContext`ur1^2 + 25 $CellContext`ur1^4)))) - ((((
            2 $CellContext`a^9) $CellContext`l1) $CellContext`M) \
$CellContext`r1) ($CellContext`l1^6 (
           72 $CellContext`M^4 + ((
              12 (2 + 15 $CellContext`e1^2)) $CellContext`M^3) \
$CellContext`r1 + ((-55 + 
              102 $CellContext`e1^2) $CellContext`M^2) $CellContext`r1^2 - ((
             8 + 19 $CellContext`e1^2) $CellContext`M) $CellContext`r1^3 + (
             4 (2 - 3 $CellContext`e1^2)) $CellContext`r1^4) - \
$CellContext`l1^4 (
          288 $CellContext`M^6 + ((
             8 (-95 + 204 $CellContext`e1^2 + 
              45 $CellContext`e1^4)) $CellContext`M^4) $CellContext`r1^2 + (
            96 $CellContext`M^5) ($CellContext`r1 + (
              30 $CellContext`e1^2) $CellContext`r1) + ((
             4 $CellContext`M^3) $CellContext`r1^3) (-41 - 
            562 $CellContext`e1^2 + 72 $CellContext`e1^4 + 
            42 $CellContext`ur1^2) + $CellContext`r1^6 ((-27) \
$CellContext`e1^4 - 
            6 (7 + 5 $CellContext`ur1^2) + $CellContext`e1^2 (147 + 
              26 $CellContext`ur1^2)) + ($CellContext`M^2 $CellContext`r1^4) (
            361 - 115 $CellContext`e1^4 + 
            104 $CellContext`ur1^2 + $CellContext`e1^2 (-1282 + 
              81 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^5) (
            40 - 138 $CellContext`e1^4 - 
            48 $CellContext`ur1^2 + $CellContext`e1^2 (243 + 
              95 $CellContext`ur1^2))) + ($CellContext`l1^2 $CellContext`r1) \
(((4 $CellContext`e1^4) $CellContext`r1) (
             360 $CellContext`M^6 + (288 $CellContext`M^5) $CellContext`r1 - (
              628 $CellContext`M^4) $CellContext`r1^2 - (
              552 $CellContext`M^3) $CellContext`r1^3 + (
               99 $CellContext`M^2) $CellContext`r1^4 + (
               168 $CellContext`M) $CellContext`r1^5 + 
             33 $CellContext`r1^6) + $CellContext`e1^2 (
             2880 $CellContext`M^7 + (
               1632 $CellContext`M^6) $CellContext`r1 - (
              8944 $CellContext`M^5) $CellContext`r1^2 - (
              12 $CellContext`r1^7) (27 + 
              14 $CellContext`ur1^2) - ((
               8 $CellContext`M^2) $CellContext`r1^5) (-357 + 
              32 $CellContext`ur1^2) + ((
                32 $CellContext`M^4) $CellContext`r1^3) (-161 + 
               45 $CellContext`ur1^2) + ((
                12 $CellContext`M^3) $CellContext`r1^4) (409 + 
               132 $CellContext`ur1^2) - ($CellContext`M $CellContext`r1^6) (
              531 + 680 $CellContext`ur1^2)) + $CellContext`r1 ((-720) \
$CellContext`M^6 + ((4 $CellContext`M^3) $CellContext`r1^3) (64 - 
               223 $CellContext`ur1^2) + ((
                48 $CellContext`M^5) $CellContext`r1) (-4 + 
               15 $CellContext`ur1^2) + ((
                8 $CellContext`M^4) $CellContext`r1^2) (154 + 
               53 $CellContext`ur1^2) + $CellContext`r1^6 (47 + 
               81 $CellContext`ur1^2 + 
               16 $CellContext`ur1^4) + ((
                2 $CellContext`M^2) $CellContext`r1^4) (-239 - 
               254 $CellContext`ur1^2 + 
               28 $CellContext`ur1^4) + ($CellContext`M $CellContext`r1^5) \
(-56 + 125 $CellContext`ur1^2 + 
               64 $CellContext`ur1^4))) + $CellContext`r1^3 (((
              2 $CellContext`e1^4) $CellContext`r1) (
             1368 $CellContext`M^6 + (
               1104 $CellContext`M^5) $CellContext`r1 - (
              1440 $CellContext`M^4) $CellContext`r1^2 - (
              1344 $CellContext`M^3) $CellContext`r1^3 + (
               141 $CellContext`M^2) $CellContext`r1^4 + (
               330 $CellContext`M) $CellContext`r1^5 + 
             65 $CellContext`r1^6) + $CellContext`e1^2 (
             1152 $CellContext`M^7 - $CellContext`r1^7 (155 + 
              73 $CellContext`ur1^2) + ((
                2 $CellContext`M^2) $CellContext`r1^5) (658 + 
               89 $CellContext`ur1^2) - ((
               16 $CellContext`M^6) $CellContext`r1) (-50 + 
              99 $CellContext`ur1^2) - ((
               16 $CellContext`M^5) $CellContext`r1^2) (235 + 
              103 $CellContext`ur1^2) + ((
                8 $CellContext`M^4) $CellContext`r1^3) (-302 + 
               299 $CellContext`ur1^2) - ($CellContext`M $CellContext`r1^6) (
              235 + 378 $CellContext`ur1^2) + ((
                4 $CellContext`M^3) $CellContext`r1^4) (521 + 
               676 $CellContext`ur1^2)) + $CellContext`r1 ((-272) \
$CellContext`M^6 + ((16 $CellContext`M^5) $CellContext`r1) (-7 + 
               52 $CellContext`ur1^2) - ((
               6 $CellContext`M^2) $CellContext`r1^4) (23 + 
              57 $CellContext`ur1^2 + 
              3 $CellContext`ur1^4) + (2 $CellContext`r1^6) (5 + 
               8 $CellContext`ur1^2 + 7 $CellContext`ur1^4) - ((
               8 $CellContext`M^4) $CellContext`r1^2) (-52 - 
              64 $CellContext`ur1^2 + 
              33 $CellContext`ur1^4) + ($CellContext`M $CellContext`r1^5) \
(-25 - 31 $CellContext`ur1^2 + 52 $CellContext`ur1^4) - ((
               4 $CellContext`M^3) $CellContext`r1^3) (-31 + 
              108 $CellContext`ur1^2 + 
              68 $CellContext`ur1^4)))) + (($CellContext`a^12 \
$CellContext`e1) (
           2 $CellContext`M + $CellContext`r1)) ($CellContext`l1^4 (
            360 $CellContext`M^5 + ((
               36 (7 + 
                20 $CellContext`e1^2)) $CellContext`M^4) $CellContext`r1 + ((
               2 (-161 + 336 $CellContext`e1^2 + 
                9 $CellContext`e1^4)) $CellContext`M^3) $CellContext`r1^2 + \
((-181 + 107 $CellContext`e1^2 + 
               21 $CellContext`e1^4) $CellContext`M^2) $CellContext`r1^3 + ((
               2 (9 - 21 $CellContext`e1^2 + 
                4 $CellContext`e1^4)) $CellContext`M) $CellContext`r1^4 + (12 - 
              9 $CellContext`e1^2 + $CellContext`e1^4) $CellContext`r1^5) + \
($CellContext`l1^2 $CellContext`r1) ((((
                2 $CellContext`e1^4) $CellContext`r1) (
                3 $CellContext`M + $CellContext`r1)^2) ((-16) \
$CellContext`M^3 - (
               8 $CellContext`M^2) $CellContext`r1 + (
                10 $CellContext`M) $CellContext`r1^2 + 
              5 $CellContext`r1^3) - $CellContext`e1^2 (
             2880 $CellContext`M^6 + (
               2688 $CellContext`M^5) $CellContext`r1 - (
              1948 $CellContext`M^4) $CellContext`r1^2 + ((
                24 $CellContext`M) $CellContext`r1^5) (9 + 
               4 $CellContext`ur1^2) + ((
                24 $CellContext`M^3) $CellContext`r1^3) (-99 + 
               7 $CellContext`ur1^2) + $CellContext`r1^6 (45 + 
               14 $CellContext`ur1^2) + ($CellContext`M^2 $CellContext`r1^4) \
(-289 + 220 $CellContext`ur1^2)) + $CellContext`r1 (
              1296 $CellContext`M^5 + ((
                 36 $CellContext`M^4) $CellContext`r1) (20 - 
                19 $CellContext`ur1^2) + ($CellContext`M^2 $CellContext`r1^3) \
(-425 + 3 $CellContext`ur1^2) + (8 $CellContext`r1^5) (5 + 
                3 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^4) (
                66 + 113 $CellContext`ur1^2) - ((
                2 $CellContext`M^3) $CellContext`r1^2) (383 + 
               306 $CellContext`ur1^2))) + $CellContext`r1^2 \
(($CellContext`e1^4 (3 $CellContext`M + $CellContext`r1)^2) (
              32 $CellContext`M^5 + (16 $CellContext`M^4) $CellContext`r1 - (
               80 $CellContext`M^3) $CellContext`r1^2 - (
               40 $CellContext`M^2) $CellContext`r1^3 + (
                30 $CellContext`M) $CellContext`r1^4 + 
              15 $CellContext`r1^5) - ($CellContext`e1^2 $CellContext`r1) (
             720 $CellContext`M^6 + ((48 $CellContext`M^5) $CellContext`r1) (
               14 - 15 $CellContext`ur1^2) + (3 $CellContext`r1^6) (13 + 
               9 $CellContext`ur1^2) - ((
               92 $CellContext`M^4) $CellContext`r1^2) (9 + 
              10 $CellContext`ur1^2) + ((
                2 $CellContext`M^3) $CellContext`r1^3) (-432 + 
               11 $CellContext`ur1^2) + ((
                6 $CellContext`M) $CellContext`r1^5) (32 + 
               33 $CellContext`ur1^2) + ($CellContext`M^2 $CellContext`r1^4) (
               45 + 439 $CellContext`ur1^2)) + $CellContext`r1^2 (
              280 $CellContext`M^5 + ((4 $CellContext`M^4) $CellContext`r1) (
                49 - 137 $CellContext`ur1^2) + (
                6 $CellContext`r1^5) (2 + $CellContext`ur1^2)^2 + ((
                 4 $CellContext`M^3) $CellContext`r1^2) (-64 - 
                117 $CellContext`ur1^2 + 
                25 $CellContext`ur1^4) + ($CellContext`M $CellContext`r1^4) (
                40 + 119 $CellContext`ur1^2 + 
                46 $CellContext`ur1^4) + ($CellContext`M^2 $CellContext`r1^3) \
(-164 + 57 $CellContext`ur1^2 + 118 $CellContext`ur1^4)))) - (((
           2 $CellContext`a^11) $CellContext`l1) $CellContext`M) \
($CellContext`l1^4 (
           72 $CellContext`M^5 + ((
              2 (-53 + 384 $CellContext`e1^2 + 
               45 $CellContext`e1^4)) $CellContext`M^3) $CellContext`r1^2 + \
((-73 + 65 $CellContext`e1^2 + 
              117 $CellContext`e1^4) $CellContext`M^2) $CellContext`r1^3 + ((
              18 - 141 $CellContext`e1^2 + 
              50 $CellContext`e1^4) $CellContext`M) $CellContext`r1^4 + (12 - 
             36 $CellContext`e1^2 + 7 $CellContext`e1^4) $CellContext`r1^5 + (
             60 $CellContext`M^4) ($CellContext`r1 + (
               12 $CellContext`e1^2) $CellContext`r1)) + ($CellContext`l1^2 \
$CellContext`r1) (((
              4 $CellContext`e1^4) $CellContext`r1) ((-360) $CellContext`M^5 - \
(468 $CellContext`M^4) $CellContext`r1 + (
               16 $CellContext`M^3) $CellContext`r1^2 + (
               254 $CellContext`M^2) $CellContext`r1^3 + (
               121 $CellContext`M) $CellContext`r1^4 + 
             17 $CellContext`r1^5) + $CellContext`r1 (
             432 $CellContext`M^5 + ((12 $CellContext`M^4) $CellContext`r1) (
               24 - 19 $CellContext`ur1^2) + (2 $CellContext`r1^5) (16 + 
               15 $CellContext`ur1^2) - ((
               4 $CellContext`M^3) $CellContext`r1^2) (91 + 
              57 $CellContext`ur1^2) + ((
                2 $CellContext`M) $CellContext`r1^4) (25 + 
               63 $CellContext`ur1^2) + ($CellContext`M^2 $CellContext`r1^3) \
(-232 + 79 $CellContext`ur1^2)) - $CellContext`e1^2 (
            2880 $CellContext`M^6 + (
              3072 $CellContext`M^5) $CellContext`r1 - (
             2764 $CellContext`M^4) $CellContext`r1^2 + ((
               36 $CellContext`M^3) $CellContext`r1^3) (-103 + 
              14 $CellContext`ur1^2) + $CellContext`r1^6 (171 + 
              52 $CellContext`ur1^2) + ((
               2 $CellContext`M) $CellContext`r1^5) (342 + 
              167 $CellContext`ur1^2) + ($CellContext`M^2 $CellContext`r1^4) \
(-273 + 712 $CellContext`ur1^2))) + $CellContext`r1^2 ((2 $CellContext`e1^4) (
             720 $CellContext`M^7 + (936 $CellContext`M^6) $CellContext`r1 - (
              1328 $CellContext`M^5) $CellContext`r1^2 - (
              2200 $CellContext`M^4) $CellContext`r1^3 - (
              338 $CellContext`M^3) $CellContext`r1^4 + (
               689 $CellContext`M^2) $CellContext`r1^5 + (
               355 $CellContext`M) $CellContext`r1^6 + 
             50 $CellContext`r1^7) + ($CellContext`e1^2 $CellContext`r1) \
((-2160) $CellContext`M^6 + ($CellContext`M^2 $CellContext`r1^4) (99 - 
               1304 $CellContext`ur1^2) + ((
                12 $CellContext`M^3) $CellContext`r1^3) (228 + 
               17 $CellContext`ur1^2) + ((
                48 $CellContext`M^5) $CellContext`r1) (-47 + 
               45 $CellContext`ur1^2) - (2 $CellContext`r1^6) (71 + 
              45 $CellContext`ur1^2) - ((
               3 $CellContext`M) $CellContext`r1^5) (193 + 
              215 $CellContext`ur1^2) + ((
                4 $CellContext`M^4) $CellContext`r1^2) (531 + 
               746 $CellContext`ur1^2)) + $CellContext`r1^2 (
             280 $CellContext`M^5 + ((4 $CellContext`M^4) $CellContext`r1) (
               49 - 137 $CellContext`ur1^2) + $CellContext`r1^5 (15 + 
               29 $CellContext`ur1^2 + 
               8 $CellContext`ur1^4) + ((
                2 $CellContext`M^3) $CellContext`r1^2) (-97 - 
               260 $CellContext`ur1^2 + 
               50 $CellContext`ur1^4) + ($CellContext`M $CellContext`r1^4) (
               21 + 119 $CellContext`ur1^2 + 
               
               55 $CellContext`ur1^4) + ($CellContext`M^2 $CellContext`r1^3) \
(-131 + 3 $CellContext`ur1^2 + 
               128 $CellContext`ur1^4)))) + (($CellContext`a^8 \
$CellContext`e1) $CellContext`r1^2) ($CellContext`l1^8 (
            180 $CellContext`M^4 + (36 $CellContext`M^3) $CellContext`r1 - (
             53 $CellContext`M^2) $CellContext`r1^2 - (
             3 $CellContext`M) $CellContext`r1^3 + 
            2 $CellContext`r1^4) - $CellContext`l1^6 (
           2880 $CellContext`M^6 + ((
              288 (2 + 
               5 $CellContext`e1^2)) $CellContext`M^5) $CellContext`r1 + ((
              8 (-385 + 
               78 $CellContext`e1^2)) $CellContext`M^4) $CellContext`r1^2 - ((
             2 $CellContext`M^3) $CellContext`r1^3) (218 + 
            355 $CellContext`e1^2 - 
            81 $CellContext`ur1^2) + ($CellContext`M $CellContext`r1^5) (42 + 
             24 $CellContext`e1^2 - 
             11 $CellContext`ur1^2) + ($CellContext`M^2 $CellContext`r1^4) (
             669 - 317 $CellContext`e1^2 + 
             125 $CellContext`ur1^2) + $CellContext`r1^6 (
             11 $CellContext`e1^2 - 
             8 (4 + $CellContext`ur1^2))) + $CellContext`l1^4 (
            2880 $CellContext`M^8 + ((
               16 (-719 + 156 $CellContext`e1^2 + 
                9 $CellContext`e1^4)) $CellContext`M^6) $CellContext`r1^2 + (
              576 $CellContext`M^7) ($CellContext`r1 + (
                10 $CellContext`e1^2) $CellContext`r1) + ((
               8 $CellContext`M^5) $CellContext`r1^3) (-266 - 
              1381 $CellContext`e1^2 + 12 $CellContext`e1^4 + 
              360 $CellContext`ur1^2) + ($CellContext`M^2 $CellContext`r1^6) \
(-1666 + 30 $CellContext`e1^4 - 1007 $CellContext`ur1^2 + 
              18 $CellContext`ur1^4 + $CellContext`e1^2 (1698 - 
                7 $CellContext`ur1^2)) - ((
              4 $CellContext`M^4) $CellContext`r1^4) (-2053 + 
             50 $CellContext`e1^4 - 
             504 $CellContext`ur1^2 - (5 $CellContext`e1^2) (-247 + 
              6 $CellContext`ur1^2)) + $CellContext`r1^8 (95 + 
              6 $CellContext`e1^4 + 68 $CellContext`ur1^2 + 
              6 $CellContext`ur1^4 - $CellContext`e1^2 (66 + 
               23 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^7) \
(-130 + 36 $CellContext`e1^4 + 99 $CellContext`ur1^2 + 
              22 $CellContext`ur1^4 - (2 $CellContext`e1^2) (72 + 
               43 $CellContext`ur1^2)) - ((
              2 $CellContext`M^3) $CellContext`r1^5) (-600 + 
             72 $CellContext`e1^4 + 
             799 $CellContext`ur1^2 - (2 $CellContext`e1^2) (933 + 
              50 $CellContext`ur1^2))) + ($CellContext`l1^2 \
$CellContext`r1^2) (
            2304 $CellContext`M^8 + ((32 $CellContext`M^7) $CellContext`r1) (
              22 + 351 $CellContext`e1^2 - 99 $CellContext`ur1^2) - ((
              8 $CellContext`M^4) $CellContext`r1^4) (-672 + 
             96 $CellContext`e1^4 - 491 $CellContext`ur1^2 + 
             28 $CellContext`ur1^4 + $CellContext`e1^2 (862 - 
               104 $CellContext`ur1^2)) + ((
               16 $CellContext`M^6) $CellContext`r1^2) (-487 + 
              54 $CellContext`e1^4 - 
              127 $CellContext`ur1^2 + $CellContext`e1^2 (321 - 
                36 $CellContext`ur1^2)) + $CellContext`r1^8 (75 + 
              20 $CellContext`e1^4 + 34 $CellContext`ur1^2 + 
              24 $CellContext`ur1^4 - (30 $CellContext`e1^2) (3 + 
               2 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^7) \
(-140 + 120 $CellContext`e1^4 - 29 $CellContext`ur1^2 + 
              104 $CellContext`ur1^4 - (20 $CellContext`e1^2) (9 + 
               10 $CellContext`ur1^2)) + ((
               32 $CellContext`M^5) $CellContext`r1^3) (-63 + 
              18 $CellContext`e1^4 + 
              209 $CellContext`ur1^2 - (2 $CellContext`e1^2) (230 + 
               13 $CellContext`ur1^2)) + ((
               2 $CellContext`M^2) $CellContext`r1^6) (-577 + 
              42 $CellContext`e1^4 - 526 $CellContext`ur1^2 - 
              16 $CellContext`ur1^4 + $CellContext`e1^2 (1025 + 
                116 $CellContext`ur1^2)) - ((
              4 $CellContext`M^3) $CellContext`r1^5) (-278 + 
             144 $CellContext`e1^4 + 411 $CellContext`ur1^2 + 
             96 $CellContext`ur1^4 - $CellContext`e1^2 (1075 + 
              336 $CellContext`ur1^2))) + $CellContext`r1^4 (
            192 $CellContext`M^8 + ((32 $CellContext`M^7) $CellContext`r1) (4 + 
              39 $CellContext`e1^2 - 
              27 $CellContext`ur1^2) + ((
               16 $CellContext`M^6) $CellContext`r1^2) (-58 + 
              54 $CellContext`e1^4 - 35 $CellContext`ur1^2 + 
              24 $CellContext`ur1^4 + $CellContext`e1^2 (53 - 
                69 $CellContext`ur1^2)) - ((
              4 $CellContext`M^4) $CellContext`r1^4) (-200 + 
             156 $CellContext`e1^4 - 300 $CellContext`ur1^2 + 
             42 $CellContext`ur1^4 + $CellContext`e1^2 (309 - 
               24 $CellContext`ur1^2)) + $CellContext`r1^8 (10 + 
              15 $CellContext`e1^4 - 65 $CellContext`ur1^2 - 
              21 $CellContext`ur1^4 + (5 $CellContext`e1^2) (-5 + 
                2 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^7) \
(-50 + 90 $CellContext`e1^4 - 285 $CellContext`ur1^2 - 
              126 $CellContext`ur1^4 + (30 $CellContext`e1^2) (-1 + 
                4 $CellContext`ur1^2)) + ((
               8 $CellContext`M^5) $CellContext`r1^3) (-60 + 
              72 $CellContext`e1^4 + 154 $CellContext`ur1^2 + 
              52 $CellContext`ur1^4 - $CellContext`e1^2 (243 + 
               164 $CellContext`ur1^2)) + ((
               2 $CellContext`M^3) $CellContext`r1^5) (160 - 
              240 $CellContext`e1^4 + 210 $CellContext`ur1^2 - 
              192 $CellContext`ur1^4 + $CellContext`e1^2 (315 + 
                344 $CellContext`ur1^2)) + ($CellContext`M^2 \
$CellContext`r1^6) (
              55 $CellContext`e1^4 + $CellContext`e1^2 (405 + 
                418 $CellContext`ur1^2) - 
              2 (95 + 100 $CellContext`ur1^2 + 
               142 $CellContext`ur1^4)))) + (($CellContext`a^10 \
$CellContext`e1) $CellContext`r1) ($CellContext`l1^6 (
            720 $CellContext`M^5 + ((
               72 (7 + 
                5 $CellContext`e1^2)) $CellContext`M^4) $CellContext`r1 + ((
               14 (-19 + 
                24 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1^2 + \
((-179 + 64 $CellContext`e1^2) $CellContext`M^2) $CellContext`r1^3 + ((8 - 
               13 $CellContext`e1^2) $CellContext`M) $CellContext`r1^4 + (8 - 
              3 $CellContext`e1^2) $CellContext`r1^5) - $CellContext`l1^4 (
           2880 $CellContext`M^7 + ((
              288 (7 + 
               20 $CellContext`e1^2)) $CellContext`M^6) $CellContext`r1 + ((
              8 (-637 + 672 $CellContext`e1^2 + 
               18 $CellContext`e1^4)) $CellContext`M^5) $CellContext`r1^2 + ((
              4 $CellContext`M^4) $CellContext`r1^3) (-827 - 
             632 $CellContext`e1^2 + 42 $CellContext`e1^4 + 
             252 $CellContext`ur1^2) + $CellContext`r1^7 ((-4) \
$CellContext`e1^4 - 
             6 (9 + 4 $CellContext`ur1^2) + $CellContext`e1^2 (39 + 
               7 $CellContext`ur1^2)) + ((
              2 $CellContext`M^3) $CellContext`r1^4) (710 - 
             4 $CellContext`e1^4 + 
             512 $CellContext`ur1^2 + (3 $CellContext`e1^2) (-590 + 
               9 $CellContext`ur1^2)) + ($CellContext`M $CellContext`r1^6) \
(-62 - 32 $CellContext`e1^4 - 
             97 $CellContext`ur1^2 + $CellContext`e1^2 (174 + 
               43 $CellContext`ur1^2)) + ($CellContext`M^2 $CellContext`r1^5) \
(946 - 76 $CellContext`e1^4 + 
             160 $CellContext`ur1^2 + $CellContext`e1^2 (-633 + 
               85 $CellContext`ur1^2))) + ($CellContext`l1^2 $CellContext`r1) \
((((4 $CellContext`e1^4) $CellContext`r1) (
                3 $CellContext`M + $CellContext`r1)^2) (
              16 $CellContext`M^5 + (8 $CellContext`M^4) $CellContext`r1 - (
               32 $CellContext`M^3) $CellContext`r1^2 - (
               16 $CellContext`M^2) $CellContext`r1^3 + (
                10 $CellContext`M) $CellContext`r1^4 + 
              5 $CellContext`r1^5) + $CellContext`e1^2 (
              5760 $CellContext`M^8 + (
                5376 $CellContext`M^7) $CellContext`r1 - (
               13760 $CellContext`M^6) $CellContext`r1^2 + ($CellContext`M^2 \
$CellContext`r1^6) (1035 - 
                568 $CellContext`ur1^2) + ((
                 240 $CellContext`M^5) $CellContext`r1^3) (-59 + 
                4 $CellContext`ur1^2) - (10 $CellContext`r1^8) (9 + 
               5 $CellContext`ur1^2) + ((
                 8 $CellContext`M^3) $CellContext`r1^5) (795 + 
                28 $CellContext`ur1^2) - ((
                5 $CellContext`M) $CellContext`r1^7) (81 + 
               64 $CellContext`ur1^2) + ((
                 12 $CellContext`M^4) $CellContext`r1^4) (287 + 
                120 $CellContext`ur1^2)) + $CellContext`r1 ((-4320) \
$CellContext`M^7 + ((48 $CellContext`M^6) $CellContext`r1) (-59 + 
                90 $CellContext`ur1^2) + ((
                 32 $CellContext`M^5) $CellContext`r1^2) (179 + 
                133 $CellContext`ur1^2) - ((
                4 $CellContext`M^4) $CellContext`r1^3) (-940 + 
               563 $CellContext`ur1^2) + $CellContext`r1^7 (79 + 
                70 $CellContext`ur1^2 + 
                12 $CellContext`ur1^4) + ((
                 4 $CellContext`M^3) $CellContext`r1^4) (-401 - 
                765 $CellContext`ur1^2 + 
                28 $CellContext`ur1^4) + ((
                 2 $CellContext`M) $CellContext`r1^6) (44 + 
                147 $CellContext`ur1^2 + 
                40 $CellContext`ur1^4) + ($CellContext`M^2 $CellContext`r1^5) \
(-1122 - 389 $CellContext`ur1^2 + 
                168 $CellContext`ur1^4))) + $CellContext`r1^3 ((((
                4 $CellContext`e1^4) $CellContext`r1) (
                3 $CellContext`M + $CellContext`r1)^2) (
              32 $CellContext`M^5 + (16 $CellContext`M^4) $CellContext`r1 - (
               40 $CellContext`M^3) $CellContext`r1^2 - (
               20 $CellContext`M^2) $CellContext`r1^3 + (
                10 $CellContext`M) $CellContext`r1^4 + 
              5 $CellContext`r1^5) + $CellContext`e1^2 (
              768 $CellContext`M^8 - (15 $CellContext`r1^8) (3 + 
               2 $CellContext`ur1^2) + ((
                 48 $CellContext`M^5) $CellContext`r1^3) (-58 + 
                27 $CellContext`ur1^2) - ((
                32 $CellContext`M^7) $CellContext`r1) (-26 + 
               33 $CellContext`ur1^2) - ((
                5 $CellContext`M) $CellContext`r1^7) (40 + 
               39 $CellContext`ur1^2) - ((
                3 $CellContext`M^2) $CellContext`r1^6) (-55 + 
               86 $CellContext`ur1^2) - ((
                16 $CellContext`M^6) $CellContext`r1^2) (159 + 
               95 $CellContext`ur1^2) + ((
                 12 $CellContext`M^4) $CellContext`r1^4) (83 + 
                220 $CellContext`ur1^2) + ((
                 4 $CellContext`M^3) $CellContext`r1^5) (405 + 
                224 $CellContext`ur1^2)) + $CellContext`r1 ((-544) \
$CellContext`M^7 + ((16 $CellContext`M^6) $CellContext`r1) (-31 + 
                104 $CellContext`ur1^2) + $CellContext`r1^7 (25 + 
                3 $CellContext`ur1^2 + 9 $CellContext`ur1^4) - ((
                8 $CellContext`M^5) $CellContext`r1^2) (-125 - 
               210 $CellContext`ur1^2 + 
               66 $CellContext`ur1^4) + ($CellContext`M $CellContext`r1^6) (
                16 - 27 $CellContext`ur1^2 + 66 $CellContext`ur1^4) - ((
                2 $CellContext`M^3) $CellContext`r1^4) (173 + 
               580 $CellContext`ur1^2 + 
               102 $CellContext`ur1^4) + ($CellContext`M^2 $CellContext`r1^5) \
(-319 - 363 $CellContext`ur1^2 + 114 $CellContext`ur1^4) - ((
                4 $CellContext`M^4) $CellContext`r1^3) (-215 + 
               171 $CellContext`ur1^2 + 186 $CellContext`ur1^4)))))],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.560633534384255*^9, 3.560633543747409*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"CForm", ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"\[Alpha]", "/", "\[Beta]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"r1", "\[Rule]", 
               RowBox[{"r1", "[", "t", "]"}]}], ",", 
              RowBox[{"ur1", "\[Rule]", 
               RowBox[{"ur1", "[", "t", "]"}]}], ",", 
              RowBox[{"\[CapitalDelta]r", "\[Rule]", 
               RowBox[{"r", "-", 
                RowBox[{"r1", "[", "t", "]"}]}]}]}], "}"}]}], ",", "t"}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"r", "\[Rule]", 
            RowBox[{"\[CapitalDelta]r", "+", "r1"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "ddr1"}], ",", 
           
           RowBox[{
            RowBox[{
             RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ddur1"}], 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "dr1"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "dur1"}], ",", 
           
           RowBox[{
            RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
           RowBox[{
            RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]"}], 
         "}"}]}], "]"}], "]"}], "/.", "urrule"}], "]"}], ",", 
   RowBox[{"{", "2", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.559328451456896*^9, 3.559328638728544*^9}, {
  3.559328670562029*^9, 3.559328676536992*^9}, {3.5593287952959557`*^9, 
  3.559328805678485*^9}, {3.559329011089082*^9, 3.5593290246942663`*^9}, {
  3.559329461311171*^9, 3.559329467351018*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"(Power(r1,3)*(Power(a,2) + r1*(-2*M + \
r1))*(Power(l1,2)*r1 + Power(a,2)*(3*M + r1))*ur1)/(2.*(-2*a*l1*M + \
e1*Power(r1,3) + Power(a,2)*e1*(2*M + r1))*Power(Power(a,2)*(2*M + r1) + \
r1*(Power(l1,2) + Power(r1,2)),2))\"\>",
      CForm[(((((
            Rational[
             1, 2] $CellContext`r1^3) ($CellContext`a^2 + $CellContext`r1 \
((-2) $CellContext`M + $CellContext`r1)))/((((-2) $CellContext`a) \
$CellContext`l1) $CellContext`M + $CellContext`e1 $CellContext`r1^3 + \
($CellContext`a^2 $CellContext`e1) (
            2 $CellContext`M + $CellContext`r1))) ($CellContext`l1^2 \
$CellContext`r1 + $CellContext`a^2 (
            3 $CellContext`M + $CellContext`r1))) ($CellContext`a^2 (
            2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^(-2)) $CellContext`ur1],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox["\<\"-(Power(r1,3)*(-2*a*l1*M + e1*Power(r1,3) + \
Power(a,2)*e1*(2*M + r1))*ur1)/(2.*(Power(a,2) + r1*(-2*M + \
r1))*Power(Power(a,2)*(2*M + r1) + r1*(Power(l1,2) + Power(r1,2)),2))\"\>",
      CForm[((((
           Rational[-1, 
             2] $CellContext`r1^3)/($CellContext`a^2 + $CellContext`r1 ((-2) \
$CellContext`M + $CellContext`r1))) ((((-2) $CellContext`a) $CellContext`l1) \
$CellContext`M + $CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 \
$CellContext`e1) (2 $CellContext`M + $CellContext`r1))) ($CellContext`a^2 (
            2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^(-2)) $CellContext`ur1],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox["\<\"-(Power(r1,2)*(4*Power(a,5)*l1*Power(M,2) - \
8*Power(a,3)*l1*M*Power(r1,3) - Power(a,6)*e1*Power(2*M + r1,2) - \
Power(a,4)*e1*Power(r1,2)*(Power(l1,2) - 4*Power(M,2) + Power(r1,2)) + \
4*a*l1*M*Power(r1,2)*(Power(l1,2)*(M - r1) + (3*M - 2*r1)*Power(r1,2)) + \
e1*Power(r1,5)*(Power(l1,2)*(4*M - r1) + Power(r1,3)) + \
Power(a,2)*e1*Power(r1,2)*(Power(r1,3)*(4*M + r1) - \
2*Power(l1,2)*(2*Power(M,2) - 2*M*r1 + \
Power(r1,2))))*ur1)/(2.*Power(Power(a,2) + r1*(-2*M + \
r1),2)*Power(Power(a,2)*(2*M + r1) + r1*(Power(l1,2) + Power(r1,2)),3))\"\>",
      CForm[((((
           Rational[-1, 
             2] $CellContext`r1^2) ($CellContext`a^2 + $CellContext`r1 ((-2) \
$CellContext`M + $CellContext`r1))^(-2)) ($CellContext`a^2 (
             2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^(-3)) (((
            4 $CellContext`a^5) $CellContext`l1) $CellContext`M^2 - (((
            8 $CellContext`a^3) $CellContext`l1) $CellContext`M) \
$CellContext`r1^3 - ($CellContext`a^6 $CellContext`e1) (
           2 $CellContext`M + $CellContext`r1)^2 - (($CellContext`a^4 \
$CellContext`e1) $CellContext`r1^2) ($CellContext`l1^2 - 
          4 $CellContext`M^2 + $CellContext`r1^2) + ((((
              4 $CellContext`a) $CellContext`l1) $CellContext`M) \
$CellContext`r1^2) ($CellContext`l1^2 ($CellContext`M - $CellContext`r1) + (
             3 $CellContext`M - 
             2 $CellContext`r1) $CellContext`r1^2) + ($CellContext`e1 \
$CellContext`r1^5) ($CellContext`l1^2 (
             4 $CellContext`M - $CellContext`r1) + $CellContext`r1^3) + \
(($CellContext`a^2 $CellContext`e1) $CellContext`r1^2) ($CellContext`r1^3 (
             4 $CellContext`M + $CellContext`r1) - (2 $CellContext`l1^2) (
            2 $CellContext`M^2 - (
             2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)))) \
$CellContext`ur1],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.559328476737546*^9, 3.559328509541821*^9}, {
   3.5593285427849283`*^9, 3.559328570129442*^9}, {3.559328601231782*^9, 
   3.559328618477578*^9}, {3.559328668351894*^9, 3.559328677558474*^9}, 
   3.559328808069068*^9, 3.559329029854916*^9, 3.559329467763129*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"CForm", ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{"\[Alpha]", "/", "\[Beta]"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"r1", "\[Rule]", 
                 RowBox[{"r1", "[", "t", "]"}]}], ",", 
                RowBox[{"ur1", "\[Rule]", 
                 RowBox[{"ur1", "[", "t", "]"}]}], ",", 
                RowBox[{"\[CapitalDelta]r", "\[Rule]", 
                 RowBox[{"r", "-", 
                  RowBox[{"r1", "[", "t", "]"}]}]}]}], "}"}]}], ",", "t", ",",
              "t"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"r", "\[Rule]", 
              RowBox[{"\[CapitalDelta]r", "+", "r1"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "ddr1"}], 
             ",", 
             RowBox[{
              RowBox[{
               RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ddur1"}], 
             ",", 
             RowBox[{
              RowBox[{
               RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "dr1"}], ",", 
             
             RowBox[{
              RowBox[{
               RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "dur1"}], 
             ",", 
             RowBox[{
              RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
             RowBox[{
              RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]"}], 
           "}"}]}], "]"}], "]"}], ",", "ur1"}], "]"}], "/.", "urrule"}], 
    "]"}], ",", 
   RowBox[{"{", "2", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.559328451456896*^9, 3.5593286281782827`*^9}, {
   3.559328703298704*^9, 3.5593287072409487`*^9}, 3.559328826216638*^9, {
   3.559328862220846*^9, 3.559328950199361*^9}, {3.559329110325033*^9, 
   3.559329111210524*^9}, {3.5593294479131317`*^9, 3.559329456961876*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox["\<\"(r1*(-4*a*e1*l1*M + Power(l1,2)*(2*M - r1) + \
Power(r1,2)*(2*M + (-1 + Power(e1,2))*r1) + Power(a,2)*(-r1 + \
Power(e1,2)*(2*M + r1))))/(2.*Power(Power(a,2)*(2*M + r1) + r1*(Power(l1,2) + \
Power(r1,2)),2))\"\>",
      CForm[((
         Rational[
          1, 2] $CellContext`r1) ($CellContext`a^2 (
            2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^(-2)) (((((-4) $CellContext`a) \
$CellContext`e1) $CellContext`l1) $CellContext`M + $CellContext`l1^2 (
          2 $CellContext`M - $CellContext`r1) + $CellContext`r1^2 (
          2 $CellContext`M + (-1 + $CellContext`e1^2) $CellContext`r1) + \
$CellContext`a^2 (-$CellContext`r1 + $CellContext`e1^2 (
            2 $CellContext`M + $CellContext`r1)))],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"((Power(a,2) + r1*(-2*M + \
r1))*(Power(a,10)*e1*M*(2*M + r1)*(-3*r1*(4*M + r1) + \
Power(e1,2)*(18*Power(M,2) + 13*M*r1 + 2*Power(r1,2))) - \
2*Power(a,9)*l1*M*(-(r1*(12*Power(M,2) + 6*M*r1 + Power(r1,2))) + \
3*Power(e1,2)*M*(18*Power(M,2) + 13*M*r1 + 2*Power(r1,2))) + \
6*a*Power(l1,3)*M*Power(r1,3)*(Power(l1,2)*Power(r1,3)*(-2*M + r1 - \
Power(e1,2)*r1) + Power(l1,4)*(2*Power(M,2) - 3*M*r1 + Power(r1,2)) + \
Power(r1,4)*(-2*Power(M,2) + M*r1 - 8*Power(e1,2)*M*r1 + \
3*Power(e1,2)*Power(r1,2))) + \
e1*Power(l1,2)*Power(r1,6)*(3*Power(l1,4)*M*(2*M - r1) + \
Power(r1,4)*(18*Power(M,2) + (-15 + 8*Power(e1,2))*M*r1 - 3*(-1 + \
Power(e1,2))*Power(r1,2)) + Power(l1,2)*Power(r1,2)*(24*Power(M,2) - 18*M*r1 \
+ (3 + Power(e1,2))*Power(r1,2))) + \
Power(a,2)*e1*Power(r1,3)*(-6*Power(l1,6)*M*(6*Power(M,2) - 6*M*r1 + \
Power(r1,2)) + Power(l1,2)*Power(r1,4)*(96*Power(M,3) + 6*(-5 + \
4*Power(e1,2))*Power(M,2)*r1 + (-36 + 11*Power(e1,2))*M*Power(r1,2) + 4*(3 - \
2*Power(e1,2))*Power(r1,3)) + Power(r1,6)*(66*Power(M,3) + 3*(-13 + \
10*Power(e1,2))*Power(M,2)*r1 - (3 + 4*Power(e1,2))*M*Power(r1,2) - 3*(-1 + \
Power(e1,2))*Power(r1,3)) + Power(l1,4)*Power(r1,2)*(66*Power(M,3) + (9 - \
6*Power(e1,2))*Power(M,2)*r1 + (-33 + 5*Power(e1,2))*M*Power(r1,2) + 2*(3 + \
Power(e1,2))*Power(r1,3))) - 2*Power(a,3)*l1*M*Power(r1,2)*(Power(l1,6)*(M - \
r1) - 3*Power(r1,4)*(-10*Power(M,3) + 5*(1 - 6*Power(e1,2))*Power(M,2)*r1 + \
4*Power(e1,2)*M*Power(r1,2) + 3*Power(e1,2)*Power(r1,3)) + \
Power(l1,4)*(-34*Power(M,3) + (37 - 18*Power(e1,2))*Power(M,2)*r1 + (2 + \
9*Power(e1,2))*M*Power(r1,2) + (-8 + 3*Power(e1,2))*Power(r1,3)) + \
Power(l1,2)*Power(r1,2)*(-12*Power(M,3) + 2*(13 + \
12*Power(e1,2))*Power(M,2)*r1 + (-5 + 27*Power(e1,2))*M*Power(r1,2) - (4 + \
15*Power(e1,2))*Power(r1,3))) + \
Power(a,4)*e1*Power(r1,2)*(3*Power(l1,6)*M*(2*M - r1) + \
Power(l1,2)*Power(r1,2)*(156*Power(M,4) + 6*(14 - \
3*Power(e1,2))*Power(M,3)*r1 + (-93 + 29*Power(e1,2))*Power(M,2)*Power(r1,2) \
+ (-24 + 5*Power(e1,2))*M*Power(r1,3) + (15 - 7*Power(e1,2))*Power(r1,4)) + \
Power(r1,4)*(48*Power(M,4) + 6*(8 + 15*Power(e1,2))*Power(M,3)*r1 + 3*(-33 + \
17*Power(e1,2))*Power(M,2)*Power(r1,2) + 2*(3 - 14*Power(e1,2))*M*Power(r1,3) \
- 9*(-1 + Power(e1,2))*Power(r1,4)) + Power(l1,4)*(-204*Power(M,4) - 12*(-10 \
+ Power(e1,2))*Power(M,3)*r1 + 18*Power(M,2)*Power(r1,2) + 6*(-4 + \
Power(e1,2))*M*Power(r1,3) + (3 + Power(e1,2))*Power(r1,4))) - \
2*Power(a,5)*l1*M*r1*(Power(l1,4)*(7*Power(M,2) + (-4 + 3*Power(e1,2))*M*r1 - \
3*Power(r1,2)) + Power(l1,2)*(-60*Power(M,4) + 2*(22 - \
51*Power(e1,2))*Power(M,3)*r1 + (31 + 9*Power(e1,2))*Power(M,2)*Power(r1,2) + \
3*(-5 + 6*Power(e1,2))*M*Power(r1,3) - (7 + 6*Power(e1,2))*Power(r1,4)) - \
Power(r1,2)*(84*Power(M,4) - 6*(8 + 15*Power(e1,2))*Power(M,3)*r1 + (10 - \
87*Power(e1,2))*Power(M,2)*Power(r1,2) + 2*(1 + 27*Power(e1,2))*M*Power(r1,3) \
+ (1 + 18*Power(e1,2))*Power(r1,4))) + \
Power(a,6)*e1*r1*(Power(l1,4)*M*(42*Power(M,2) + (-3 + 2*Power(e1,2))*M*r1 + \
(-9 + Power(e1,2))*Power(r1,2)) + Power(l1,2)*(-360*Power(M,5) + (84 - \
68*Power(e1,2))*Power(M,4)*r1 + 4*(15 - 7*Power(e1,2))*Power(M,3)*Power(r1,2) \
+ 2*(-30 + 11*Power(e1,2))*Power(M,2)*Power(r1,3) + (-12 + \
5*Power(e1,2))*M*Power(r1,4) - 2*(-3 + Power(e1,2))*Power(r1,5)) + \
Power(r1,2)*(-168*Power(M,5) + 36*Power(M,4)*r1 + 18*(1 + \
4*Power(e1,2))*Power(M,3)*Power(r1,2) - 7*(9 + \
Power(e1,2))*Power(M,2)*Power(r1,3) - 6*(-3 + 7*Power(e1,2))*M*Power(r1,4) - \
9*(-1 + Power(e1,2))*Power(r1,5))) + \
2*Power(a,7)*l1*M*(Power(l1,2)*(-18*Power(M,3) + (5 - \
21*Power(e1,2))*Power(M,2)*r1 + (11 - 9*Power(e1,2))*M*Power(r1,2) + \
3*Power(r1,3)) + r1*(r1*(-66*Power(M,3) + 3*Power(M,2)*r1 + 8*M*Power(r1,2) + \
2*Power(r1,3)) + 3*Power(e1,2)*(60*Power(M,4) + 16*Power(M,3)*r1 + \
12*M*Power(r1,3) + 3*Power(r1,4)))) + \
Power(a,8)*e1*(Power(l1,2)*M*(108*Power(M,3) + 2*(12 + \
7*Power(e1,2))*Power(M,2)*r1 + (-27 + 13*Power(e1,2))*M*Power(r1,2) + 3*(-3 + \
Power(e1,2))*Power(r1,3)) + r1*(3*r1*(44*Power(M,4) + 12*Power(M,3)*r1 - \
7*Power(M,2)*Power(r1,2) + 2*M*Power(r1,3) + Power(r1,4)) - \
Power(e1,2)*(120*Power(M,5) + 92*Power(M,4)*r1 - 2*Power(M,3)*Power(r1,2) + \
11*Power(M,2)*Power(r1,3) + 16*M*Power(r1,4) + \
3*Power(r1,5))))))/(2.*Power(-2*a*l1*M + e1*Power(r1,3) + Power(a,2)*e1*(2*M \
+ r1),3)*Power(Power(a,2)*(2*M + r1) + r1*(Power(l1,2) + Power(r1,2)),3))\"\>",
      CForm[(((
          Rational[
           1, 2] ($CellContext`a^2 + $CellContext`r1 ((-2) $CellContext`M + \
$CellContext`r1))) ((((-2) $CellContext`a) $CellContext`l1) $CellContext`M + \
$CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 $CellContext`e1) (
             2 $CellContext`M + $CellContext`r1))^(-3)) ($CellContext`a^2 (
            2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^(-3)) (((($CellContext`a^10 \
$CellContext`e1) $CellContext`M) (
           2 $CellContext`M + $CellContext`r1)) (((-3) $CellContext`r1) (
            4 $CellContext`M + $CellContext`r1) + $CellContext`e1^2 (
            18 $CellContext`M^2 + (13 $CellContext`M) $CellContext`r1 + 
            2 $CellContext`r1^2)) - (((
           2 $CellContext`a^9) $CellContext`l1) $CellContext`M) \
((-$CellContext`r1) (
           12 $CellContext`M^2 + (
             6 $CellContext`M) $CellContext`r1 + $CellContext`r1^2) + ((
            3 $CellContext`e1^2) $CellContext`M) (
           18 $CellContext`M^2 + (13 $CellContext`M) $CellContext`r1 + 
           2 $CellContext`r1^2)) + ((((
             6 $CellContext`a) $CellContext`l1^3) $CellContext`M) \
$CellContext`r1^3) (($CellContext`l1^2 $CellContext`r1^3) ((-2) \
$CellContext`M + $CellContext`r1 - $CellContext`e1^2 $CellContext`r1) + \
$CellContext`l1^4 (
            2 $CellContext`M^2 - (
             3 $CellContext`M) $CellContext`r1 + $CellContext`r1^2) + \
$CellContext`r1^4 ((-2) $CellContext`M^2 + $CellContext`M $CellContext`r1 - ((
              8 $CellContext`e1^2) $CellContext`M) $CellContext`r1 + (
              3 $CellContext`e1^2) $CellContext`r1^2)) + (($CellContext`e1 \
$CellContext`l1^2) $CellContext`r1^6) (((
             3 $CellContext`l1^4) $CellContext`M) (
            2 $CellContext`M - $CellContext`r1) + $CellContext`r1^4 (
            18 $CellContext`M^2 + ((-15 + 
               8 $CellContext`e1^2) $CellContext`M) $CellContext`r1 - (
             3 (-1 + $CellContext`e1^2)) $CellContext`r1^2) + \
($CellContext`l1^2 $CellContext`r1^2) (
            24 $CellContext`M^2 - (
             18 $CellContext`M) $CellContext`r1 + (
              3 + $CellContext`e1^2) $CellContext`r1^2)) + (($CellContext`a^2 \
$CellContext`e1) $CellContext`r1^3) ((((-6) $CellContext`l1^6) \
$CellContext`M) (
            6 $CellContext`M^2 - (
             6 $CellContext`M) $CellContext`r1 + $CellContext`r1^2) + \
($CellContext`l1^2 $CellContext`r1^4) (
            96 $CellContext`M^3 + ((
               6 (-5 + 
                4 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 + \
((-36 + 11 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 + (
              4 (3 - 2 $CellContext`e1^2)) $CellContext`r1^3) + \
$CellContext`r1^6 (
            66 $CellContext`M^3 + ((
               3 (-13 + 
                10 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 - ((
              3 + 4 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 - (
             3 (-1 + $CellContext`e1^2)) $CellContext`r1^3) + \
($CellContext`l1^4 $CellContext`r1^2) (
            66 $CellContext`M^3 + ((9 - 
               6 $CellContext`e1^2) $CellContext`M^2) $CellContext`r1 + ((-33 + 
               5 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 + (
              2 (3 + $CellContext`e1^2)) $CellContext`r1^3)) - ((((
            2 $CellContext`a^3) $CellContext`l1) $CellContext`M) \
$CellContext`r1^2) ($CellContext`l1^6 ($CellContext`M - $CellContext`r1) - (
          3 $CellContext`r1^4) ((-10) $CellContext`M^3 + ((
             5 (1 - 6 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 + \
((4 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 + (
            3 $CellContext`e1^2) $CellContext`r1^3) + $CellContext`l1^4 \
((-34) $CellContext`M^3 + ((37 - 
              18 $CellContext`e1^2) $CellContext`M^2) $CellContext`r1 + ((2 + 
              9 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 + (-8 + 
             3 $CellContext`e1^2) $CellContext`r1^3) + ($CellContext`l1^2 \
$CellContext`r1^2) ((-12) $CellContext`M^3 + ((
              2 (13 + 12 $CellContext`e1^2)) $CellContext`M^2) \
$CellContext`r1 + ((-5 + 
              27 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 - (4 + 
            15 $CellContext`e1^2) $CellContext`r1^3)) + (($CellContext`a^4 \
$CellContext`e1) $CellContext`r1^2) (((3 $CellContext`l1^6) $CellContext`M) (
            2 $CellContext`M - $CellContext`r1) + ($CellContext`l1^2 \
$CellContext`r1^2) (
            156 $CellContext`M^4 + ((
               6 (14 - 
                3 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1 + \
((-93 + 29 $CellContext`e1^2) $CellContext`M^2) $CellContext`r1^2 + ((-24 + 
               5 $CellContext`e1^2) $CellContext`M) $CellContext`r1^3 + (15 - 
              7 $CellContext`e1^2) $CellContext`r1^4) + $CellContext`r1^4 (
            48 $CellContext`M^4 + ((
               6 (8 + 15 $CellContext`e1^2)) $CellContext`M^3) \
$CellContext`r1 + ((
               3 (-33 + 
                17 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^2 + \
((2 (3 - 14 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^3 - (
             9 (-1 + $CellContext`e1^2)) $CellContext`r1^4) + \
$CellContext`l1^4 ((-204) $CellContext`M^4 - ((
              12 (-10 + $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1 + \
(18 $CellContext`M^2) $CellContext`r1^2 + ((
               6 (-4 + $CellContext`e1^2)) $CellContext`M) $CellContext`r1^3 + \
(3 + $CellContext`e1^2) $CellContext`r1^4)) - ((((
            2 $CellContext`a^5) $CellContext`l1) $CellContext`M) \
$CellContext`r1) ($CellContext`l1^4 (
           7 $CellContext`M^2 + ((-4 + 
              3 $CellContext`e1^2) $CellContext`M) $CellContext`r1 - 
           3 $CellContext`r1^2) + $CellContext`l1^2 ((-60) $CellContext`M^4 + \
((2 (22 - 51 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1 + ((31 + 
              9 $CellContext`e1^2) $CellContext`M^2) $CellContext`r1^2 + ((
              3 (-5 + 6 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^3 - \
(7 + 6 $CellContext`e1^2) $CellContext`r1^4) - $CellContext`r1^2 (
          84 $CellContext`M^4 - ((
            6 (8 + 15 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1 + \
((10 - 87 $CellContext`e1^2) $CellContext`M^2) $CellContext`r1^2 + ((
             2 (1 + 27 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^3 + \
(1 + 18 $CellContext`e1^2) $CellContext`r1^4)) + (($CellContext`a^6 \
$CellContext`e1) $CellContext`r1) (($CellContext`l1^4 $CellContext`M) (
            42 $CellContext`M^2 + ((-3 + 
               2 $CellContext`e1^2) $CellContext`M) $CellContext`r1 + (-9 + \
$CellContext`e1^2) $CellContext`r1^2) + $CellContext`l1^2 ((-360) \
$CellContext`M^5 + ((84 - 
               68 $CellContext`e1^2) $CellContext`M^4) $CellContext`r1 + ((
               4 (15 - 
                7 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1^2 + ((
               2 (-30 + 
                11 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^3 + \
((-12 + 5 $CellContext`e1^2) $CellContext`M) $CellContext`r1^4 - (
             2 (-3 + $CellContext`e1^2)) $CellContext`r1^5) + \
$CellContext`r1^2 ((-168) $CellContext`M^5 + (
              36 $CellContext`M^4) $CellContext`r1 + ((
               18 (1 + 
                4 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1^2 - ((
              7 (
               9 + $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^3 - \
((6 (-3 + 7 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^4 - (
             9 (-1 + $CellContext`e1^2)) $CellContext`r1^5)) + (((
            2 $CellContext`a^7) $CellContext`l1) $CellContext`M) \
($CellContext`l1^2 ((-18) $CellContext`M^3 + ((5 - 
               21 $CellContext`e1^2) $CellContext`M^2) $CellContext`r1 + ((11 - 
               9 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 + 
            3 $CellContext`r1^3) + $CellContext`r1 ($CellContext`r1 ((-66) \
$CellContext`M^3 + (3 $CellContext`M^2) $CellContext`r1 + (
                8 $CellContext`M) $CellContext`r1^2 + 2 $CellContext`r1^3) + (
              3 $CellContext`e1^2) (
              60 $CellContext`M^4 + (16 $CellContext`M^3) $CellContext`r1 + (
                12 $CellContext`M) $CellContext`r1^3 + 
              3 $CellContext`r1^4))) + ($CellContext`a^8 $CellContext`e1) \
(($CellContext`l1^2 $CellContext`M) (
            108 $CellContext`M^3 + ((
               2 (12 + 
                7 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 + \
((-27 + 13 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 + (
              3 (-3 + $CellContext`e1^2)) $CellContext`r1^3) + \
$CellContext`r1 ((3 $CellContext`r1) (
              44 $CellContext`M^4 + (12 $CellContext`M^3) $CellContext`r1 - (
               7 $CellContext`M^2) $CellContext`r1^2 + (
                2 $CellContext`M) $CellContext`r1^3 + $CellContext`r1^4) - \
$CellContext`e1^2 (
             120 $CellContext`M^5 + (92 $CellContext`M^4) $CellContext`r1 - (
              2 $CellContext`M^3) $CellContext`r1^2 + (
               11 $CellContext`M^2) $CellContext`r1^3 + (
               16 $CellContext`M) $CellContext`r1^4 + 3 $CellContext`r1^5))))],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox["\<\"(-(Power(a,8)*e1*(2*M + r1)*(-(r1*(8*M + 3*r1)) + \
Power(e1,2)*(14*Power(M,2) + 13*M*r1 + 3*Power(r1,2)))) + \
2*Power(a,7)*l1*M*(-8*M*r1 + Power(e1,2)*(42*Power(M,2) + 31*M*r1 + \
5*Power(r1,2))) + 2*a*l1*M*Power(r1,2)*(Power(l1,4)*(14*Power(M,2) - 19*M*r1 \
+ 6*Power(r1,2)) + Power(l1,2)*Power(r1,2)*(56*Power(M,2) - 6*(11 + \
3*Power(e1,2))*M*r1 + 19*Power(r1,2)) + Power(r1,4)*(42*Power(M,2) + (-47 + \
30*Power(e1,2))*M*r1 + (13 - 24*Power(e1,2))*Power(r1,2))) + \
e1*Power(r1,5)*(Power(l1,4)*(22*Power(M,2) - 17*M*r1 + 3*Power(r1,2)) + \
Power(r1,4)*(-6*Power(M,2) + (11 - 2*Power(e1,2))*M*r1 + 4*(-1 + \
Power(e1,2))*Power(r1,2)) - Power(l1,2)*Power(r1,2)*(-16*Power(M,2) + 2*(3 - \
7*Power(e1,2))*M*r1 + (1 + 4*Power(e1,2))*Power(r1,2))) + \
Power(a,2)*e1*Power(r1,2)*(Power(r1,5)*((16 - 6*Power(e1,2))*Power(M,2) + (5 \
+ 17*Power(e1,2))*M*r1 + 9*(-1 + Power(e1,2))*Power(r1,2)) + \
Power(l1,4)*(-84*Power(M,3) + 88*Power(M,2)*r1 - 22*M*Power(r1,2) + \
6*Power(r1,3)) + Power(l1,2)*Power(r1,2)*(-220*Power(M,3) + 2*(86 + \
7*Power(e1,2))*Power(M,2)*r1 + (-31 + 19*Power(e1,2))*M*Power(r1,2) + (4 - \
11*Power(e1,2))*Power(r1,3))) - 2*Power(a,3)*l1*M*r1*(Power(l1,4)*M + \
Power(l1,2)*(4*Power(M,3) - 2*(4 + 21*Power(e1,2))*Power(M,2)*r1 + (37 + \
31*Power(e1,2))*M*Power(r1,2) - (19 + 5*Power(e1,2))*Power(r1,3)) + \
Power(r1,2)*(12*Power(M,3) - 6*(2 + 9*Power(e1,2))*Power(M,2)*r1 + 25*(2 + \
Power(e1,2))*M*Power(r1,2) + (-26 + 43*Power(e1,2))*Power(r1,3))) + \
Power(a,4)*e1*r1*(Power(l1,4)*(6*Power(M,2) - 5*M*r1 + 3*Power(r1,2)) + \
Power(r1,2)*(24*Power(M,4) + 12*Power(M,3)*r1 + 2*(-9 + \
16*Power(e1,2))*Power(M,2)*Power(r1,2) + 3*(-3 + 7*Power(e1,2))*M*Power(r1,3) \
+ 3*(-1 + Power(e1,2))*Power(r1,4)) + Power(l1,2)*(24*Power(M,4) + 4*(31 + \
3*Power(e1,2))*Power(M,2)*Power(r1,2) - 16*M*Power(r1,3) + (11 - \
10*Power(e1,2))*Power(r1,4) - 4*Power(M,3)*(r1 + 7*Power(e1,2)*r1))) + \
2*Power(a,5)*l1*M*(Power(l1,2)*(14*Power(M,2) - 3*(3 + Power(e1,2))*M*r1 + \
5*Power(e1,2)*Power(r1,2)) - r1*(r1*(-22*Power(M,2) + 11*M*r1 - \
13*Power(r1,2)) + 2*Power(e1,2)*(6*Power(M,3) + 10*Power(M,2)*r1 + \
12*M*Power(r1,2) + 7*Power(r1,3)))) + \
Power(a,6)*e1*(Power(l1,2)*(-84*Power(M,3) + 2*(-2 + \
Power(e1,2))*Power(M,2)*r1 + (9 - 5*Power(e1,2))*M*Power(r1,2) - 3*(-2 + \
Power(e1,2))*Power(r1,3)) + r1*(r1*(-44*Power(M,3) - 24*Power(M,2)*r1 + \
11*M*Power(r1,2) + 5*Power(r1,3)) + Power(e1,2)*(8*Power(M,4) + \
28*Power(M,3)*r1 - 2*Power(M,2)*Power(r1,2) - 17*M*Power(r1,3) - \
5*Power(r1,4)))))/(2.*(Power(a,2) + r1*(-2*M + r1))*(-2*a*l1*M + \
e1*Power(r1,3) + Power(a,2)*e1*(2*M + r1))*Power(Power(a,2)*(2*M + r1) + \
r1*(Power(l1,2) + Power(r1,2)),3))\"\>",
      CForm[(((
          Rational[
           1, 2]/($CellContext`a^2 + $CellContext`r1 ((-2) $CellContext`M + \
$CellContext`r1)))/((((-2) $CellContext`a) $CellContext`l1) $CellContext`M + \
$CellContext`e1 $CellContext`r1^3 + ($CellContext`a^2 $CellContext`e1) (
           2 $CellContext`M + $CellContext`r1))) ($CellContext`a^2 (
            2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^(-3)) ((((-$CellContext`a^8) \
$CellContext`e1) (
           2 $CellContext`M + $CellContext`r1)) ((-$CellContext`r1) (
            8 $CellContext`M + 3 $CellContext`r1) + $CellContext`e1^2 (
            14 $CellContext`M^2 + (13 $CellContext`M) $CellContext`r1 + 
            3 $CellContext`r1^2)) + (((
            2 $CellContext`a^7) $CellContext`l1) $CellContext`M) (((-8) \
$CellContext`M) $CellContext`r1 + $CellContext`e1^2 (
            42 $CellContext`M^2 + (31 $CellContext`M) $CellContext`r1 + 
            5 $CellContext`r1^2)) + ((((
             2 $CellContext`a) $CellContext`l1) $CellContext`M) \
$CellContext`r1^2) ($CellContext`l1^4 (
            14 $CellContext`M^2 - (19 $CellContext`M) $CellContext`r1 + 
            6 $CellContext`r1^2) + ($CellContext`l1^2 $CellContext`r1^2) (
            56 $CellContext`M^2 - ((
              6 (11 + 3 $CellContext`e1^2)) $CellContext`M) $CellContext`r1 + 
            19 $CellContext`r1^2) + $CellContext`r1^4 (
            42 $CellContext`M^2 + ((-47 + 
               30 $CellContext`e1^2) $CellContext`M) $CellContext`r1 + (13 - 
              24 $CellContext`e1^2) $CellContext`r1^2)) + ($CellContext`e1 \
$CellContext`r1^5) ($CellContext`l1^4 (
            22 $CellContext`M^2 - (17 $CellContext`M) $CellContext`r1 + 
            3 $CellContext`r1^2) + $CellContext`r1^4 ((-6) $CellContext`M^2 + \
((11 - 2 $CellContext`e1^2) $CellContext`M) $CellContext`r1 + (
              4 (-1 + $CellContext`e1^2)) $CellContext`r1^2) - \
($CellContext`l1^2 $CellContext`r1^2) ((-16) $CellContext`M^2 + ((
              2 (3 - 7 $CellContext`e1^2)) $CellContext`M) $CellContext`r1 + (
             1 + 4 $CellContext`e1^2) $CellContext`r1^2)) + \
(($CellContext`a^2 $CellContext`e1) $CellContext`r1^2) ($CellContext`r1^5 ((
              16 - 6 $CellContext`e1^2) $CellContext`M^2 + ((5 + 
               17 $CellContext`e1^2) $CellContext`M) $CellContext`r1 + (
              9 (-1 + $CellContext`e1^2)) $CellContext`r1^2) + \
$CellContext`l1^4 ((-84) $CellContext`M^3 + (
              88 $CellContext`M^2) $CellContext`r1 - (
             22 $CellContext`M) $CellContext`r1^2 + 
            6 $CellContext`r1^3) + ($CellContext`l1^2 $CellContext`r1^2) \
((-220) $CellContext`M^3 + ((
               2 (86 + 
                7 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 + \
((-31 + 19 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 + (4 - 
              11 $CellContext`e1^2) $CellContext`r1^3)) - ((((
            2 $CellContext`a^3) $CellContext`l1) $CellContext`M) \
$CellContext`r1) ($CellContext`l1^4 $CellContext`M + $CellContext`l1^2 (
           4 $CellContext`M^3 - ((
             2 (4 + 21 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 + \
((37 + 31 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 - (19 + 
            5 $CellContext`e1^2) $CellContext`r1^3) + $CellContext`r1^2 (
           12 $CellContext`M^3 - ((
             6 (2 + 9 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 + \
((25 (2 + $CellContext`e1^2)) $CellContext`M) $CellContext`r1^2 + (-26 + 
             43 $CellContext`e1^2) $CellContext`r1^3)) + (($CellContext`a^4 \
$CellContext`e1) $CellContext`r1) ($CellContext`l1^4 (
            6 $CellContext`M^2 - (5 $CellContext`M) $CellContext`r1 + 
            3 $CellContext`r1^2) + $CellContext`r1^2 (
            24 $CellContext`M^4 + (
              12 $CellContext`M^3) $CellContext`r1 + ((
               2 (-9 + 
                16 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^2 + \
((3 (-3 + 7 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^3 + (
              3 (-1 + $CellContext`e1^2)) $CellContext`r1^4) + \
$CellContext`l1^2 (
            24 $CellContext`M^4 + ((
               4 (31 + 
                3 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^2 - (
             16 $CellContext`M) $CellContext`r1^3 + (11 - 
              10 $CellContext`e1^2) $CellContext`r1^4 - (
             4 $CellContext`M^3) ($CellContext`r1 + (
               7 $CellContext`e1^2) $CellContext`r1))) + (((
            2 $CellContext`a^5) $CellContext`l1) $CellContext`M) \
($CellContext`l1^2 (
            14 $CellContext`M^2 - ((
              3 (3 + $CellContext`e1^2)) $CellContext`M) $CellContext`r1 + (
              5 $CellContext`e1^2) $CellContext`r1^2) - $CellContext`r1 \
($CellContext`r1 ((-22) $CellContext`M^2 + (
               11 $CellContext`M) $CellContext`r1 - 13 $CellContext`r1^2) + (
             2 $CellContext`e1^2) (
             6 $CellContext`M^3 + (10 $CellContext`M^2) $CellContext`r1 + (
               12 $CellContext`M) $CellContext`r1^2 + 
             7 $CellContext`r1^3))) + ($CellContext`a^6 $CellContext`e1) \
($CellContext`l1^2 ((-84) $CellContext`M^3 + ((
               2 (-2 + $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 + \
((9 - 5 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 - (
             3 (-2 + $CellContext`e1^2)) $CellContext`r1^3) + $CellContext`r1 \
($CellContext`r1 ((-44) $CellContext`M^3 - (
               24 $CellContext`M^2) $CellContext`r1 + (
                11 $CellContext`M) $CellContext`r1^2 + 
              5 $CellContext`r1^3) + $CellContext`e1^2 (
              8 $CellContext`M^4 + (28 $CellContext`M^3) $CellContext`r1 - (
               2 $CellContext`M^2) $CellContext`r1^2 - (
               17 $CellContext`M) $CellContext`r1^3 - 5 $CellContext`r1^4))))],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox["\<\"(Power(a,12)*e1*M*Power(2*M + r1,2)*(-2*r1 + \
Power(e1,2)*(2*M + r1)) + 2*Power(a,11)*l1*M*(4*M*(M - r1)*r1 + \
Power(e1,2)*(-12*Power(M,3) + 2*Power(M,2)*r1 + 6*M*Power(r1,2) + \
Power(r1,3))) + e1*Power(r1,7)*(Power(l1,6)*M*(8*Power(M,2) - 2*M*r1 - \
Power(r1,2)) + Power(r1,7)*(-6*Power(M,2) + (9 - 2*Power(e1,2))*M*r1 + 3*(-1 \
+ Power(e1,2))*Power(r1,2)) + Power(l1,2)*Power(r1,4)*(-72*Power(M,3) + 2*(53 \
- 16*Power(e1,2))*Power(M,2)*r1 + (-43 + 40*Power(e1,2))*M*Power(r1,2) + 4*(1 \
- 2*Power(e1,2))*Power(r1,3)) + Power(l1,4)*Power(r1,2)*(-64*Power(M,3) + \
2*(55 + 8*Power(e1,2))*Power(M,2)*r1 - (53 + 6*Power(e1,2))*M*Power(r1,2) + \
(7 + Power(e1,2))*Power(r1,3))) - \
2*a*l1*M*Power(r1,4)*(2*Power(l1,2)*Power(r1,4)*(102*Power(M,3) - (181 + \
36*Power(e1,2))*Power(M,2)*r1 + (109 + 30*Power(e1,2))*M*Power(r1,2) - \
22*Power(r1,3)) + Power(l1,6)*(20*Power(M,3) - 38*Power(M,2)*r1 + \
26*M*Power(r1,2) - 6*Power(r1,3)) + Power(l1,4)*Power(r1,2)*(92*Power(M,3) + \
2*(-89 + 6*Power(e1,2))*Power(M,2)*r1 + 118*M*Power(r1,2) + (-26 + \
3*Power(e1,2))*Power(r1,3)) + 3*Power(r1,6)*(44*Power(M,3) + 2*(-37 + \
10*Power(e1,2))*Power(M,2)*r1 + 14*(3 - 2*Power(e1,2))*M*Power(r1,2) + (-8 + \
11*Power(e1,2))*Power(r1,3))) + \
Power(a,2)*e1*Power(r1,4)*(Power(l1,6)*M*(120*Power(M,3) - 196*Power(M,2)*r1 \
+ 92*M*Power(r1,2) - 3*Power(r1,3)) + Power(r1,7)*(-12*Power(M,3) + 2*(17 - \
5*Power(e1,2))*Power(M,2)*r1 + 7*(-1 + 3*Power(e1,2))*M*Power(r1,2) + 5*(-1 + \
Power(e1,2))*Power(r1,3)) + Power(l1,2)*Power(r1,4)*(888*Power(M,4) + 4*(-287 \
+ 12*Power(e1,2))*Power(M,3)*r1 - 8*(-73 + \
6*Power(e1,2))*Power(M,2)*Power(r1,2) + 3*(-55 + \
32*Power(e1,2))*M*Power(r1,3) + 2*(13 - 15*Power(e1,2))*Power(r1,4)) + \
Power(l1,4)*Power(r1,2)*(592*Power(M,4) + 4*(-229 + \
4*Power(e1,2))*Power(M,3)*r1 + 2*(249 + Power(e1,2))*Power(M,2)*Power(r1,2) - \
(121 + 13*Power(e1,2))*M*Power(r1,3) + 3*(7 + Power(e1,2))*Power(r1,4))) + \
2*Power(a,3)*l1*M*Power(r1,3)*(2*Power(l1,6)*(Power(M,2) + M*r1 - \
Power(r1,2)) + Power(r1,4)*(168*Power(M,4) - 12*(22 + \
5*Power(e1,2))*Power(M,3)*r1 + 2*(172 + \
31*Power(e1,2))*Power(M,2)*Power(r1,2) + 10*(-26 + \
7*Power(e1,2))*M*Power(r1,3) + (68 - 79*Power(e1,2))*Power(r1,4)) + \
Power(l1,4)*(8*Power(M,4) - 20*(2 + 3*Power(e1,2))*Power(M,3)*r1 + 2*(42 + \
41*Power(e1,2))*Power(M,2)*Power(r1,2) - 4*(17 + 4*Power(e1,2))*M*Power(r1,3) \
+ (18 + Power(e1,2))*Power(r1,4)) + 2*Power(l1,2)*Power(r1,2)*(72*Power(M,4) \
- 4*(34 + 39*Power(e1,2))*Power(M,3)*r1 + 3*(63 + \
52*Power(e1,2))*Power(M,2)*Power(r1,2) - (145 + 93*Power(e1,2))*M*Power(r1,3) \
+ 3*(13 + 4*Power(e1,2))*Power(r1,4))) - \
Power(a,4)*e1*Power(r1,3)*(Power(l1,6)*M*(12*Power(M,2) + 2*M*r1 + \
3*Power(r1,2)) + Power(r1,5)*(-24*Power(M,4) + 4*(-20 + \
3*Power(e1,2))*Power(M,3)*r1 + 6*(6 - 13*Power(e1,2))*Power(M,2)*Power(r1,2) \
- 5*(-8 + 5*Power(e1,2))*M*Power(r1,3) + 10*(-1 + Power(e1,2))*Power(r1,4)) + \
Power(l1,4)*(48*Power(M,5) - 8*(21 + 5*Power(e1,2))*Power(M,4)*r1 + 4*(116 + \
11*Power(e1,2))*Power(M,3)*Power(r1,2) + 4*(-99 + \
2*Power(e1,2))*Power(M,2)*Power(r1,3) + 3*(29 + 3*Power(e1,2))*M*Power(r1,4) \
- 3*(7 + Power(e1,2))*Power(r1,5)) + \
2*Power(l1,2)*Power(r1,2)*(264*Power(M,5) - 12*(26 + \
9*Power(e1,2))*Power(M,4)*r1 + 2*(293 + \
18*Power(e1,2))*Power(M,3)*Power(r1,2) + 3*(-123 + \
7*Power(e1,2))*Power(M,2)*Power(r1,3) + (91 - 30*Power(e1,2))*M*Power(r1,4) + \
3*(-9 + 7*Power(e1,2))*Power(r1,5))) + \
Power(a,6)*e1*Power(r1,2)*(-(Power(l1,6)*M*r1) + Power(l1,4)*(336*Power(M,4) \
- 4*(84 + Power(e1,2))*Power(M,3)*r1 + 2*(7 + \
3*Power(e1,2))*Power(M,2)*Power(r1,2) - (23 + 3*Power(e1,2))*M*Power(r1,3) + \
(7 + Power(e1,2))*Power(r1,4)) + 2*Power(r1,3)*(24*Power(M,5) + 4*(13 + \
Power(e1,2))*Power(M,4)*r1 + 4*(-10 + 21*Power(e1,2))*Power(M,3)*Power(r1,2) \
+ 10*(-7 + 3*Power(e1,2))*Power(M,2)*Power(r1,3) + 5*(1 - \
7*Power(e1,2))*M*Power(r1,4) - 15*(-1 + Power(e1,2))*Power(r1,5)) - \
2*Power(l1,2)*r1*(8*(-1 + Power(e1,2))*Power(M,5) - 4*(153 + \
Power(e1,2))*Power(M,4)*r1 + 2*(188 + 29*Power(e1,2))*Power(M,3)*Power(r1,2) \
+ (-133 + 27*Power(e1,2))*Power(M,2)*Power(r1,3) + (23 + \
4*Power(e1,2))*M*Power(r1,4) + (-23 + 13*Power(e1,2))*Power(r1,5))) + \
Power(a,8)*e1*r1*(-(Power(l1,4)*M*(60*Power(M,2) - 6*M*r1 + (4 + \
Power(e1,2))*Power(r1,2))) + Power(r1,2)*(16*(1 + Power(e1,2))*Power(M,5) + \
24*(-3 + 7*Power(e1,2))*Power(M,4)*r1 + 8*(-17 + \
8*Power(e1,2))*Power(M,3)*Power(r1,2) - 2*(7 + \
74*Power(e1,2))*Power(M,2)*Power(r1,3) + 5*(13 - \
24*Power(e1,2))*M*Power(r1,4) - 25*(-1 + Power(e1,2))*Power(r1,5)) + \
Power(l1,2)*(144*Power(M,5) - 620*Power(M,3)*Power(r1,2) + 2*(2 - \
19*Power(e1,2))*Power(M,2)*Power(r1,3) + 3*(3 - 4*Power(e1,2))*M*Power(r1,4) \
+ 2*(7 - 3*Power(e1,2))*Power(r1,5) + 8*Power(M,4)*(r1 + 14*Power(e1,2)*r1))) \
+ 2*Power(a,7)*l1*M*r1*(Power(l1,4)*(10*Power(M,2) - 4*M*r1 + \
Power(e1,2)*Power(r1,2)) - 2*Power(l1,2)*(12*Power(M,4) + \
84*Power(e1,2)*Power(M,3)*r1 - 7*(11 + 6*Power(e1,2))*Power(M,2)*Power(r1,2) \
+ (43 - 17*Power(e1,2))*M*Power(r1,3) + (5 - 14*Power(e1,2))*Power(r1,4)) - \
2*Power(r1,2)*((4 + 8*Power(e1,2))*Power(M,4) + 2*(-65 + \
8*Power(e1,2))*Power(M,2)*Power(r1,2) + 30*(2 - 3*Power(e1,2))*M*Power(r1,3) \
- 3*(2 + 5*Power(e1,2))*Power(r1,4) + 4*Power(M,3)*(r1 + 49*Power(e1,2)*r1))) \
- 2*Power(a,9)*l1*M*(2*Power(l1,2)*(2*Power(M,3) - (7 + \
15*Power(e1,2))*Power(M,2)*r1 + (4 - 3*Power(e1,2))*M*Power(r1,2) - \
Power(e1,2)*Power(r1,3)) + r1*(2*r1*(2*Power(M,3) - 9*Power(M,2)*r1 + \
31*M*Power(r1,2) + 2*Power(r1,3)) + Power(e1,2)*(72*Power(M,4) + \
8*Power(M,3)*r1 - 208*Power(M,2)*Power(r1,2) - 148*M*Power(r1,3) - \
23*Power(r1,4)))) + Power(a,10)*e1*(Power(l1,2)*M*(24*Power(M,3) - 4*(11 + \
5*Power(e1,2))*Power(M,2)*r1 - 2*(1 + 5*Power(e1,2))*M*Power(r1,2) - \
5*Power(r1,3)) + r1*(2*M + r1)*(r1*(4*Power(M,3) + 12*Power(M,2)*r1 + \
15*M*Power(r1,2) + 7*Power(r1,3)) + Power(e1,2)*(24*Power(M,4) - \
8*Power(M,3)*r1 - 48*Power(M,2)*Power(r1,2) - 33*M*Power(r1,3) - \
7*Power(r1,4)))) - 2*Power(a,5)*l1*M*Power(r1,2)*(Power(l1,4)*(56*Power(M,3) \
- 6*(14 + Power(e1,2))*Power(M,2)*r1 + 2*(11 + 2*Power(e1,2))*M*Power(r1,2) + \
(8 - 5*Power(e1,2))*Power(r1,3)) + 2*Power(r1,3)*(2*r1*(90*Power(M,3) - \
92*Power(M,2)*r1 + 49*M*Power(r1,2) - 15*Power(r1,3)) + \
Power(e1,2)*(-60*Power(M,4) + 20*Power(M,3)*r1 + 58*Power(M,2)*Power(r1,2) - \
12*M*Power(r1,3) + 19*Power(r1,4))) - 2*Power(l1,2)*r1*(r1*(-152*Power(M,3) + \
186*Power(M,2)*r1 - 75*M*Power(r1,2) + 12*Power(r1,3)) + \
Power(e1,2)*(12*Power(M,4) - 24*Power(M,3)*r1 + 103*Power(M,2)*Power(r1,2) - \
49*M*Power(r1,3) + 25*Power(r1,4)))))/(2.*r1*Power(Power(a,2) + r1*(-2*M + \
r1),2)*(-2*a*l1*M + e1*Power(r1,3) + Power(a,2)*e1*(2*M + \
r1))*Power(Power(a,2)*(2*M + r1) + r1*(Power(l1,2) + Power(r1,2)),4))\"\>",
      CForm[((((
           Rational[
            1, 2]/$CellContext`r1) ($CellContext`a^2 + $CellContext`r1 ((-2) \
$CellContext`M + $CellContext`r1))^(-2))/((((-2) $CellContext`a) \
$CellContext`l1) $CellContext`M + $CellContext`e1 $CellContext`r1^3 + \
($CellContext`a^2 $CellContext`e1) (
           2 $CellContext`M + $CellContext`r1))) ($CellContext`a^2 (
            2 $CellContext`M + $CellContext`r1) + $CellContext`r1 \
($CellContext`l1^2 + $CellContext`r1^2))^(-4)) (((($CellContext`a^12 \
$CellContext`e1) $CellContext`M) (
            2 $CellContext`M + $CellContext`r1)^2) ((-2) $CellContext`r1 + \
$CellContext`e1^2 (2 $CellContext`M + $CellContext`r1)) + (((
            2 $CellContext`a^11) $CellContext`l1) $CellContext`M) (((
             4 $CellContext`M) ($CellContext`M - $CellContext`r1)) \
$CellContext`r1 + $CellContext`e1^2 ((-12) $CellContext`M^3 + (
              2 $CellContext`M^2) $CellContext`r1 + (
              6 $CellContext`M) $CellContext`r1^2 + $CellContext`r1^3)) + \
($CellContext`e1 $CellContext`r1^7) (($CellContext`l1^6 $CellContext`M) (
            8 $CellContext`M^2 - (
             2 $CellContext`M) $CellContext`r1 - $CellContext`r1^2) + \
$CellContext`r1^7 ((-6) $CellContext`M^2 + ((9 - 
               2 $CellContext`e1^2) $CellContext`M) $CellContext`r1 + (
              
              3 (-1 + $CellContext`e1^2)) $CellContext`r1^2) + \
($CellContext`l1^2 $CellContext`r1^4) ((-72) $CellContext`M^3 + ((
               2 (53 - 
                16 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 + \
((-43 + 40 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 + (
              4 (1 - 2 $CellContext`e1^2)) $CellContext`r1^3) + \
($CellContext`l1^4 $CellContext`r1^2) ((-64) $CellContext`M^3 + ((
               2 (55 + 
                8 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 - ((
              53 + 6 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 + (
              7 + $CellContext`e1^2) $CellContext`r1^3)) - ((((
            2 $CellContext`a) $CellContext`l1) $CellContext`M) \
$CellContext`r1^4) (((2 $CellContext`l1^2) $CellContext`r1^4) (
           102 $CellContext`M^3 - ((181 + 
             36 $CellContext`e1^2) $CellContext`M^2) $CellContext`r1 + ((109 + 
              30 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 - 
           22 $CellContext`r1^3) + $CellContext`l1^6 (
           20 $CellContext`M^3 - (
            38 $CellContext`M^2) $CellContext`r1 + (
             26 $CellContext`M) $CellContext`r1^2 - 
           6 $CellContext`r1^3) + ($CellContext`l1^4 $CellContext`r1^2) (
           92 $CellContext`M^3 + ((
              2 (-89 + 
               6 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 + (
             118 $CellContext`M) $CellContext`r1^2 + (-26 + 
             3 $CellContext`e1^2) $CellContext`r1^3) + (3 $CellContext`r1^6) (
           44 $CellContext`M^3 + ((
              2 (-37 + 
               10 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 + ((
              14 (3 - 2 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^2 + \
(-8 + 11 $CellContext`e1^2) $CellContext`r1^3)) + (($CellContext`a^2 \
$CellContext`e1) $CellContext`r1^4) (($CellContext`l1^6 $CellContext`M) (
            120 $CellContext`M^3 - (
             196 $CellContext`M^2) $CellContext`r1 + (
              92 $CellContext`M) $CellContext`r1^2 - 
            3 $CellContext`r1^3) + $CellContext`r1^7 ((-12) $CellContext`M^3 + \
((2 (17 - 5 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 + ((
               7 (-1 + 
                3 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^2 + (
              5 (-1 + $CellContext`e1^2)) $CellContext`r1^3) + \
($CellContext`l1^2 $CellContext`r1^4) (
            888 $CellContext`M^4 + ((
               4 (-287 + 
                12 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1 - ((
              8 (-73 + 
               6 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^2 + ((
               3 (-55 + 
                32 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^3 + (
              2 (13 - 15 $CellContext`e1^2)) $CellContext`r1^4) + \
($CellContext`l1^4 $CellContext`r1^2) (
            592 $CellContext`M^4 + ((
               4 (-229 + 
                4 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1 + ((
               2 (249 + $CellContext`e1^2)) $CellContext`M^2) \
$CellContext`r1^2 - ((121 + 
              13 $CellContext`e1^2) $CellContext`M) $CellContext`r1^3 + (
              3 (7 + $CellContext`e1^2)) $CellContext`r1^4)) + ((((
             2 $CellContext`a^3) $CellContext`l1) $CellContext`M) \
$CellContext`r1^3) ((
            2 $CellContext`l1^6) ($CellContext`M^2 + $CellContext`M \
$CellContext`r1 - $CellContext`r1^2) + $CellContext`r1^4 (
            168 $CellContext`M^4 - ((
              12 (22 + 
               5 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1 + ((
               2 (172 + 
                31 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^2 + \
((10 (-26 + 7 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^3 + (68 - 
              79 $CellContext`e1^2) $CellContext`r1^4) + $CellContext`l1^4 (
            8 $CellContext`M^4 - ((
              20 (2 + 3 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1 + \
((2 (42 + 41 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^2 - ((
              4 (17 + 4 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^3 + \
(18 + $CellContext`e1^2) $CellContext`r1^4) + ((
             2 $CellContext`l1^2) $CellContext`r1^2) (
            72 $CellContext`M^4 - ((
              4 (34 + 39 $CellContext`e1^2)) $CellContext`M^3) \
$CellContext`r1 + ((
               3 (63 + 
                52 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^2 - \
((145 + 93 $CellContext`e1^2) $CellContext`M) $CellContext`r1^3 + (
              3 (13 + 4 $CellContext`e1^2)) $CellContext`r1^4)) - \
(($CellContext`a^4 $CellContext`e1) $CellContext`r1^3) (($CellContext`l1^6 \
$CellContext`M) (12 $CellContext`M^2 + (2 $CellContext`M) $CellContext`r1 + 
           
           3 $CellContext`r1^2) + $CellContext`r1^5 ((-24) $CellContext`M^4 + \
((4 (-20 + 3 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1 + ((
              6 (6 - 13 $CellContext`e1^2)) $CellContext`M^2) \
$CellContext`r1^2 - ((
             5 (-8 + 5 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^3 + \
(10 (-1 + $CellContext`e1^2)) $CellContext`r1^4) + $CellContext`l1^4 (
           48 $CellContext`M^5 - ((
             8 (21 + 5 $CellContext`e1^2)) $CellContext`M^4) $CellContext`r1 + \
((4 (116 + 11 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1^2 + ((
              4 (-99 + 
               2 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^3 + ((
              3 (29 + 3 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^4 - \
(3 (7 + $CellContext`e1^2)) $CellContext`r1^5) + ((
            2 $CellContext`l1^2) $CellContext`r1^2) (
           264 $CellContext`M^5 - ((
             12 (26 + 
              9 $CellContext`e1^2)) $CellContext`M^4) $CellContext`r1 + ((
              2 (293 + 
               18 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1^2 + ((
              3 (-123 + 
               7 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^3 + ((
              91 - 30 $CellContext`e1^2) $CellContext`M) $CellContext`r1^4 + (
             3 (-9 + 7 $CellContext`e1^2)) $CellContext`r1^5)) + \
(($CellContext`a^6 $CellContext`e1) $CellContext`r1^2) (((-$CellContext`l1^6) \
$CellContext`M) $CellContext`r1 + $CellContext`l1^4 (
            336 $CellContext`M^4 - ((
              4 (84 + $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1 + \
((2 (7 + 3 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^2 - ((23 + 
              3 $CellContext`e1^2) $CellContext`M) $CellContext`r1^3 + (
              7 + $CellContext`e1^2) $CellContext`r1^4) + (
            2 $CellContext`r1^3) (
            24 $CellContext`M^5 + ((
               4 (13 + $CellContext`e1^2)) $CellContext`M^4) $CellContext`r1 + \
((4 (-10 + 21 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1^2 + ((
               10 (-7 + 
                3 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^3 + ((
               5 (1 - 7 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^4 - \
(15 (-1 + $CellContext`e1^2)) $CellContext`r1^5) - ((
            2 $CellContext`l1^2) $CellContext`r1) ((
             8 (-1 + $CellContext`e1^2)) $CellContext`M^5 - ((
             4 (153 + $CellContext`e1^2)) $CellContext`M^4) $CellContext`r1 + \
((2 (188 + 
               29 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1^2 + \
((-133 + 27 $CellContext`e1^2) $CellContext`M^2) $CellContext`r1^3 + ((23 + 
              4 $CellContext`e1^2) $CellContext`M) $CellContext`r1^4 + (-23 + 
             13 $CellContext`e1^2) $CellContext`r1^5)) + (($CellContext`a^8 \
$CellContext`e1) $CellContext`r1) (((-$CellContext`l1^4) $CellContext`M) (
            60 $CellContext`M^2 - (
             6 $CellContext`M) $CellContext`r1 + (
              4 + $CellContext`e1^2) $CellContext`r1^2) + $CellContext`r1^2 ((
              16 (1 + $CellContext`e1^2)) $CellContext`M^5 + ((
               24 (-3 + 
                7 $CellContext`e1^2)) $CellContext`M^4) $CellContext`r1 + ((
               8 (-17 + 
                8 $CellContext`e1^2)) $CellContext`M^3) $CellContext`r1^2 - ((
              2 (7 + 74 $CellContext`e1^2)) $CellContext`M^2) \
$CellContext`r1^3 + ((
               5 (13 - 
                24 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^4 - (
             25 (-1 + $CellContext`e1^2)) $CellContext`r1^5) + \
$CellContext`l1^2 (
            144 $CellContext`M^5 - (
             620 $CellContext`M^3) $CellContext`r1^2 + ((
               2 (2 - 19 $CellContext`e1^2)) $CellContext`M^2) \
$CellContext`r1^3 + ((
               3 (3 - 4 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^4 + \
(2 (7 - 3 $CellContext`e1^2)) $CellContext`r1^5 + (
              8 $CellContext`M^4) ($CellContext`r1 + (
                14 $CellContext`e1^2) $CellContext`r1))) + ((((
             2 $CellContext`a^7) $CellContext`l1) $CellContext`M) \
$CellContext`r1) ($CellContext`l1^4 (
            10 $CellContext`M^2 - (
             4 $CellContext`M) $CellContext`r1 + $CellContext`e1^2 \
$CellContext`r1^2) - (2 $CellContext`l1^2) (
           12 $CellContext`M^4 + ((
              84 $CellContext`e1^2) $CellContext`M^3) $CellContext`r1 - ((
             7 (11 + 6 $CellContext`e1^2)) $CellContext`M^2) \
$CellContext`r1^2 + ((43 - 
              17 $CellContext`e1^2) $CellContext`M) $CellContext`r1^3 + (5 - 
             14 $CellContext`e1^2) $CellContext`r1^4) - (
           2 $CellContext`r1^2) ((4 + 
             8 $CellContext`e1^2) $CellContext`M^4 + ((
              2 (-65 + 
               8 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1^2 + ((
              30 (2 - 3 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^3 - \
(3 (2 + 5 $CellContext`e1^2)) $CellContext`r1^4 + (
             4 $CellContext`M^3) ($CellContext`r1 + (
               49 $CellContext`e1^2) $CellContext`r1))) - (((
           2 $CellContext`a^9) $CellContext`l1) $CellContext`M) ((
           2 $CellContext`l1^2) (
           2 $CellContext`M^3 - ((7 + 
             15 $CellContext`e1^2) $CellContext`M^2) $CellContext`r1 + ((4 - 
              3 $CellContext`e1^2) $CellContext`M) $CellContext`r1^2 - \
$CellContext`e1^2 $CellContext`r1^3) + $CellContext`r1 ((2 $CellContext`r1) (
             2 $CellContext`M^3 - (
              9 $CellContext`M^2) $CellContext`r1 + (
               31 $CellContext`M) $CellContext`r1^2 + 
             2 $CellContext`r1^3) + $CellContext`e1^2 (
             72 $CellContext`M^4 + (8 $CellContext`M^3) $CellContext`r1 - (
              208 $CellContext`M^2) $CellContext`r1^2 - (
              148 $CellContext`M) $CellContext`r1^3 - 
             23 $CellContext`r1^4))) + ($CellContext`a^10 $CellContext`e1) \
(($CellContext`l1^2 $CellContext`M) (
            24 $CellContext`M^3 - ((
              4 (11 + 5 $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 - \
((2 (1 + 5 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^2 - 
            5 $CellContext`r1^3) + ($CellContext`r1 (
             2 $CellContext`M + $CellContext`r1)) ($CellContext`r1 (
              4 $CellContext`M^3 + (12 $CellContext`M^2) $CellContext`r1 + (
                15 $CellContext`M) $CellContext`r1^2 + 
              7 $CellContext`r1^3) + $CellContext`e1^2 (
              24 $CellContext`M^4 - (8 $CellContext`M^3) $CellContext`r1 - (
               48 $CellContext`M^2) $CellContext`r1^2 - (
               33 $CellContext`M) $CellContext`r1^3 - 
              7 $CellContext`r1^4))) - ((((
            2 $CellContext`a^5) $CellContext`l1) $CellContext`M) \
$CellContext`r1^2) ($CellContext`l1^4 (
           56 $CellContext`M^3 - ((
             6 (14 + $CellContext`e1^2)) $CellContext`M^2) $CellContext`r1 + \
((2 (11 + 2 $CellContext`e1^2)) $CellContext`M) $CellContext`r1^2 + (8 - 
             5 $CellContext`e1^2) $CellContext`r1^3) + (
           2 $CellContext`r1^3) ((2 $CellContext`r1) (
             90 $CellContext`M^3 - (
              92 $CellContext`M^2) $CellContext`r1 + (
               49 $CellContext`M) $CellContext`r1^2 - 
             15 $CellContext`r1^3) + $CellContext`e1^2 ((-60) \
$CellContext`M^4 + (20 $CellContext`M^3) $CellContext`r1 + (
               58 $CellContext`M^2) $CellContext`r1^2 - (
              12 $CellContext`M) $CellContext`r1^3 + 
             19 $CellContext`r1^4)) - ((
           2 $CellContext`l1^2) $CellContext`r1) ($CellContext`r1 ((-152) \
$CellContext`M^3 + (186 $CellContext`M^2) $CellContext`r1 - (
             75 $CellContext`M) $CellContext`r1^2 + 
            12 $CellContext`r1^3) + $CellContext`e1^2 (
            12 $CellContext`M^4 - (
             24 $CellContext`M^3) $CellContext`r1 + (
              103 $CellContext`M^2) $CellContext`r1^2 - (
             49 $CellContext`M) $CellContext`r1^3 + 25 $CellContext`r1^4))))],
      
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True], ",", 
     InterpretationBox["\<\"0\"\>",
      CForm[0],
      AutoDelete->True,
      Editable->True]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5593286336988697`*^9, 3.559328712579589*^9, 3.559328840524663*^9, {
   3.559328872385215*^9, 3.559328953277183*^9}, 3.559329112042139*^9, 
   3.559329457494959*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"s2coeffs", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"s2", ",", "\[Epsilon]", ",", "2"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\[CapitalDelta]r", ",", "\[CapitalDelta]\[Theta]", ",", 
          "\[CapitalDelta]Q"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"Except", "[", "0", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.559032828510962*^9, 3.559032930904578*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CForm", "/@", 
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"s2coeffs", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r1", "\[Rule]", 
          RowBox[{"r1", "[", "t", "]"}]}], ",", 
         RowBox[{"ur1", "\[Rule]", 
          RowBox[{"ur1", "[", "t", "]"}]}]}], "}"}]}], ",", "t"}], "]"}], 
    "]"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "r1tt"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ur1tt"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "r1t"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "ur1t"}], ",", 
    RowBox[{
     RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
    RowBox[{
     RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.559033032615391*^9, 3.55903306934238*^9}, {
  3.5590331712299843`*^9, 3.559033173276807*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox["\<\"(8*(-(Power(a,2)*M) + Power(r1,3))*r1t)/Power(r1,2)\
\"\>",
    CForm[((
       8 $CellContext`r1^(-2)) ((-$CellContext`a^2) $CellContext`M + \
$CellContext`r1^3)) $CellContext`r1t],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*r1*r1t\"\>",
    CForm[(2 $CellContext`r1) $CellContext`r1t],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(2*r1*(r1t*(4*Power(a,8)*Power(M,2) + \
4*Power(a,6)*M*(Power(a,2) + Power(l1,2) - 3*Power(M,2))*r1 - \
M*Power(r1,7)*(5*Power(a,2) + 2*Power(l1,2) + 4*(Power(a,2) + \
Power(l1,2))*Power(ur1,2)) + Power(r1,8)*(Power(a,2) + 2*Power(M,2) + \
(2*Power(a,2) + Power(l1,2))*Power(ur1,2)) + M*Power(r1,5)*(-3*Power(a,4) - \
Power(l1,4) - 8*Power(a,2)*(Power(l1,2) - Power(M,2)) + (6*Power(a,4) - \
3*Power(a,2)*Power(l1,2))*Power(ur1,2)) - Power(r1,9)*(M + 2*M*Power(ur1,2)) \
+ Power(a,4)*Power(r1,2)*(Power(a,4) + Power(l1,4) - \
12*Power(l1,2)*Power(M,2) + 8*Power(M,4) + 2*Power(a,2)*(Power(l1,2) - \
4*Power(M,2)) + 8*Power(a,2)*Power(M,2)*Power(ur1,2)) + \
Power(r1,6)*(3*Power(a,4) + 2*Power(a,2)*Power(l1,2) + \
4*Power(l1,2)*Power(M,2) + Power(a,2)*(4*Power(a,2) + 3*Power(l1,2) - \
8*Power(M,2))*Power(ur1,2)) + Power(a,2)*M*Power(r1,3)*(5*Power(a,4) - \
3*Power(l1,4) + 8*Power(l1,2)*Power(M,2) - 2*Power(a,2)*(Power(l1,2) - \
2*Power(M,2)) + Power(a,2)*(8*Power(a,2) + 3*Power(l1,2) - \
8*Power(M,2))*Power(ur1,2)) + Power(r1,4)*(3*Power(a,6) + \
Power(a,2)*Power(l1,4) + 2*Power(l1,4)*Power(M,2) + \
2*Power(a,4)*(2*Power(l1,2) - 7*Power(M,2)) + 2*(Power(a,6) - \
Power(a,2)*Power(l1,2)*Power(M,2) + Power(a,4)*(Power(l1,2) - \
4*Power(M,2)))*Power(ur1,2))) + Power(r1,3)*(2*Power(a,2)*M + (Power(a,2) + \
Power(l1,2))*r1 + Power(r1,3))*(2*Power(a,4)*M + (Power(a,4) - \
4*Power(a,2)*Power(M,2))*r1 + 2*Power(a,2)*Power(r1,3) - 2*M*Power(r1,4) + \
Power(r1,5))*ur1*ur1t))/(Power(Power(a,2) - 2*M*r1 + \
Power(r1,2),3)*Power(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3),2))\"\>",
    CForm[(((
        2 $CellContext`r1) ($CellContext`a^2 - (
          2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)^(-3)) ((
          2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)^(-2)) \
($CellContext`r1t ((
          4 $CellContext`a^8) $CellContext`M^2 + (((
            4 $CellContext`a^6) $CellContext`M) ($CellContext`a^2 + \
$CellContext`l1^2 - 
           3 $CellContext`M^2)) $CellContext`r1 - ($CellContext`M \
$CellContext`r1^7) (5 $CellContext`a^2 + 
         2 $CellContext`l1^2 + (
           4 ($CellContext`a^2 + $CellContext`l1^2)) $CellContext`ur1^2) + \
$CellContext`r1^8 ($CellContext`a^2 + 
          2 $CellContext`M^2 + (
            2 $CellContext`a^2 + $CellContext`l1^2) $CellContext`ur1^2) + \
($CellContext`M $CellContext`r1^5) ((-3) $CellContext`a^4 - $CellContext`l1^4 - \
(8 $CellContext`a^2) ($CellContext`l1^2 - $CellContext`M^2) + (
            6 $CellContext`a^4 - (
             3 $CellContext`a^2) $CellContext`l1^2) $CellContext`ur1^2) - \
$CellContext`r1^9 ($CellContext`M + (
           2 $CellContext`M) $CellContext`ur1^2) + ($CellContext`a^4 \
$CellContext`r1^2) ($CellContext`a^4 + $CellContext`l1^4 - (
           12 $CellContext`l1^2) $CellContext`M^2 + 
          8 $CellContext`M^4 + (2 $CellContext`a^2) ($CellContext`l1^2 - 
            4 $CellContext`M^2) + ((
             8 $CellContext`a^2) $CellContext`M^2) $CellContext`ur1^2) + \
$CellContext`r1^6 (
          3 $CellContext`a^4 + (2 $CellContext`a^2) $CellContext`l1^2 + (
            4 $CellContext`l1^2) $CellContext`M^2 + ($CellContext`a^2 (
             4 $CellContext`a^2 + 3 $CellContext`l1^2 - 
             8 $CellContext`M^2)) $CellContext`ur1^2) + (($CellContext`a^2 \
$CellContext`M) $CellContext`r1^3) (5 $CellContext`a^4 - 
          3 $CellContext`l1^4 + (8 $CellContext`l1^2) $CellContext`M^2 - (
           2 $CellContext`a^2) ($CellContext`l1^2 - 
           2 $CellContext`M^2) + ($CellContext`a^2 (8 $CellContext`a^2 + 
             3 $CellContext`l1^2 - 
             8 $CellContext`M^2)) $CellContext`ur1^2) + $CellContext`r1^4 (
          3 $CellContext`a^6 + $CellContext`a^2 $CellContext`l1^4 + (
            2 $CellContext`l1^4) $CellContext`M^2 + (2 $CellContext`a^4) (
            2 $CellContext`l1^2 - 7 $CellContext`M^2) + (
            2 ($CellContext`a^6 - ($CellContext`a^2 $CellContext`l1^2) \
$CellContext`M^2 + $CellContext`a^4 ($CellContext`l1^2 - 
               4 $CellContext`M^2))) $CellContext`ur1^2)) + \
((($CellContext`r1^3 ((
             2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)) ((
            2 $CellContext`a^4) $CellContext`M + ($CellContext`a^4 - (
             4 $CellContext`a^2) $CellContext`M^2) $CellContext`r1 + (
            2 $CellContext`a^2) $CellContext`r1^3 - (
           2 $CellContext`M) $CellContext`r1^4 + $CellContext`r1^5)) \
$CellContext`ur1) $CellContext`ur1t)],
    AutoDelete->True,
    Editable->True]}], "}"}]], "Output",
 CellChangeTimes->{{3.559033030173243*^9, 3.559033069897504*^9}, 
   3.559033175137239*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CForm", "/@", 
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"s2coeffs", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r1", "\[Rule]", 
          RowBox[{"r1", "[", "t", "]"}]}], ",", 
         RowBox[{"ur1", "\[Rule]", 
          RowBox[{"ur1", "[", "t", "]"}]}]}], "}"}]}], ",", "t", ",", "t"}], 
     "]"}], "]"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "r1tt"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ur1tt"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "r1t"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "ur1t"}], ",", 
    RowBox[{
     RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
    RowBox[{
     RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.559033032615391*^9, 3.55903306934238*^9}, {
  3.559033109325466*^9, 3.559033111693824*^9}, {3.559033177820991*^9, 
  3.559033179916534*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox["\<\"(8*((2*Power(a,2)*M + Power(r1,3))*Power(r1t,2) + \
r1*(-(Power(a,2)*M) + Power(r1,3))*r1tt))/Power(r1,3)\"\>",
    CForm[(
      8 $CellContext`r1^(-3)) (((
          2 $CellContext`a^2) $CellContext`M + $CellContext`r1^3) \
$CellContext`r1t^2 + ($CellContext`r1 ((-$CellContext`a^2) $CellContext`M + \
$CellContext`r1^3)) $CellContext`r1tt)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"2*(Power(r1t,2) + r1*r1tt)\"\>",
    CForm[2 ($CellContext`r1t^2 + $CellContext`r1 $CellContext`r1tt)],
    AutoDelete->True,
    Editable->True], ",", 
   InterpretationBox["\<\"(2*Power(r1,2)*Power(Power(a,2) - 2*M*r1 + \
Power(r1,2),2)*Power(Power(a,2) + Power(l1,2) + \
3*Power(r1,2),2)*Power(r1t,2)*(Power(a,4)*(2*M + r1) + \
Power(a,2)*r1*(Power(l1,2) - 4*Power(M,2) + 2*M*r1*Power(ur1,2) + \
Power(r1,2)*(2 + Power(ur1,2))) + Power(r1,2)*(Power(l1,2)*(-2*M + r1) + \
Power(r1,2)*(-2*M + r1*(1 + Power(ur1,2))))) + 8*Power(r1,2)*(-M + \
r1)*(Power(a,2) - 2*M*r1 + Power(r1,2))*(Power(a,2) + Power(l1,2) + \
3*Power(r1,2))*(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3))*Power(r1t,2)*(Power(a,4)*(2*M + r1) + Power(a,2)*r1*(Power(l1,2) \
- 4*Power(M,2) + 2*M*r1*Power(ur1,2) + Power(r1,2)*(2 + Power(ur1,2))) + \
Power(r1,2)*(Power(l1,2)*(-2*M + r1) + Power(r1,2)*(-2*M + r1*(1 + \
Power(ur1,2))))) - 4*r1*Power(Power(a,2) - 2*M*r1 + \
Power(r1,2),2)*(Power(a,2) + Power(l1,2) + 3*Power(r1,2))*(2*Power(a,2)*M + \
(Power(a,2) + Power(l1,2))*r1 + Power(r1,3))*Power(r1t,2)*(Power(a,4)*(2*M + \
r1) + Power(a,2)*r1*(Power(l1,2) - 4*Power(M,2) + 2*M*r1*Power(ur1,2) + \
Power(r1,2)*(2 + Power(ur1,2))) + Power(r1,2)*(Power(l1,2)*(-2*M + r1) + \
Power(r1,2)*(-2*M + r1*(1 + Power(ur1,2))))) + 24*Power(M - \
r1,2)*Power(r1,2)*Power(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3),2)*Power(r1t,2)*(Power(a,4)*(2*M + r1) + \
Power(a,2)*r1*(Power(l1,2) - 4*Power(M,2) + 2*M*r1*Power(ur1,2) + \
Power(r1,2)*(2 + Power(ur1,2))) + Power(r1,2)*(Power(l1,2)*(-2*M + r1) + \
Power(r1,2)*(-2*M + r1*(1 + Power(ur1,2))))) - 16*r1*(-M + r1)*(Power(a,2) - \
2*M*r1 + Power(r1,2))*Power(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3),2)*Power(r1t,2)*(Power(a,4)*(2*M + r1) + \
Power(a,2)*r1*(Power(l1,2) - 4*Power(M,2) + 2*M*r1*Power(ur1,2) + \
Power(r1,2)*(2 + Power(ur1,2))) + Power(r1,2)*(Power(l1,2)*(-2*M + r1) + \
Power(r1,2)*(-2*M + r1*(1 + Power(ur1,2))))) + 2*Power(Power(a,2) - 2*M*r1 + \
Power(r1,2),2)*Power(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3),2)*Power(r1t,2)*(Power(a,4)*(2*M + r1) + \
Power(a,2)*r1*(Power(l1,2) - 4*Power(M,2) + 2*M*r1*Power(ur1,2) + \
Power(r1,2)*(2 + Power(ur1,2))) + Power(r1,2)*(Power(l1,2)*(-2*M + r1) + \
Power(r1,2)*(-2*M + r1*(1 + Power(ur1,2))))) + 2*r1*Power(Power(a,2) - 2*M*r1 \
+ Power(r1,2),2)*Power(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3),2)*r1tt*(Power(a,4)*(2*M + r1) + Power(a,2)*r1*(Power(l1,2) - \
4*Power(M,2) + 2*M*r1*Power(ur1,2) + Power(r1,2)*(2 + Power(ur1,2))) + \
Power(r1,2)*(Power(l1,2)*(-2*M + r1) + Power(r1,2)*(-2*M + r1*(1 + \
Power(ur1,2))))) - Power(r1,2)*Power(Power(a,2) - 2*M*r1 + \
Power(r1,2),2)*(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3))*(6*r1*Power(r1t,2) + (Power(a,2) + Power(l1,2))*r1tt + \
3*Power(r1,2)*r1tt)*(Power(a,4)*(2*M + r1) + Power(a,2)*r1*(Power(l1,2) - \
4*Power(M,2) + 2*M*r1*Power(ur1,2) + Power(r1,2)*(2 + Power(ur1,2))) + \
Power(r1,2)*(Power(l1,2)*(-2*M + r1) + Power(r1,2)*(-2*M + r1*(1 + \
Power(ur1,2))))) - 4*Power(r1,2)*(Power(a,2) - 2*M*r1 + \
Power(r1,2))*Power(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3),2)*(Power(r1t,2) + (-M + r1)*r1tt)*(Power(a,4)*(2*M + r1) + \
Power(a,2)*r1*(Power(l1,2) - 4*Power(M,2) + 2*M*r1*Power(ur1,2) + \
Power(r1,2)*(2 + Power(ur1,2))) + Power(r1,2)*(Power(l1,2)*(-2*M + r1) + \
Power(r1,2)*(-2*M + r1*(1 + Power(ur1,2))))) - 2*Power(r1,2)*Power(Power(a,2) \
- 2*M*r1 + Power(r1,2),2)*(Power(a,2) + Power(l1,2) + \
3*Power(r1,2))*(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3))*r1t*(r1t*(Power(a,2)*(Power(a,2) + Power(l1,2) - 4*Power(M,2)) - \
8*M*Power(r1,3) + 5*Power(r1,4)*(1 + Power(ur1,2)) - 4*M*r1*(Power(l1,2) - \
Power(a,2)*Power(ur1,2)) + 3*Power(r1,2)*(2*Power(a,2) + Power(l1,2) + \
Power(a,2)*Power(ur1,2))) + 2*Power(r1,2)*(2*Power(a,2)*M + Power(a,2)*r1 + \
Power(r1,3))*ur1*ur1t) - 8*Power(r1,2)*(-M + r1)*(Power(a,2) - 2*M*r1 + \
Power(r1,2))*Power(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3),2)*r1t*(r1t*(Power(a,2)*(Power(a,2) + Power(l1,2) - 4*Power(M,2)) \
- 8*M*Power(r1,3) + 5*Power(r1,4)*(1 + Power(ur1,2)) - 4*M*r1*(Power(l1,2) - \
Power(a,2)*Power(ur1,2)) + 3*Power(r1,2)*(2*Power(a,2) + Power(l1,2) + \
Power(a,2)*Power(ur1,2))) + 2*Power(r1,2)*(2*Power(a,2)*M + Power(a,2)*r1 + \
Power(r1,3))*ur1*ur1t) + 4*r1*Power(Power(a,2) - 2*M*r1 + \
Power(r1,2),2)*Power(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3),2)*r1t*(r1t*(Power(a,2)*(Power(a,2) + Power(l1,2) - 4*Power(M,2)) \
- 8*M*Power(r1,3) + 5*Power(r1,4)*(1 + Power(ur1,2)) - 4*M*r1*(Power(l1,2) - \
Power(a,2)*Power(ur1,2)) + 3*Power(r1,2)*(2*Power(a,2) + Power(l1,2) + \
Power(a,2)*Power(ur1,2))) + 2*Power(r1,2)*(2*Power(a,2)*M + Power(a,2)*r1 + \
Power(r1,3))*ur1*ur1t) + Power(r1,2)*Power(Power(a,2) - 2*M*r1 + \
Power(r1,2),2)*Power(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3),2)*(Power(a,2)*(Power(a,2) + Power(l1,2) - 4*Power(M,2))*r1tt + \
5*Power(r1,4)*r1tt*(1 + Power(ur1,2)) - 4*M*r1*r1tt*(Power(l1,2) - \
Power(a,2)*Power(ur1,2)) + Power(r1t,2)*(-24*M*Power(r1,2) + \
20*Power(r1,3)*(1 + Power(ur1,2)) - 4*M*(Power(l1,2) - \
Power(a,2)*Power(ur1,2)) + 6*r1*(2*Power(a,2) + Power(l1,2) + \
Power(a,2)*Power(ur1,2))) + 4*r1*(4*Power(a,2)*M + 3*Power(a,2)*r1 + \
5*Power(r1,3))*r1t*ur1*ur1t + 2*Power(r1,5)*(Power(ur1t,2) + ur1*ur1tt) + \
2*Power(r1,3)*(-4*M*r1tt + Power(a,2)*Power(ur1t,2) + Power(a,2)*ur1*ur1tt) + \
Power(r1,2)*(3*r1tt*(2*Power(a,2) + Power(l1,2) + Power(a,2)*Power(ur1,2)) + \
4*Power(a,2)*M*Power(ur1t,2) + 4*Power(a,2)*M*ur1*ur1tt)))/(Power(Power(a,2) \
- 2*M*r1 + Power(r1,2),4)*Power(2*Power(a,2)*M + (Power(a,2) + \
Power(l1,2))*r1 + Power(r1,3),3))\"\>",
    CForm[(($CellContext`a^2 - (
         2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)^(-4) ((
          2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)^(-3)) (((((
           2 $CellContext`r1^2) ($CellContext`a^2 - (
             2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)^2) \
($CellContext`a^2 + $CellContext`l1^2 + 
           3 $CellContext`r1^2)^2) $CellContext`r1t^2) ($CellContext`a^4 (
          2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
          4 $CellContext`M^2 + ((
             2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
            2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 (1 + $CellContext`ur1^2)))) + ((((((
             8 $CellContext`r1^2) (-$CellContext`M + $CellContext`r1)) \
($CellContext`a^2 - (
             2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)) \
($CellContext`a^2 + $CellContext`l1^2 + 
           3 $CellContext`r1^2)) ((
            2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)) $CellContext`r1t^2) \
($CellContext`a^4 (
          2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
          4 $CellContext`M^2 + ((
             2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
            2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 (1 + $CellContext`ur1^2)))) - (((((
           4 $CellContext`r1) ($CellContext`a^2 - (
             2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)^2) \
($CellContext`a^2 + $CellContext`l1^2 + 
          3 $CellContext`r1^2)) ((
           2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)) $CellContext`r1t^2) \
($CellContext`a^4 (
         2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
         4 $CellContext`M^2 + ((
            2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
           2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 (1 + $CellContext`ur1^2)))) + ((((
           24 ($CellContext`M - $CellContext`r1)^2) $CellContext`r1^2) ((
             2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)^2) \
$CellContext`r1t^2) ($CellContext`a^4 (
          2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
          4 $CellContext`M^2 + ((
             2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
            2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 (1 + $CellContext`ur1^2)))) - (((((
           16 $CellContext`r1) (-$CellContext`M + $CellContext`r1)) \
($CellContext`a^2 - (
           2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)) ((
            2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)^2) \
$CellContext`r1t^2) ($CellContext`a^4 (
         2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
         4 $CellContext`M^2 + ((
            2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
           2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 (1 + $CellContext`ur1^2)))) + (((
          2 ($CellContext`a^2 - (
             2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)^2) ((
             2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)^2) \
$CellContext`r1t^2) ($CellContext`a^4 (
          2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
          4 $CellContext`M^2 + ((
             2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
            2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 (1 + $CellContext`ur1^2)))) + ((((
           2 $CellContext`r1) ($CellContext`a^2 - (
             2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)^2) ((
             2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)^2) $CellContext`r1tt) \
($CellContext`a^4 (
          2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
          4 $CellContext`M^2 + ((
             2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
            2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 (
              1 + $CellContext`ur1^2)))) - ((($CellContext`r1^2 \
($CellContext`a^2 - (
            2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)^2) ((
           2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)) ((
          6 $CellContext`r1) $CellContext`r1t^2 + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1tt + (
          3 $CellContext`r1^2) $CellContext`r1tt)) ($CellContext`a^4 (
         2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
         4 $CellContext`M^2 + ((
            2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
           2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 (1 + $CellContext`ur1^2)))) - ((((
          4 $CellContext`r1^2) ($CellContext`a^2 - (
           2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)) ((
            2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)^2) \
($CellContext`r1t^2 + (-$CellContext`M + $CellContext`r1) $CellContext`r1tt)) \
($CellContext`a^4 (
         2 $CellContext`M + $CellContext`r1) + ($CellContext`a^2 \
$CellContext`r1) ($CellContext`l1^2 - 
         4 $CellContext`M^2 + ((
            2 $CellContext`M) $CellContext`r1) $CellContext`ur1^2 + \
$CellContext`r1^2 (
           2 + $CellContext`ur1^2)) + $CellContext`r1^2 ($CellContext`l1^2 \
((-2) $CellContext`M + $CellContext`r1) + $CellContext`r1^2 ((-2) \
$CellContext`M + $CellContext`r1 (1 + $CellContext`ur1^2)))) - (((((
           2 $CellContext`r1^2) ($CellContext`a^2 - (
             2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)^2) \
($CellContext`a^2 + $CellContext`l1^2 + 
          3 $CellContext`r1^2)) ((
           2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)) $CellContext`r1t) \
($CellContext`r1t ($CellContext`a^2 ($CellContext`a^2 + $CellContext`l1^2 - 
           4 $CellContext`M^2) - (
          8 $CellContext`M) $CellContext`r1^3 + (5 $CellContext`r1^4) (
           1 + $CellContext`ur1^2) - ((
           4 $CellContext`M) $CellContext`r1) ($CellContext`l1^2 - \
$CellContext`a^2 $CellContext`ur1^2) + (3 $CellContext`r1^2) (
           2 $CellContext`a^2 + $CellContext`l1^2 + $CellContext`a^2 \
$CellContext`ur1^2)) + (((
           2 $CellContext`r1^2) ((
             2 $CellContext`a^2) $CellContext`M + $CellContext`a^2 \
$CellContext`r1 + $CellContext`r1^3)) $CellContext`ur1) $CellContext`ur1t) - \
(((((8 $CellContext`r1^2) (-$CellContext`M + $CellContext`r1)) \
($CellContext`a^2 - (
           2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)) ((
            2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)^2) $CellContext`r1t) \
($CellContext`r1t ($CellContext`a^2 ($CellContext`a^2 + $CellContext`l1^2 - 
           4 $CellContext`M^2) - (
          8 $CellContext`M) $CellContext`r1^3 + (5 $CellContext`r1^4) (
           1 + $CellContext`ur1^2) - ((
           4 $CellContext`M) $CellContext`r1) ($CellContext`l1^2 - \
$CellContext`a^2 $CellContext`ur1^2) + (3 $CellContext`r1^2) (
           2 $CellContext`a^2 + $CellContext`l1^2 + $CellContext`a^2 \
$CellContext`ur1^2)) + (((
           2 $CellContext`r1^2) ((
             2 $CellContext`a^2) $CellContext`M + $CellContext`a^2 \
$CellContext`r1 + $CellContext`r1^3)) $CellContext`ur1) $CellContext`ur1t) + \
((((4 $CellContext`r1) ($CellContext`a^2 - (
             2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)^2) ((
             2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)^2) $CellContext`r1t) \
($CellContext`r1t ($CellContext`a^2 ($CellContext`a^2 + $CellContext`l1^2 - 
            4 $CellContext`M^2) - (
           8 $CellContext`M) $CellContext`r1^3 + (5 $CellContext`r1^4) (
            1 + $CellContext`ur1^2) - ((
            4 $CellContext`M) $CellContext`r1) ($CellContext`l1^2 - \
$CellContext`a^2 $CellContext`ur1^2) + (3 $CellContext`r1^2) (
            2 $CellContext`a^2 + $CellContext`l1^2 + $CellContext`a^2 \
$CellContext`ur1^2)) + (((
            2 $CellContext`r1^2) ((
              2 $CellContext`a^2) $CellContext`M + $CellContext`a^2 \
$CellContext`r1 + $CellContext`r1^3)) $CellContext`ur1) $CellContext`ur1t) + \
(($CellContext`r1^2 ($CellContext`a^2 - (
            2 $CellContext`M) $CellContext`r1 + $CellContext`r1^2)^2) ((
            2 $CellContext`a^2) $CellContext`M + ($CellContext`a^2 + \
$CellContext`l1^2) $CellContext`r1 + $CellContext`r1^3)^2) (($CellContext`a^2 \
($CellContext`a^2 + $CellContext`l1^2 - 
           4 $CellContext`M^2)) $CellContext`r1tt + ((
           5 $CellContext`r1^4) $CellContext`r1tt) (
          1 + $CellContext`ur1^2) - (((
           4 $CellContext`M) $CellContext`r1) $CellContext`r1tt) \
($CellContext`l1^2 - $CellContext`a^2 $CellContext`ur1^2) + \
$CellContext`r1t^2 (((-24) $CellContext`M) $CellContext`r1^2 + (
            20 $CellContext`r1^3) (1 + $CellContext`ur1^2) - (
           4 $CellContext`M) ($CellContext`l1^2 - $CellContext`a^2 \
$CellContext`ur1^2) + (6 $CellContext`r1) (
            2 $CellContext`a^2 + $CellContext`l1^2 + $CellContext`a^2 \
$CellContext`ur1^2)) + ((((
             4 $CellContext`r1) ((4 $CellContext`a^2) $CellContext`M + (
               3 $CellContext`a^2) $CellContext`r1 + 
             5 $CellContext`r1^3)) $CellContext`r1t) $CellContext`ur1) \
$CellContext`ur1t + (
          2 $CellContext`r1^5) ($CellContext`ur1t^2 + $CellContext`ur1 \
$CellContext`ur1tt) + (
          2 $CellContext`r1^3) (((-4) $CellContext`M) $CellContext`r1tt + \
$CellContext`a^2 $CellContext`ur1t^2 + ($CellContext`a^2 $CellContext`ur1) \
$CellContext`ur1tt) + $CellContext`r1^2 ((3 $CellContext`r1tt) (
            2 $CellContext`a^2 + $CellContext`l1^2 + $CellContext`a^2 \
$CellContext`ur1^2) + ((
             4 $CellContext`a^2) $CellContext`M) $CellContext`ur1t^2 + (((
              4 $CellContext`a^2) $CellContext`M) $CellContext`ur1) \
$CellContext`ur1tt)))],
    AutoDelete->True,
    Editable->True]}], "}"}]], "Output",
 CellChangeTimes->{3.5590331144910316`*^9, 3.5590331810834*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"l1", " ", 
          SuperscriptBox["r1", "3"], " ", "ur1"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["a",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a,
              Editable->False], "2"], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l1", "2"], "+", 
               SuperscriptBox["r1", "2"]}], ")"}]}]}], ")"}]}]]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r1", "\[Rule]", 
          RowBox[{"r1", "[", "t", "]"}]}], ",", 
         RowBox[{"ur1", "\[Rule]", 
          RowBox[{"ur1", "[", "t", "]"}]}]}], "}"}]}], ",", "t"}], "]"}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "r1tt"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ur1tt"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "r1t"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "ur1t"}], ",", 
     RowBox[{
      RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
     RowBox[{
      RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.559033032615391*^9, 3.55903306934238*^9}, {
  3.559033109325466*^9, 3.559033111693824*^9}, {3.559033177820991*^9, 
  3.559033179916534*^9}, {3.55903358059408*^9, 3.559033614694702*^9}}],

Cell["\<\
-((l1*Power(r1,2)*(2*(3*Power(a,4)*M + Power(a,2)*(Power(a,2) + Power(l1,2) - \
4*Power(M,2))*r1 - Power(l1,2)*M*Power(r1,2) + M*Power(r1,4) - \
Power(r1,5))*r1t*ur1 + 
         r1*(Power(a,2) - 2*M*r1 + Power(r1,2))*(2*Power(a,2)*M + (Power(a,2) \
+ Power(l1,2))*r1 + Power(r1,3))*ur1t))/
     (Power(Power(a,2) - 2*M*r1 + Power(r1,2),2)*Power(2*Power(a,2)*M + \
(Power(a,2) + Power(l1,2))*r1 + Power(r1,3),2)))\
\>", "Output",
 CellChangeTimes->{{3.559033587539209*^9, 3.559033615396105*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"l1", " ", 
          SuperscriptBox["r1", "3"], " ", "ur1"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["a",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a,
              Editable->False], "2"], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              InterpretationBox[
               StyleBox["a",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`a,
               Editable->False], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox["M",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`M,
                 Editable->False]}], "+", "r1"}], ")"}]}], "+", 
            RowBox[{"r1", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l1", "2"], "+", 
               SuperscriptBox["r1", "2"]}], ")"}]}]}], ")"}]}]]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r1", "\[Rule]", 
          RowBox[{"r1", "[", "t", "]"}]}], ",", 
         RowBox[{"ur1", "\[Rule]", 
          RowBox[{"ur1", "[", "t", "]"}]}]}], "}"}]}], ",", "t", ",", "t"}], 
     "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r1", "''"}], "[", "t", "]"}], "\[Rule]", "r1tt"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ur1", "''"}], "[", "t", "]"}], "\[Rule]", "ur1tt"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"r1", "'"}], "[", "t", "]"}], "\[Rule]", "r1t"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"ur1", "'"}], "[", "t", "]"}], "\[Rule]", "ur1t"}], ",", 
     RowBox[{
      RowBox[{"r1", "[", "t", "]"}], "\[Rule]", "r1"}], ",", 
     RowBox[{
      RowBox[{"ur1", "[", "t", "]"}], "\[Rule]", "ur1"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.559033032615391*^9, 3.55903306934238*^9}, {
  3.559033109325466*^9, 3.559033111693824*^9}, {3.559033177820991*^9, 
  3.559033179916534*^9}, {3.55903358059408*^9, 3.559033590530805*^9}, {
  3.559033664186063*^9, 3.559033666465098*^9}}],

Cell["\<\
(l1*r1*(-2*Power(r1,2)*Power(Power(a,2) - 2*M*r1 + \
Power(r1,2),2)*Power(Power(a,2) + Power(l1,2) + \
3*Power(r1,2),2)*Power(r1t,2)*ur1 - 
       4*Power(r1,2)*(-M + r1)*(Power(a,2) - 2*M*r1 + \
Power(r1,2))*(Power(a,2) + Power(l1,2) + 3*Power(r1,2))*(2*Power(a,2)*M + \
(Power(a,2) + Power(l1,2))*r1 + Power(r1,3))*
        Power(r1t,2)*ur1 + 6*r1*Power(Power(a,2) - 2*M*r1 + \
Power(r1,2),2)*(Power(a,2) + Power(l1,2) + 3*Power(r1,2))*(2*Power(a,2)*M + \
(Power(a,2) + Power(l1,2))*r1 + Power(r1,3))*
        Power(r1t,2)*ur1 - 8*Power(M - r1,2)*Power(r1,2)*Power(2*Power(a,2)*M \
+ (Power(a,2) + Power(l1,2))*r1 + Power(r1,3),2)*Power(r1t,2)*ur1 + 
       12*r1*(-M + r1)*(Power(a,2) - 2*M*r1 + \
Power(r1,2))*Power(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3),2)*Power(r1t,2)*ur1 - 
       6*Power(Power(a,2) - 2*M*r1 + Power(r1,2),2)*Power(2*Power(a,2)*M + \
(Power(a,2) + Power(l1,2))*r1 + Power(r1,3),2)*Power(r1t,2)*ur1 - 
       3*r1*Power(Power(a,2) - 2*M*r1 + Power(r1,2),2)*Power(2*Power(a,2)*M + \
(Power(a,2) + Power(l1,2))*r1 + Power(r1,3),2)*r1tt*ur1 + 
       Power(r1,2)*Power(Power(a,2) - 2*M*r1 + Power(r1,2),2)*(2*Power(a,2)*M \
+ (Power(a,2) + Power(l1,2))*r1 + Power(r1,3))*
        (6*r1*Power(r1t,2) + (Power(a,2) + Power(l1,2))*r1tt + \
3*Power(r1,2)*r1tt)*ur1 + 
       2*Power(r1,2)*(Power(a,2) - 2*M*r1 + Power(r1,2))*Power(2*Power(a,2)*M \
+ (Power(a,2) + Power(l1,2))*r1 + Power(r1,3),2)*(Power(r1t,2) + (-M + \
r1)*r1tt)*ur1 + 
       2*Power(r1,2)*Power(Power(a,2) - 2*M*r1 + Power(r1,2),2)*(Power(a,2) + \
Power(l1,2) + 3*Power(r1,2))*(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 \
+ Power(r1,3))*r1t*ur1t + 
       4*Power(r1,2)*(-M + r1)*(Power(a,2) - 2*M*r1 + \
Power(r1,2))*Power(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3),2)*r1t*ur1t - 
       6*r1*Power(Power(a,2) - 2*M*r1 + Power(r1,2),2)*Power(2*Power(a,2)*M + \
(Power(a,2) + Power(l1,2))*r1 + Power(r1,3),2)*r1t*ur1t - 
       Power(r1,2)*Power(Power(a,2) - 2*M*r1 + \
Power(r1,2),2)*Power(2*Power(a,2)*M + (Power(a,2) + Power(l1,2))*r1 + \
Power(r1,3),2)*ur1tt))/
   (Power(Power(a,2) - 2*M*r1 + Power(r1,2),3)*Power(2*Power(a,2)*M + \
(Power(a,2) + Power(l1,2))*r1 + Power(r1,3),3))\
\>", "Output",
 CellChangeTimes->{3.559033591987721*^9, 3.55903366703695*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", "dr1", "]"}]], "Input",
 CellChangeTimes->{{3.559033832131933*^9, 3.559033835140313*^9}}],

Cell["\<\
(r1*(Power(a,2) + r1*(-2*M + r1))*ur1)/(-2*a*l*M + e*Power(r1,3) + \
Power(a,2)*e*(2*M + r1))\
\>", "Output",
 CellChangeTimes->{3.559033835606668*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", "ddr1", "]"}]], "Input",
 CellChangeTimes->{{3.559033832131933*^9, 3.559033838107171*^9}}],

Cell["\<\
-(((Power(a,2) + r1*(-2*M + r1))*(e*Power(r1,4)*(-2*M + r1)*(Power(l,2)*(3*M \
- r1) + M*Power(r1,2)) + Power(a,6)*e*(2*M + r1)*(-r1 + Power(e,2)*(3*M + \
r1)) + 
         2*Power(a,5)*l*M*(r1 - Power(e,2)*(9*M + 4*r1)) - \
2*e*M*Power(r1,7)*Power(ur1,2) + 
         2*a*l*M*r1*((2*M - r1)*(Power(l,2)*(3*M - r1) + Power(r1,2)*(M + \
3*Power(e,2)*r1)) + Power(r1,3)*(-4*M + 3*r1)*Power(ur1,2)) + 
         2*Power(a,3)*l*M*(Power(l,2)*(-3*M + r1) + \
r1*(Power(e,2)*(18*Power(M,2) - M*r1 - 7*Power(r1,2)) + r1*(-3*M + r1 + \
r1*Power(ur1,2)))) + 
         Power(a,2)*e*r1*(-2*Power(l,2)*(18*Power(M,3) - 8*Power(M,2)*r1 - \
3*M*Power(r1,2) + Power(r1,3)) + 
            Power(r1,2)*(-4*Power(M,3) + (-1 + Power(e,2))*Power(r1,3) + \
M*Power(r1,2)*(4 + Power(e,2) - 4*Power(ur1,2)) + \
Power(M,2)*(-6*Power(e,2)*r1 + 8*r1*Power(ur1,2)))) + 
         Power(a,4)*e*(Power(l,2)*(18*Power(M,2) + M*r1 - Power(r1,2)) + 
            r1*(-2*Power(e,2)*(3*M + r1)*(2*Power(M,2) - Power(r1,2)) + \
r1*(6*Power(M,2) + M*r1 - 2*Power(r1,2) - 2*M*r1*Power(ur1,2))))))/
     (Power(r1,2)*Power(-2*a*l*M + e*Power(r1,3) + Power(a,2)*e*(2*M + \
r1),3)))\
\>", "Output",
 CellChangeTimes->{3.559033838723177*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", "dur1", "]"}]], "Input",
 CellChangeTimes->{{3.559033832131933*^9, 3.559033842699428*^9}}],

Cell["\<\
-(((Power(a,2) + r1*(-2*M + r1))*(-6*a*e*l*M + Power(l,2)*(3*M - r1) + \
M*Power(r1,2) + Power(a,2)*(-r1 + Power(e,2)*(3*M + r1))))/
     (Power(r1,3)*(-2*a*l*M + e*Power(r1,3) + Power(a,2)*e*(2*M + r1))))\
\>", "Output",
 CellChangeTimes->{3.559033843206954*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", "ddur1", "]"}]], "Input",
 CellChangeTimes->{{3.559033832131933*^9, 3.559033845123259*^9}}],

Cell["\<\
((Power(a,2) + r1*(-2*M + r1))*(-2*Power(a,5)*l*M*(-2*r1 + Power(e,2)*(27*M + \
14*r1)) + 
       2*a*l*M*r1*(Power(l,2)*M*(12*M - 5*r1) + Power(r1,3)*(M + \
30*Power(e,2)*M - 12*Power(e,2)*r1)) + 
       e*Power(r1,4)*(2*M*Power(r1,2)*(-3*M + r1) + \
Power(l,2)*(-30*Power(M,2) + 20*M*r1 - 3*Power(r1,2))) + 
       Power(a,6)*e*(-(r1*(4*M + 3*r1)) + Power(e,2)*(18*Power(M,2) + 16*M*r1 \
+ 3*Power(r1,2))) + 
       Power(a,2)*e*r1*(Power(r1,3)*(-2*(2 + 15*Power(e,2))*Power(M,2) + 4*(3 \
+ Power(e,2))*M*r1 + 3*(-1 + Power(e,2))*Power(r1,2)) + 
          Power(l,2)*(-72*Power(M,3) + 4*Power(M,2)*r1 + 28*M*Power(r1,2) - \
6*Power(r1,3))) + 
       2*Power(a,3)*l*M*(Power(l,2)*(-9*M + 2*r1) + r1*(-3*M*r1 + \
Power(e,2)*(36*Power(M,2) + 11*M*r1 - 24*Power(r1,2)))) + 
       Power(a,4)*e*(Power(l,2)*(54*Power(M,2) + 8*M*r1 - 3*Power(r1,2)) + 
          2*r1*(3*r1*(Power(M,2) + M*r1 - Power(r1,2)) + \
Power(e,2)*(-12*Power(M,3) - 8*Power(M,2)*r1 + 10*M*Power(r1,2) + \
3*Power(r1,3)))))*ur1)/
   (Power(r1,3)*Power(-2*a*l*M + e*Power(r1,3) + Power(a,2)*e*(2*M + r1),3))\
\>", "Output",
 CellChangeTimes->{3.55903384572467*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", "d\[Phi]", "]"}]], "Input",
 CellChangeTimes->{{3.5590492082525463`*^9, 3.559049211880925*^9}}],

Cell["\<\
(2*a*e1*M + l1*(-2*M + r1))/(-2*a*l1*M + e1*Power(r1,3) + Power(a,2)*e1*(2*M \
+ r1))\
\>", "Output",
 CellChangeTimes->{3.559049212277486*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", "dd\[Phi]", "]"}]], "Input",
 CellChangeTimes->{{3.5590492082525463`*^9, 3.5590492145942698`*^9}}],

Cell["\<\
(-2*r1*(a*Power(-(a*e1) + l1,2)*M + 3*e1*(a*e1 - l1)*M*Power(r1,2) + \
e1*l1*Power(r1,3))*(Power(a,2) + r1*(-2*M + r1))*ur1)/
   Power(-2*a*l1*M + e1*Power(r1,3) + Power(a,2)*e1*(2*M + r1),3)\
\>", "Output",
 CellChangeTimes->{3.55904921506031*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{974, 1102},
WindowMargins->{{Automatic, 178}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 282, 3, 92, "Title"],
Cell[852, 27, 173, 2, 51, "Subtitle"],
Cell[1028, 31, 1126, 25, 107, "Text"],
Cell[CellGroupData[{
Cell[2179, 60, 150, 2, 64, "Section"],
Cell[2332, 64, 149, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[2506, 70, 180, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[2711, 77, 2254, 32, 24, "Print"],
Cell[4968, 111, 2527, 40, 24, "Print"],
Cell[7498, 153, 2276, 32, 24, "Print"],
Cell[9777, 187, 2235, 31, 24, "Print"],
Cell[12015, 220, 2216, 31, 24, "Print"],
Cell[14234, 253, 2254, 32, 24, "Print"],
Cell[16491, 287, 2531, 40, 24, "Print"],
Cell[19025, 329, 2276, 32, 24, "Print"],
Cell[21304, 363, 2254, 32, 24, "Print"],
Cell[23561, 397, 2529, 40, 24, "Print"],
Cell[26093, 439, 2294, 32, 24, "Print"],
Cell[28390, 473, 2257, 32, 24, "Print"],
Cell[30650, 507, 2410, 34, 44, "Print"],
Cell[33063, 543, 2255, 32, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[35345, 579, 797, 17, 117, "Input"],
Cell[CellGroupData[{
Cell[36167, 600, 715, 15, 32, "Input"],
Cell[CellGroupData[{
Cell[36907, 619, 1814, 31, 24, "Print"],
Cell[38724, 652, 1782, 29, 24, "Print"],
Cell[40509, 683, 1794, 29, 24, "Print"],
Cell[42306, 714, 1899, 34, 24, "Print"],
Cell[44208, 750, 1782, 29, 24, "Print"],
Cell[45993, 781, 1792, 29, 24, "Print"],
Cell[47788, 812, 1905, 34, 24, "Print"],
Cell[49696, 848, 1782, 29, 24, "Print"],
Cell[51481, 879, 1794, 29, 24, "Print"],
Cell[53278, 910, 1885, 33, 24, "Print"],
Cell[55166, 945, 1780, 29, 24, "Print"],
Cell[56949, 976, 1798, 29, 24, "Print"],
Cell[58750, 1007, 1934, 35, 24, "Print"],
Cell[60687, 1044, 1782, 29, 24, "Print"],
Cell[62472, 1075, 1796, 29, 24, "Print"],
Cell[64271, 1106, 1930, 35, 24, "Print"],
Cell[66204, 1143, 1782, 29, 24, "Print"],
Cell[67989, 1174, 1794, 29, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[69810, 1207, 494, 11, 32, "Input"],
Cell[70307, 1220, 346, 10, 32, "Input"],
Cell[70656, 1232, 2534, 73, 110, "Input"],
Cell[73193, 1307, 5367, 178, 152, "Input"],
Cell[78563, 1487, 1451, 34, 167, "Input"],
Cell[80017, 1523, 1769, 41, 159, "Input"],
Cell[81789, 1566, 308, 7, 32, "Input"],
Cell[82100, 1575, 1335, 36, 75, "Input"],
Cell[83438, 1613, 2286, 58, 243, "Input"],
Cell[85727, 1673, 702, 17, 96, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[86466, 1695, 150, 2, 50, "Section"],
Cell[CellGroupData[{
Cell[86641, 1701, 572, 7, 44, "Subsection"],
Cell[87216, 1710, 2071, 47, 36, "Input"],
Cell[89290, 1759, 2196, 55, 291, "Input"],
Cell[91489, 1816, 3194, 78, 219, "Input"],
Cell[94686, 1896, 5277, 125, 225, "Input"],
Cell[99966, 2023, 5107, 121, 202, "Input"],
Cell[105076, 2146, 918, 22, 32, "Input"],
Cell[105997, 2170, 326, 6, 32, "Input"],
Cell[106326, 2178, 334, 7, 32, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[106697, 2190, 263, 7, 37, "Subsection"],
Cell[106963, 2199, 588, 17, 28, "Input"],
Cell[107554, 2218, 2971, 74, 165, "Input"],
Cell[110528, 2294, 961, 22, 28, "Input"],
Cell[111492, 2318, 725, 13, 28, "Input"],
Cell[112220, 2333, 3031, 67, 95, "Input"],
Cell[115254, 2402, 2634, 53, 52, "Input"],
Cell[117891, 2457, 207, 3, 28, "Input"],
Cell[118101, 2462, 496, 9, 28, "Input"],
Cell[CellGroupData[{
Cell[118622, 2475, 417, 9, 28, "Input"],
Cell[119042, 2486, 4514, 117, 70, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123593, 2608, 831, 18, 46, "Input"],
Cell[124427, 2628, 19946, 502, 70, "Output"]
}, Open  ]],
Cell[144388, 3133, 162, 3, 28, "Input"],
Cell[144553, 3138, 430, 9, 30, "Input"],
Cell[144986, 3149, 436, 9, 30, "Input"],
Cell[145425, 3160, 200, 3, 28, "Input"],
Cell[145628, 3165, 186, 3, 28, "Input"],
Cell[145817, 3170, 506, 10, 28, "Input"],
Cell[146326, 3182, 449, 10, 28, "Input"],
Cell[146778, 3194, 529, 11, 28, "Input"],
Cell[147310, 3207, 647, 12, 28, "Input"],
Cell[147960, 3221, 149, 3, 28, "Input"],
Cell[148112, 3226, 163, 3, 28, "Input"],
Cell[148278, 3231, 193, 4, 28, "Input"],
Cell[148474, 3237, 638, 18, 28, "Input"],
Cell[149115, 3257, 1499, 40, 46, "Input"],
Cell[150617, 3299, 746, 20, 28, "Input"],
Cell[151366, 3321, 944, 28, 46, "Input"],
Cell[152313, 3351, 637, 18, 28, "Input"],
Cell[152953, 3371, 1644, 46, 80, "Input"],
Cell[154600, 3419, 873, 22, 28, "Input"],
Cell[155476, 3443, 808, 23, 46, "Input"],
Cell[156287, 3468, 911, 19, 28, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[157235, 3492, 276, 4, 36, "Subsection"],
Cell[157514, 3498, 72622, 1861, 1126, "Input"],
Cell[230139, 5361, 1211, 30, 46, "Input"],
Cell[231353, 5393, 1235, 29, 28, "Input"],
Cell[232591, 5424, 341, 8, 28, "Input"],
Cell[232935, 5434, 33835, 878, 465, "Input"],
Cell[266773, 6314, 963, 21, 28, "Input"],
Cell[267739, 6337, 1006, 20, 28, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[268782, 6362, 251, 5, 36, "Subsection"],
Cell[269036, 6369, 1430, 33, 75, "Input"],
Cell[270469, 6404, 1111, 27, 58, "Input"],
Cell[271583, 6433, 1114, 27, 58, "Input"],
Cell[272700, 6462, 1576, 35, 75, "Input"],
Cell[274279, 6499, 1091, 24, 35, "Input"],
Cell[275373, 6525, 1088, 24, 35, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[276498, 6554, 190, 4, 36, "Subsection"],
Cell[276691, 6560, 1626, 33, 54, "Input"],
Cell[278320, 6595, 1487, 29, 32, "Input"],
Cell[279810, 6626, 286, 7, 32, "Input"],
Cell[280099, 6635, 419, 13, 36, "Input"],
Cell[280521, 6650, 820, 17, 32, "Input"],
Cell[281344, 6669, 841, 18, 32, "Input"],
Cell[282188, 6689, 224, 5, 32, "Input"],
Cell[282415, 6696, 1000, 23, 32, "Input"],
Cell[283418, 6721, 1079, 25, 54, "Input"],
Cell[284500, 6748, 1092, 26, 58, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[285641, 6780, 175, 3, 50, "Section"],
Cell[CellGroupData[{
Cell[285841, 6787, 550, 11, 45, "Subsection"],
Cell[286394, 6800, 463, 12, 27, "Input"],
Cell[286860, 6814, 727, 19, 33, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[287624, 6838, 387, 10, 37, "Subsection"],
Cell[288014, 6850, 1109, 29, 81, "Input"],
Cell[CellGroupData[{
Cell[289148, 6883, 485, 10, 27, "Input"],
Cell[289636, 6895, 703, 18, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290376, 6918, 423, 8, 27, "Input"],
Cell[290802, 6928, 677, 18, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291516, 6951, 457, 10, 27, "Input"],
Cell[291976, 6963, 956, 28, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292969, 6996, 425, 8, 27, "Input"],
Cell[293397, 7006, 677, 18, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294111, 7029, 494, 10, 27, "Input"],
Cell[294608, 7041, 5406, 140, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300051, 7186, 467, 9, 27, "Input"],
Cell[300521, 7197, 4679, 131, 70, "Output"]
}, Open  ]],
Cell[305215, 7331, 422, 9, 30, "Input"],
Cell[305640, 7342, 471, 12, 33, "Input"],
Cell[CellGroupData[{
Cell[306136, 7358, 359, 9, 30, "Input"],
Cell[306498, 7369, 733, 12, 70, "Message"]
}, Open  ]],
Cell[307246, 7384, 312, 7, 27, "Input"],
Cell[307561, 7393, 280, 7, 30, "Input"],
Cell[307844, 7402, 280, 7, 30, "Input"],
Cell[308127, 7411, 1598, 40, 53, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[309762, 7456, 407, 12, 38, "Subsection"],
Cell[310172, 7470, 2007, 54, 212, "Input"],
Cell[CellGroupData[{
Cell[312204, 7528, 485, 10, 32, "Input"],
Cell[312692, 7540, 1478, 33, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314207, 7578, 425, 8, 32, "Input"],
Cell[314635, 7588, 1229, 23, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315901, 7616, 457, 10, 32, "Input"],
Cell[316361, 7628, 1507, 34, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317905, 7667, 429, 8, 32, "Input"],
Cell[318337, 7677, 1225, 23, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319599, 7705, 492, 10, 32, "Input"],
Cell[320094, 7717, 8735, 233, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328866, 7955, 463, 9, 32, "Input"],
Cell[329332, 7966, 4687, 131, 36, "Output"]
}, Open  ]],
Cell[334034, 8100, 566, 11, 32, "Input"],
Cell[334603, 8113, 520, 13, 35, "Input"],
Cell[335126, 8128, 519, 13, 35, "Input"],
Cell[CellGroupData[{
Cell[335670, 8145, 404, 9, 32, "Input"],
Cell[336077, 8156, 745, 13, 51, "Message"]
}, Open  ]],
Cell[336837, 8172, 408, 8, 32, "Input"],
Cell[337248, 8182, 329, 8, 32, "Input"],
Cell[337580, 8192, 333, 8, 32, "Input"],
Cell[337916, 8202, 381, 8, 32, "Input"],
Cell[338300, 8212, 1990, 51, 58, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[340327, 8268, 335, 8, 37, "Subsection"],
Cell[340665, 8278, 713, 15, 32, "Input"],
Cell[341381, 8295, 656, 12, 32, "Input"],
Cell[342040, 8309, 361, 8, 32, "Input"],
Cell[CellGroupData[{
Cell[342426, 8321, 302, 7, 32, "Input"],
Cell[342731, 8330, 661, 13, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343429, 8348, 302, 7, 32, "Input"],
Cell[343734, 8357, 251, 4, 32, "Output"]
}, Open  ]],
Cell[344000, 8364, 1781, 38, 81, "Input"],
Cell[345784, 8404, 898, 19, 32, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[346731, 8429, 264, 8, 64, "Section"],
Cell[CellGroupData[{
Cell[347020, 8441, 286, 4, 44, "Subsection"],
Cell[347309, 8447, 267, 7, 32, "Input"],
Cell[347579, 8456, 736, 22, 55, "Input"],
Cell[348318, 8480, 649, 19, 49, "Input"],
Cell[348970, 8501, 1045, 31, 58, "Input"],
Cell[CellGroupData[{
Cell[350040, 8536, 175, 3, 32, "Input"],
Cell[350218, 8541, 969, 24, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351224, 8570, 292, 6, 32, "Input"],
Cell[351519, 8578, 1124, 29, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352680, 8612, 370, 7, 32, "Input"],
Cell[353053, 8621, 1072, 28, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354162, 8654, 888, 23, 32, "Input"],
Cell[355053, 8679, 1583, 51, 60, "Output"]
}, Open  ]],
Cell[356651, 8733, 1057, 26, 32, "Input"],
Cell[CellGroupData[{
Cell[357733, 8763, 1059, 26, 32, "Input"],
Cell[358795, 8791, 2110, 57, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[360942, 8853, 1062, 28, 75, "Input"],
Cell[362007, 8883, 7969, 223, 196, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[370013, 9111, 1599, 41, 79, "Input"],
Cell[371615, 9154, 7200, 206, 173, "Output"]
}, Open  ]],
Cell[378830, 9363, 1405, 36, 56, "Input"],
Cell[CellGroupData[{
Cell[380260, 9403, 690, 15, 32, "Input"],
Cell[380953, 9420, 1022, 26, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382012, 9451, 1799, 42, 96, "Input"],
Cell[383814, 9495, 1615, 47, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385466, 9547, 1933, 49, 96, "Input"],
Cell[387402, 9598, 2007, 52, 60, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[389458, 9656, 153, 2, 36, "Subsection"],
Cell[389614, 9660, 852, 18, 32, "Input"],
Cell[390469, 9680, 1084, 28, 96, "Input"],
Cell[391556, 9710, 621, 17, 32, "Input"],
Cell[392180, 9729, 124, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[392329, 9735, 180, 3, 32, "Input"],
Cell[392512, 9740, 211, 4, 32, "Output"]
}, Open  ]],
Cell[392738, 9747, 2008, 48, 138, "Input"],
Cell[CellGroupData[{
Cell[394771, 9799, 1503, 39, 54, "Input"],
Cell[396277, 9840, 59403, 1830, 1902, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[455717, 11675, 843, 22, 58, "Input"],
Cell[456563, 11699, 1683, 29, 194, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458283, 11733, 970, 25, 58, "Input"],
Cell[459256, 11760, 1768, 30, 194, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[461061, 11795, 1024, 26, 58, "Input"],
Cell[462088, 11823, 1085, 18, 122, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[463210, 11846, 1068, 26, 58, "Input"],
Cell[464281, 11874, 1078, 20, 140, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465396, 11899, 1066, 26, 58, "Input"],
Cell[466465, 11927, 637, 13, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[467139, 11945, 1032, 26, 58, "Input"],
Cell[468174, 11973, 1655, 28, 140, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[469866, 12006, 1085, 26, 58, "Input"],
Cell[470954, 12034, 1117, 19, 122, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[472108, 12058, 1131, 27, 58, "Input"],
Cell[473242, 12087, 1107, 20, 140, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[474386, 12112, 1127, 27, 58, "Input"],
Cell[475516, 12141, 128, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[475681, 12148, 1127, 27, 58, "Input"],
Cell[476811, 12177, 504, 9, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[477352, 12191, 786, 22, 58, "Input"],
Cell[478141, 12215, 953, 17, 104, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[479131, 12237, 788, 22, 58, "Input"],
Cell[479922, 12261, 624, 12, 86, "Output"]
}, Open  ]],
Cell[480561, 12276, 427, 11, 32, "Input"],
Cell[480991, 12289, 284, 6, 32, "Input"],
Cell[481278, 12297, 191, 4, 32, "Input"],
Cell[481472, 12303, 552, 13, 54, "Input"],
Cell[CellGroupData[{
Cell[482049, 12320, 1149, 31, 58, "Input"],
Cell[483201, 12353, 6800, 134, 348, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[490038, 12492, 1285, 34, 79, "Input"],
Cell[491326, 12528, 6858, 148, 369, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[498221, 12681, 1302, 35, 79, "Input"],
Cell[499526, 12718, 5851, 136, 264, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[505414, 12859, 1296, 35, 79, "Input"],
Cell[506713, 12896, 5735, 133, 264, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[512485, 13034, 1311, 35, 79, "Input"],
Cell[513799, 13071, 5513, 131, 264, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[519349, 13207, 175, 3, 32, "Input"],
Cell[519527, 13212, 4863, 161, 131, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[524427, 13378, 130, 1, 32, "Input"],
Cell[524560, 13381, 1233, 34, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[525830, 13420, 100, 1, 32, "Input"],
Cell[525933, 13423, 3887, 117, 112, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[529869, 13546, 178, 2, 36, "Subsection"],
Cell[530050, 13550, 1276, 30, 117, "Input"],
Cell[531329, 13582, 1319, 31, 138, "Input"],
Cell[532651, 13615, 1293, 30, 117, "Input"],
Cell[533947, 13647, 453, 14, 32, "Input"],
Cell[534403, 13663, 1270, 36, 54, "Input"],
Cell[535676, 13701, 1777, 50, 75, "Input"],
Cell[537456, 13753, 1865, 51, 75, "Input"],
Cell[539324, 13806, 1564, 43, 96, "Input"],
Cell[540891, 13851, 1678, 45, 96, "Input"],
Cell[542572, 13898, 1589, 44, 96, "Input"],
Cell[544164, 13944, 1548, 43, 96, "Input"],
Cell[545715, 13989, 2058, 48, 138, "Input"],
Cell[CellGroupData[{
Cell[547798, 14041, 1559, 40, 54, "Input"],
Cell[549360, 14083, 59702, 1830, 1902, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[609099, 15918, 895, 23, 58, "Input"],
Cell[609997, 15943, 1975, 31, 212, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[612009, 15979, 1024, 26, 58, "Input"],
Cell[613036, 16007, 2032, 33, 212, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[615105, 16045, 1076, 26, 58, "Input"],
Cell[616184, 16073, 1323, 22, 176, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[617544, 16100, 1122, 27, 58, "Input"],
Cell[618669, 16129, 1307, 22, 176, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[620013, 16156, 1117, 27, 58, "Input"],
Cell[621133, 16185, 774, 14, 104, "Output"]
}, Open  ]],
Cell[621922, 16202, 477, 11, 32, "Input"],
Cell[622402, 16215, 334, 6, 32, "Input"],
Cell[622739, 16223, 246, 5, 32, "Input"],
Cell[622988, 16230, 614, 14, 54, "Input"],
Cell[CellGroupData[{
Cell[623627, 16248, 1248, 32, 58, "Input"],
Cell[624878, 16282, 7364, 148, 390, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[632279, 16435, 1333, 34, 79, "Input"],
Cell[633615, 16471, 7294, 150, 369, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[640946, 16626, 1348, 35, 79, "Input"],
Cell[642297, 16663, 6163, 140, 348, "Output"]
}, Open  ]],
Cell[648475, 16806, 2113, 49, 138, "Input"],
Cell[CellGroupData[{
Cell[650613, 16859, 1616, 41, 54, "Input"],
Cell[652232, 16902, 59902, 1831, 1902, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[712171, 18738, 918, 23, 58, "Input"],
Cell[713092, 18763, 2186, 37, 248, "Output"]
}, Open  ]],
Cell[715293, 18803, 528, 12, 32, "Input"],
Cell[715824, 18817, 387, 7, 32, "Input"],
Cell[716214, 18826, 297, 6, 32, "Input"],
Cell[716514, 18834, 667, 15, 54, "Input"],
Cell[CellGroupData[{
Cell[717206, 18853, 1223, 32, 58, "Input"],
Cell[718432, 18887, 7730, 150, 432, "Output"]
}, Open  ]],
Cell[726177, 19040, 4458, 139, 86, "Input"],
Cell[730638, 19181, 868, 28, 55, "Input"],
Cell[CellGroupData[{
Cell[731531, 19213, 1745, 48, 96, "Input"],
Cell[733279, 19263, 10448, 194, 705, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[743764, 19462, 1755, 48, 96, "Input"],
Cell[745522, 19512, 121513, 1994, 9294, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[867072, 21511, 2120, 55, 117, "Input"],
Cell[869195, 21568, 4700, 100, 264, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[873932, 21673, 2335, 59, 138, "Input"],
Cell[876270, 21734, 44939, 758, 3393, "Output"]
}, Open  ]],
Cell[921224, 22495, 581, 15, 32, "Input"],
Cell[CellGroupData[{
Cell[921830, 22514, 1106, 33, 54, "Input"],
Cell[922939, 22549, 5220, 94, 411, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[928196, 22648, 1164, 34, 54, "Input"],
Cell[929363, 22684, 18216, 305, 1356, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[947616, 22994, 2867, 84, 89, "Input"],
Cell[950486, 23080, 504, 9, 68, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[951027, 23094, 2927, 85, 89, "Input"],
Cell[953957, 23181, 2310, 40, 284, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[956304, 23226, 126, 2, 32, "Input"],
Cell[956433, 23230, 161, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[956631, 23239, 127, 2, 32, "Input"],
Cell[956761, 23243, 1205, 22, 176, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[958003, 23270, 127, 2, 32, "Input"],
Cell[958133, 23274, 273, 5, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[958443, 23284, 128, 2, 32, "Input"],
Cell[958574, 23288, 1142, 21, 194, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[959753, 23314, 132, 2, 32, "Input"],
Cell[959888, 23318, 153, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[960078, 23327, 135, 2, 32, "Input"],
Cell[960216, 23331, 258, 5, 50, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/README.txt <==
This directory contains auxiliary files to accompany the paper
"Scalar self-force for highly eccentric equatorial orbits in Kerr spacetime"
by Jonathan Thornburg and Barry Wardell

In particular, this directory contains the following files:

README.txt
	This file.

m-ModeKerrRegularizationParameters.nb
	This is the Mathematica notebook for deriving the regularization
	parameters $k_4^{(X)}$, discussed in \cite{Heffernan:2012vj}.

Puncture-KerrScalarEquatorial.nb
	These is the Mathematica notebook for deriving the singular field
	used in this paper, and its 1st and 2nd derivatives (which are
	used to calculate the effective source).

par-files-and-analysis-scripts.tar.bz2
	This tarball contains the parameter files and data-analysis
	shell scripts for the highest-resolution evolutions for each
	configuration described in this paper, and also for the
	variant-grid dro6-48 evolution for the e9 configuration.
	For each configuration there is a set of 21 parameter files,
	corresponding to $m=0$ up to $m=20$; these differ only in their
	values for the parameters |emm| and |max_t|.


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro8-64-cs201
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing         0.982009455235877 \
				--orbit-period 78.5607564188702 \
			 --proper-orbit-period 78.5607564188702 \
			 --component $component \
			 --fuzz 1.0e-6 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing          0.982009455235877 \
			--orbit-period  78.5607564188702 \
		 --proper-orbit-period  78.5607564188702 \
		 --circular-orbit \
		 --self-force-only-for-itime 0 \
		 --component $component \
		 --mode-file-format time/tau/mode/error \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.2 --orbit-r 4.39285714285714 \
		 --min-max-times-file minmax-times.dat \
		 --min-min-emm-for-tail-analytical-sum 12 \
		 --min-min-emm-for-tail-fitted-sum     12 \
		 --tail-fit-emm 12-20 \
		 ../emm{?,??}-dro8-64-cs201/$component.mode \
		> self-force.$component.dat
	done


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm0-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 15712.151283774

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm1-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 11784.1134628305

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm10-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm11-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm12-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm13-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm14-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm15-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm16-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm17-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm18-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm19-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm2-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 7856.07564188702

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm20-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm3-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 5892.05673141526

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm4-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm5-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm6-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm7-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm8-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/dro8-64-diss0.1-comp-solid201/emm9-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=  0.2
particle::r		=  4.39285714285714

#
# r     = 4.39285714285714
# rstar = 4.756096636918279
#

initial_t			= 0
max_t				= 3928.03782094351

Delta_t_must_divide		=   0.982009455235877
self_force::doit_Delta_t	=   0.982009455235877
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze4/orbit.gnuplot <==
# circular orbit to match perastron of ze4 zoom-whirl
spin	=   0.2
r	=   4.39285714285714

# correct period
period	=  59.10625412841628

# *** WRONG *** period mistakenly used -- didn't affect results
period	=  78.5607564188702
iperiod	=  80
dt	=   0.982009455235877


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro8-64-cs201
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing         1.00507015973763654 \
				--orbit-period 52.2636483063571 \
			 --proper-orbit-period 52.2636483063571 \
			 --component $component \
			 --fuzz 1.0e-6 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing         1.00507015973763654 \
			--orbit-period 52.2636483063571 \
		 --proper-orbit-period 52.2636483063571 \
		 --circular-orbit \
		 --self-force-only-for-itime 0 \
		 --component $component \
		 --mode-file-format time/tau/mode/error \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.0 --orbit-r 4.10531578947368 \
		 --min-max-times-file minmax-times.dat \
		 --min-min-emm-for-tail-analytical-sum 12 \
		 --min-min-emm-for-tail-fitted-sum     12 \
		 --tail-fit-emm 12-20 \
		 ../emm{?,??}-dro8-64-cs201/$component.mode \
		> self-force.$component.dat
	done


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm0-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 10452.7296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm1-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 5226.36483063571

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm10-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm11-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm12-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm13-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm14-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm15-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm16-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm17-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm18-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm19-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm2-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 2613.18241531785

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm20-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm3-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1567.90944919071

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm4-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm5-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm6-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm7-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm8-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/dro8-64-diss0.1-comp-solid201/emm9-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=  0.0
particle::r		=  4.10531578947368

#
# r     = 4.10531578947368
# rstar = 4.207952377623788
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00507015973763654
self_force::doit_Delta_t	=   1.00507015973763654
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze9/orbit.gnuplot <==
# circular orbit to match perastron of ze9 zoom-whirl
spin	=   0.0
r	=   4.10531578947368

period	=  52.2636483063571
iperiod	=  52
dt	=   1.00507015973763654


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm0-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 15517.8697491194

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm1-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 10345.2464994129

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm10-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm11-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm12-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm13-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm14-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm15-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm16-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm17-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm18-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm19-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm2-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 8621.03874951075

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm20-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm3-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 5172.62324970645

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm4-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm5-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm6-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm7-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm8-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/dro8-64-diss0.1-comp-solid202/emm9-dro8-64-cs202.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=  0.99
particle::r		=  1.21212121212121

#
# r     =   1.21212121212121
# rstar = -15.2266076070882
#

initial_t			= 0
max_t				= 3448.4154998043

Delta_t_must_divide		=   0.957893194390083
self_force::doit_Delta_t	=   0.957893194390083
self_force::output_field_at_particle	= true

mesh::move_worldtube			= false
worldtube::center_Rstar			= -15.0
worldtube::radius_Rstar			=   5.0
worldtube::radius_theta/pi		=   0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	=  +50.0
nominal_max_Rstar[0][0]			=  +75.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-ze98/orbit.gnuplot <==
# circular orbit to match perastron of ze9 zoom-whirl
spin	=   0.0
r	=   4.10526368421053

period	=  52.26364830635706
iperiod	=  52
dt	=   1.00507015973763654


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro8-64-cs201
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing         1.00505102505409231 \
				--orbit-period 52.26265330281275 \
			 --proper-orbit-period 52.26265330281275 \
			 --component $component \
			 --fuzz 1.0e-6 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing         1.00505102505409231 \
			--orbit-period 52.26265330281275 \
		 --proper-orbit-period 52.26265330281275 \
		 --circular-orbit \
		 --self-force-only-for-itime 0 \
		 --component $component \
		 --mode-file-format time/tau/mode/error \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.0 --orbit-r 4.10526368421053 \
		 --min-max-times-file minmax-times.dat \
		 --min-min-emm-for-tail-analytical-sum 12 \
		 --min-min-emm-for-tail-fitted-sum     12 \
		 --tail-fit-emm 12-20 \
		 ../emm{?,??}-dro8-64-cs201/$component.mode \
		> self-force.$component.dat
	done


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm0-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 10452.7296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm1-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 5226.36483063571

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm10-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm11-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm12-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm13-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm14-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm15-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm16-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm17-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm18-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm19-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm2-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 2613.18241531785

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm20-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm3-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1567.90944919071

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm4-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm5-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm6-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm7-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm8-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/dro8-64-diss0.1-comp-solid201/emm9-dro8-64-cs201.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/circular"
cg_version		= "cg version 3.1.2: Kerr, equatorial circular orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=  0.0
particle::r		=  4.10526368421053

#
# r     = 4.10526368421053
# rstar = 4.207850772985572
#

initial_t			= 0
max_t				= 1045.27296612714

Delta_t_must_divide		=   1.00505102505409231
self_force::doit_Delta_t	=   1.00505102505409231
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= false
worldtube::center_Rstar			=  5.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction	= 0.10

mesh::max_rl				= 3

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -70.0
compactify::inner_compactify_Rstar	=  -45.0
compactify::outer_compactify_Rstar	=  +55.0
nominal_max_Rstar[0][0]			=  +80.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/circ-zze9/orbit.gnuplot <==
# circular orbit to match perastron of ze9 zoom-whirl
spin	=   0.0
r	=   4.10526368421053

period	=  52.26265330281275
iperiod	=  52
dt	=   1.00505102505409231


==> anc/e8/dro8-64-diss0.1-comp-solid874/analysis/doit.all <==
#!/bin/sh

doit.orbit

doit.orbit-differences
doit.smooth-and-noise
doit.self-force
doit.diss-cons
doit.join-orbit-and-self-force-data

# doit.self-force.F_r.tail-fit-slider


==> anc/e8/dro8-64-diss0.1-comp-solid874/analysis/doit.diss-cons <==
#!/bin/sh

# compute dissipative & conservative parts of self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	input=self-force.$component.dat
	output=self-force.diss-cons.$component.dat
	echo "   $input"

	case "$component" in
	F_t|F_phi)
		even_name='dissipative'
		odd_name='conservative'
		diss_cons_cmd='--even-odd'
		;;
	F_r)	even_name='conservative'
		odd_name='dissipative'
		diss_cons_cmd='--odd-even'
		;;
	esac

	cat $input\
	  | even.odd --t-column 1 --y-column 6 --y-error-column 7 \
		     --delta 1 \
		     --period `fgrep iperiod <../../orbit.gnuplot | Nth 3` \
		     $diss_cons_cmd \
		     --new-header-comments \
	  | sed -e "s/even part/${even_name} part/" \
		-e "s/odd part/${odd_name} part/" \
		-e "s/{even,odd} parts/{${even_name},${odd_name}} parts/" \
	  > $output
	done


==> anc/e8/dro8-64-diss0.1-comp-solid874/analysis/doit.join-orbit-and-self-force-data <==
#!/bin/sh

	for component in F_t F_r F_phi ;
	do
	output=self-force.orbit-and-sf.$component.dat
	echo "$output"
	njoin --assume-sorted \
	      --1 1 --2 2 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      orbit.dat self-force.diss-cons.$component.dat \
		> $output
	done


==> anc/e8/dro8-64-diss0.1-comp-solid874/analysis/doit.orbit <==
#!/bin/sh
print_Kerr_geodesic spin=0.6 p=8 e=0.8 \
		    't=0(1.00255541043898)770.965110627573' \
	> orbit.dat

print_Kerr_geodesic spin=0.6 p=8 e=0.8 \
		    't=-385.983833019006(1.00255541043898)385.983833019006' \
	> orbit-sym.dat




==> anc/e8/dro8-64-diss0.1-comp-solid874/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro8-64-cs874
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing          1.00255541043898 \
				--orbit-period 771.9676660380122 \
			 --proper-orbit-period 709.7959558623473 \
			 --component $component \
			 --fuzz 1.0e-6 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/e8/dro8-64-diss0.1-comp-solid874/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing          1.00255541043898 \
			--orbit-period 771.9676660380122 \
		 --proper-orbit-period 709.7959558623473 \
		 --component $component \
		 --mode-file-format smooth-and-noise \
		 --use-error error-estimate-qsum-noise-estimate \
		 --check-high-error-for-emm-ge 4 \
		 --max-relative-error 0.3 \
		 --treat-high-error-as missing-data \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.6 --orbit-p 8 --orbit-e 0.8 \
		 --min-max-times-file minmax-times.dat \
		 --min-time 650 \
		 --min-min-emm-for-tail-analytical-sum 12 \
		 --min-min-emm-for-tail-fitted-sum     12 \
		 --tail-fit-emm 12-20 \
		 ../emm{?,??}-dro8-64-cs874/$component.smooth-and-noise \
		> self-force.$component.dat
	done


==> anc/e8/dro8-64-diss0.1-comp-solid874/analysis/doit.self-force.F_r.tail-fit-slider <==
#!/bin/sh

slider --min 0 --delta 1.00255541043898 --max 770.965110627573 \
       --title 'BH_spin=0.6 orbit_p=8 orbit_e=0.8   F_r tail fit' \
       --continuous \
       --command-file self-force.F_r.tail-fit-slider.gnuplot \
  | gnuplot


==> anc/e8/dro8-64-diss0.1-comp-solid874/analysis/doit.smooth-and-noise <==
#!/bin/sh

##	for emm in 2 ;
##	for emm in 12 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro8-64-cs874
##		for component in F_r ;
##		for component in F_t ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --smooth-and-noise \
			 --smoothing-SG-degree 6 --smoothing-SG-iradius 10 \
			 --time-spacing          1.00255541043898 \
				--orbit-period 771.9676660380122 \
			 --proper-orbit-period 709.7959558623473 \
			 --component $component \
			 $model/$component.mode \
			> $model/$component.smooth-and-noise
		done
	done


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm0-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 11903.340388142

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm1-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 6499.56672587591

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm10-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm11-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm12-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm13-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm14-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm15-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm16-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm17-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm18-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm19-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm2-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 4183.66372776186

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm20-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm3-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm4-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm5-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm6-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm7-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm8-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/dro8-64-diss0.1-comp-solid874/emm9-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=  0.6
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.884
#   max r=40.000 rstar=45.889

initial_t			=  323.825397571791	#  323 * dt
max_t				= 2506.38852609744	# 2500 * dt

Delta_t_must_divide		=   1.00255541043898
self_force::doit_Delta_t	=   1.00255541043898

# first worldtube move at t=448.7 (= min_t + 125)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8/orbit.gnuplot <==
spin	= 0.6
p	= 8.0
e	= 0.8

iperiod = 770
period	= 771.9676660380122
dt      =   1.00255541043898

Delta_phi_per_period = 9.653812068341891


==> anc/e8b/dro6-48-diss0.1-comp-solid874/analysis/doit.all <==
#!/bin/sh

doit.orbit

doit.orbit-differences
doit.smooth-and-noise
doit.self-force
doit.diss-cons
doit.join-orbit-and-self-force-data

# doit.self-force.F_r.tail-fit-slider


==> anc/e8b/dro6-48-diss0.1-comp-solid874/analysis/doit.diss-cons <==
#!/bin/sh

# compute dissipative & conservative parts of self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	input=self-force.$component.dat
	output=self-force.diss-cons.$component.dat
	echo "   $input"

	case "$component" in
	F_t|F_phi)
		even_name='dissipative'
		odd_name='conservative'
		diss_cons_cmd='--even-odd'
		;;
	F_r)	even_name='conservative'
		odd_name='dissipative'
		diss_cons_cmd='--odd-even'
		;;
	esac

	cat $input\
	  | even.odd --t-column 1 --y-column 6 --y-error-column 7 \
		     --delta 1 \
		     --period `fgrep iperiod <../../orbit.gnuplot | Nth 3` \
		     $diss_cons_cmd \
		     --new-header-comments \
	  | sed -e "s/even part/${even_name} part/" \
		-e "s/odd part/${odd_name} part/" \
		-e "s/{even,odd} parts/{${even_name},${odd_name}} parts/" \
	  > $output
	done


==> anc/e8b/dro6-48-diss0.1-comp-solid874/analysis/doit.join-orbit-and-self-force-data <==
#!/bin/sh

	for component in F_t F_r F_phi ;
	do
	output=self-force.orbit-and-sf.$component.dat
	echo "$output"
	njoin --assume-sorted \
	      --1 1 --2 2 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      orbit.dat self-force.diss-cons.$component.dat \
		> $output
	done


==> anc/e8b/dro6-48-diss0.1-comp-solid874/analysis/doit.orbit <==
#!/bin/sh

print_Kerr_geodesic spin=0.8 p=8.0 e=0.8 \
                    t='0(0.99558032725189)755.645468384185' \
	> orbit.dat

print_Kerr_geodesic spin=0.8 p=8.0 e=0.8 \
                    t='-378.320524355718(0.99558032725189)378.320524355718' \
	> orbit-sym.dat


==> anc/e8b/dro6-48-diss0.1-comp-solid874/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro6-48-cs874
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing          0.99558032725189 \
				--orbit-period 756.6410487114367 \
			 --proper-orbit-period 697.5701362802247 \
			 --component $component \
			 --fuzz 1.0e-6 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/e8b/dro6-48-diss0.1-comp-solid874/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing          0.99558032725189 \
			--orbit-period 756.6410487114367 \
		 --proper-orbit-period 697.5701362802247 \
		 --component $component \
		 --mode-file-format smooth-and-noise \
		 --use-error error-estimate-qsum-noise-estimate \
		 --check-high-error-for-emm-ge 4 \
		 --max-relative-error 0.3 \
		 --treat-high-error-as missing-data \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.8 --orbit-p 8 --orbit-e 0.8 \
		 --min-max-times-file minmax-times.dat \
		 --min-time 820 \
		 --min-min-emm-for-tail-analytical-sum 12 \
		 --min-min-emm-for-tail-fitted-sum     12 \
		 --tail-fit-emm 12-20 \
		 ../emm{?,??}-dro6-48-cs874/$component.smooth-and-noise \
		> self-force.$component.dat
	done


==> anc/e8b/dro6-48-diss0.1-comp-solid874/analysis/doit.self-force.F_r.tail-fit-slider <==
#!/bin/sh

slider --min 0 --delta 0.999904144891648 --max 1512.85497122106 \
       --title 'BH_spin=0.99 orbit_p=7 orbit_e=0.8   F_r tail fit' \
       --continuous \
       --command-file self-force.F_r.tail-fit-slider.gnuplot \
  | gnuplot


==> anc/e8b/dro6-48-diss0.1-comp-solid874/analysis/doit.smooth-and-noise <==
#!/bin/sh

##	for emm in 2 ;
##	for emm in 12 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro6-48-cs874
##		for component in F_r ;
##		for component in F_t ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --smooth-and-noise \
			 --smoothing-SG-degree 6 --smoothing-SG-iradius 10 \
			 --time-spacing          0.99558032725189 \
				--orbit-period 756.6410487114367 \
			 --proper-orbit-period 697.5701362802247 \
			 --component $component \
			 $model/$component.mode \
			> $model/$component.smooth-and-noise
		done
	done


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm0-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 11727.9362550273

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm1-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 7944.73101147009

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm10-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm11-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm12-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm13-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm14-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm15-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm16-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm17-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm18-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm19-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm2-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 5674.80786533578

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm20-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm3-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm4-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm5-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm6-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm7-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm8-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/dro6-48-diss0.1-comp-solid874/emm9-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=  0.8
particle::p		=  8.0
particle::e		=  0.8

# orbit period = 771.9676660380122
# orbit period / 770 = 1.00255541043898
#   min r= 4.444 rstar= 4.914
#   max r=40.000 rstar=45.889

initial_t			= 288.718294903048	#  290 * dt
max_t				= 3404.88471920147

Delta_t_must_divide		= 0.99558032725189
self_force::doit_Delta_t	= 0.99558032725189

# first worldtube move at t=467.9 (= min_t + 179)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 45.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.16666666666666666666		# 1/6 M
Delta_theta/pi[0]	=    0.0092592592592592592592		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +125.0
nominal_max_Rstar[0][0]			= +150.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e8b/orbit.gnuplot <==
spin	= 0.8
p	= 8.0
e	= 0.8

period	= 756.6410487114367
iperiod	= 760

dt	= 0.99558032725189


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/analysis/doit.all <==
#!/bin/sh

doit.orbit

doit.orbit-differences
doit.smooth-and-noise
doit.self-force
doit.diss-cons
doit.join-orbit-and-self-force-data

# doit.self-force.F_r.tail-fit-slider


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/analysis/doit.diss-cons <==
#!/bin/sh

# compute dissipative & conservative parts of self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	input=self-force.$component.dat
	output=self-force.diss-cons.$component.dat
	echo "   $input"

	case "$component" in
	F_t|F_phi)
		even_name='dissipative'
		odd_name='conservative'
		diss_cons_cmd='--even-odd'
		;;
	F_r)	even_name='conservative'
		odd_name='dissipative'
		diss_cons_cmd='--odd-even'
		;;
	esac

	cat $input\
	  | even.odd --t-column 1 --y-column 6 --y-error-column 7 \
		     --delta 1 \
		     --period `fgrep iperiod <../../orbit.gnuplot | Nth 3` \
		     $diss_cons_cmd \
		     --new-header-comments \
	  | sed -e "s/even part/${even_name} part/" \
		-e "s/odd part/${odd_name} part/" \
	  > $output
	done


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/analysis/doit.join-orbit-and-modes <==
#!/bin/sh

delta_t=0.999904144891648
orbit_tmp=/usr/tmp/orbit.dat

    for emm in 1 ;
##  for emm in `iota '0(1)20'` ;
    do
    model=../emm$emm-dro8-64-cs974
	for component in F_t F_r F_phi ;
	do
	input=$model/$component.mode
	output=$model/$component.orbit-and-mode
	echo "$input --> $output"

	min_t=`egrep -v '^#' <$input | head -1 | Nth 1`
	max_t=`tail -1 <$input | Nth 1`
	##echo "got min_t :${min_t}:"
	##echo "got max_t :${max_t}:"
	##echo "specifier: t=$min_t($delta_t)$max_t"

	print_Kerr_geodesic spin=0.99 p=7 e=0.9 \
			    "t=$min_t($delta_t)$max_t" \
			    >$orbit_tmp

	njoin --assume-sorted \
	      --1 1 --2 1 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      $orbit_tmp $input \
		> $output
	done
    done


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/analysis/doit.join-orbit-and-self-force-data <==
#!/bin/sh

	for component in F_t F_r F_phi ;
	do
	output=self-force.orbit-and-sf.$component.dat
	echo "$output"
	njoin --assume-sorted \
	      --1 1 --2 2 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      orbit.dat self-force.diss-cons.$component.dat \
		> $output
	done


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/analysis/doit.orbit <==
#!/bin/sh
print_Kerr_geodesic spin=0.99 p=7 e=0.9 \
		    't=0(0.999904144891648)1512.85497122106' \
	> orbit.dat

print_Kerr_geodesic spin=0.99 p=7 e=0.9 \
		    't=-756.927437682977(0.999904144891648)756.927437682977' \
	> orbit-sym.dat


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	case "$emm" in
	?|1[0-5])	model=../emm$emm-dro10-80-cs974 ;;
	1[6-9]|20)	model=../emm$emm-dro8-64-cs974 ;;
	*)		echo "*** unexpected emm ${emm}!"
			exit 1
			;;
	esac
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing           0.999904144891648 \
				--orbit-period 1513.854875365955 \
			 --proper-orbit-period 1442.723614577209 \
			 --component $component \
			 --fuzz 1.0e-6 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing           0.999904144891648 \
			--orbit-period 1513.854875365955 \
		 --proper-orbit-period 1442.723614577209 \
		 --component $component \
		 --mode-file-format smooth-and-noise \
		 --use-error error-estimate-qsum-noise-estimate \
		 --check-high-error-for-emm-ge 3 \
		 --max-relative-error 0.3 \
		 --treat-high-error-as missing-data \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.99 --orbit-p 7 --orbit-e 0.9 \
		 --min-max-times-file minmax-times.dat \
		 --min-time 1100 \
		 --min-min-emm-for-tail-analytical-sum 12 \
		 --min-min-emm-for-tail-fitted-sum     12 \
		 --tail-fit-emm 12-20 \
		 ../emm{?,1[0-5]}-dro10-80-cs974/$component.smooth-and-noise \
		 ../emm{1[6-9],20}-dro8-64-cs974/$component.smooth-and-noise \
		> self-force.$component.dat
	done


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/analysis/doit.self-force.F_r.tail-fit-slider <==
#!/bin/sh

slider --min 0 --delta 0.999904144891648 --max 1512.85497122106 \
       --title 'BH_spin=0.99 orbit_p=7 orbit_e=0.8   F_r tail fit' \
       --continuous \
       --command-file self-force.F_r.tail-fit-slider.gnuplot \
  | gnuplot


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/analysis/doit.smooth-and-noise <==
#!/bin/sh

##	for emm in 2 ;
##	for emm in 12 ;
	for emm in `iota '0(1)20'` ;
	do
	case "$emm" in
	?|1[0-5])	model=../emm$emm-dro10-80-cs974 ;;
	1[6-9]|20)	model=../emm$emm-dro8-64-cs974 ;;
	*)		echo "*** unexpected emm ${emm}!"
			exit 1
			;;
	esac
##		for component in F_r ;
##		for component in F_t ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --smooth-and-noise \
			 --smoothing-SG-degree 6 --smoothing-SG-iradius 10 \
			 --time-spacing           0.999904144891648 \
				--orbit-period 1513.854875365955 \
			 --proper-orbit-period 1442.723614577209 \
			 --component $component \
			 $model/$component.mode \
			> $model/$component.smooth-and-noise
		done
	done


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm0-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 15818.4835721859

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm1-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 8249.2091953561

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm10-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm11-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm12-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm13-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm14-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm15-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm16-dro8-64-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244	# 3300 * dt

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm17-dro8-64-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244	# 3300 * dt

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm18-dro8-64-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244	# 3300 * dt

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm19-dro8-64-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244	# 3300 * dt

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm2-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 5221.49944462419

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm20-dro8-64-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244	# 3300 * dt

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm3-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm4-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm5-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm6-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm7-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm8-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/dro10-80-and-dro8-64-diss0.1-comp-solid874/emm9-dro10-80-cs974.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.1				# 10/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +160.0
nominal_max_Rstar[0][0]			= +185.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e9/orbit.gnuplot <==
spin	= 0.99
p	= 7.0
e	= 0.9

iperiod	= 1514
period	= 1513.854875365955
dt	=    0.999904144891648

Delta_phi_per_period = 8.968970564887403


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/README <==
This directory contains the variant-grid dro6-48 runs described in the paper.


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/analysis/doit.all <==
#!/bin/sh

doit.orbit

doit.orbit-differences
doit.smooth-and-noise
doit.self-force
doit.diss-cons
doit.join-orbit-and-self-force-data

# doit.self-force.F_r.tail-fit-slider


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/analysis/doit.diss-cons <==
#!/bin/sh

# compute dissipative & conservative parts of self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	input=self-force.$component.dat
	output=self-force.diss-cons.$component.dat
	echo "   $input"

	case "$component" in
	F_t|F_phi)
		even_name='dissipative'
		odd_name='conservative'
		diss_cons_cmd='--even-odd'
		;;
	F_r)	even_name='conservative'
		odd_name='dissipative'
		diss_cons_cmd='--odd-even'
		;;
	esac

	cat $input\
	  | even.odd --t-column 1 --y-column 6 --y-error-column 7 \
		     --delta 1 \
		     --period `fgrep iperiod <../../orbit.gnuplot | Nth 3` \
		     $diss_cons_cmd \
		     --new-header-comments \
	  | sed -e "s/even part/${even_name} part/" \
		-e "s/odd part/${odd_name} part/" \
	  > $output
	done


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/analysis/doit.join-orbit-and-modes <==
#!/bin/sh

delta_t=0.999904144891648
orbit_tmp=/usr/tmp/orbit.dat

    for emm in 1 ;
##  for emm in `iota '0(1)20'` ;
    do
    model=../emm$emm-vvdro6-48-cs911
	for component in F_t F_r F_phi ;
	do
	input=$model/$component.mode
	output=$model/$component.orbit-and-mode
	echo "$input --> $output"

	min_t=`egrep -v '^#' <$input | head -1 | Nth 1`
	max_t=`tail -1 <$input | Nth 1`
	##echo "got min_t :${min_t}:"
	##echo "got max_t :${max_t}:"
	##echo "specifier: t=$min_t($delta_t)$max_t"

	print_Kerr_geodesic spin=0.99 p=7 e=0.9 \
			    "t=$min_t($delta_t)$max_t" \
			    >$orbit_tmp

	njoin --assume-sorted \
	      --1 1 --2 1 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      $orbit_tmp $input \
		> $output
	done
    done


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/analysis/doit.join-orbit-and-self-force-data <==
#!/bin/sh

	for component in F_t F_r F_phi ;
	do
	output=self-force.orbit-and-sf.$component.dat
	echo "$output"
	njoin --assume-sorted \
	      --1 1 --2 2 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      orbit.dat self-force.diss-cons.$component.dat \
		> $output
	done


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/analysis/doit.orbit <==
#!/bin/sh
print_Kerr_geodesic spin=0.99 p=7 e=0.9 \
		    't=0(0.999904144891648)1512.85497122106' \
	> orbit.dat

print_Kerr_geodesic spin=0.99 p=7 e=0.9 \
		    't=-756.927437682977(0.999904144891648)756.927437682977' \
	> orbit-sym.dat


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-vvdro6-48-cs911
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing           0.999904144891648 \
				--orbit-period 1513.854875365955 \
			 --proper-orbit-period 1442.723614577209 \
			 --component $component \
			 --fuzz 1.0e-6 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing           0.999904144891648 \
			--orbit-period 1513.854875365955 \
		 --proper-orbit-period 1442.723614577209 \
		 --component $component \
		 --mode-file-format smooth-and-noise \
		 --use-error error-estimate-qsum-noise-estimate \
		 --check-high-error-for-emm-ge 3 \
		 --max-relative-error 0.3 \
		 --treat-high-error-as missing-data \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.99 --orbit-p 7 --orbit-e 0.9 \
		 --min-max-times-file minmax-times.dat \
		 --min-time 1200 \
		 --min-min-emm-for-tail-analytical-sum 12 \
		 --min-min-emm-for-tail-fitted-sum     12 \
		 --tail-fit-emm 12-20 \
		 ../emm{?,??}-vvdro6-48-cs911/$component.smooth-and-noise \
		> self-force.$component.dat
	done


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/analysis/doit.self-force.F_r.tail-fit-slider <==
#!/bin/sh

slider --min 0 --delta 0.999904144891648 --max 1512.85497122106 \
       --title 'BH_spin=0.99 orbit_p=7 orbit_e=0.8   F_r tail fit' \
       --continuous \
       --command-file self-force.F_r.tail-fit-slider.gnuplot \
  | gnuplot


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/analysis/doit.smooth-and-noise <==
#!/bin/sh

##	for emm in 2 ;
##	for emm in 12 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-vvdro6-48-cs911
##		for component in F_r ;
##		for component in F_t ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --smooth-and-noise \
			 --smoothing-SG-degree 6 --smoothing-SG-iradius 10 \
			 --time-spacing           0.999904144891648 \
				--orbit-period 1513.854875365955 \
			 --proper-orbit-period 1442.723614577209 \
			 --component $component \
			 $model/$component.mode \
			> $model/$component.smooth-and-noise
		done
	done


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm0-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 15818.4835721859

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm1-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 8249.2091953561

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm10-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm11-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm12-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm13-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm14-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm15-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm16-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm17-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm18-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm19-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm2-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 5221.49944462419

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm20-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm3-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm4-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm5-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm6-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm7-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm8-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e9/vvdro6-48-diss0.1-comp-solid911/emm9-vvdro6-48-cs911.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=  0.99
particle::p		=  7.0
particle::e		=  0.9

# orbit period = 1513.854875365955
# orbit period / 1514 = 0.999904144891648
#   min r= 3.684 rstar= 3.524
#   max r=70.000 rstar=77.053

initial_t			=  679.934818526321	#  680 * dt
max_t				= 3299.68367814244

Delta_t_must_divide		=   0.999904144891648
self_force::doit_Delta_t	=   0.999904144891648

# first worldtube move at t=835.9 (= min_t + 156)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 77.0
##                                         123456789.123456789.
worldtube::radius_Rstar			=  3.666666666666666666
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.11111111111111111111
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 2/3 M   max offset of particle from worldtube center,
#       +/- 4/3 M max distance worldtube can move at any one time
##                                                123456789.123456789.
worldtube::max_particle_offset_fraction[main]	= 0.181818181818181818
worldtube::max_center_move_fraction		= 0.363636363636363636

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.010416666666666666666		# M/96

########################################

nominal_min_Rstar[0][0]			= -100.0
compactify::inner_compactify_Rstar	=  -60.0
compactify::outer_compactify_Rstar	= +200.0
nominal_max_Rstar[0][0]			= +250.0

nominal_min_Rstar-WT_center[1][0]	=   -35.0
nominal_max_Rstar-WT_center[1][0]	=   +40.0

nominal_min_Rstar-WT_center[2][0]	=   -18.0
nominal_max_Rstar-WT_center[2][0]	=   +18.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[2][0]	=    -0.29166666666666666666	# 28/96

nominal_min_Rstar-WT_center[3][0]	=    -6.5
nominal_max_Rstar-WT_center[3][0]	=    +7.5
nominal_min_theta/pi-WT_center[3][0]	=    -0.1875			# 18/96


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/analysis/doit.all <==
#!/bin/sh

doit.orbit

doit.orbit-differences
doit.smooth-and-noise
doit.self-force
doit.diss-cons
doit.join-orbit-and-self-force-data

# doit.self-force.F_r.tail-fit-slider


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/analysis/doit.diss-cons <==
#!/bin/sh

# compute dissipative & conservative parts of self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	input=self-force.$component.dat
	output=self-force.diss-cons.$component.dat
	echo "   $input"

	case "$component" in
	F_t|F_phi)
		even_name='dissipative'
		odd_name='conservative'
		diss_cons_cmd='--even-odd'
		;;
	F_r)	even_name='conservative'
		odd_name='dissipative'
		diss_cons_cmd='--odd-even'
		;;
	esac

	cat $input\
	  | even.odd --t-column 1 --y-column 6 --y-error-column 7 \
		     --delta 1 \
		     --period `fgrep iperiod <../../orbit.gnuplot | Nth 3` \
		     $diss_cons_cmd \
		     --new-header-comments \
	  | sed -e "s/even part/${even_name} part/" \
		-e "s/odd part/${odd_name} part/" \
	  > $output
	done


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/analysis/doit.join-orbit-and-self-force-data <==
#!/bin/sh

	for component in F_t F_r F_phi ;
	do
	output=self-force.orbit-and-sf.$component.dat
	echo "$output"
	njoin --assume-sorted \
	      --1 1 --2 2 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      orbit.dat self-force.diss-cons.$component.dat \
		> $output
	done


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/analysis/doit.orbit <==
#!/bin/sh
print_Kerr_geodesic spin=0.99 p=5 e=0.95 \
		    't=0(1.0000203322803095)2435.04950910255' \
	> orbit.dat

print_Kerr_geodesic spin=0.99 p=5 e=0.95 \
		    't=-1218.02476471742(1.0000203322803095)1218.02476471742' \
	> orbit-sym.dat


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	case "$emm" in
	[012])	model=../emm$emm-dro8-64-cs9574 ;;
	*)	model=../emm$emm-dro6-48-cs9574 ;;
	esac

##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing           1.0000203322803095 \
				--orbit-period 2436.049529434834 \
			 --proper-orbit-period 2349.870006536854 \
			 --component $component \
			 --multiply-modes-by 0.159154943091895 \
			 --fuzz 1.0e-6 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing           1.0000203322803095 \
			--orbit-period 2436.049529434834 \
		 --proper-orbit-period 2349.870006536854 \
		 --component $component \
		 --mode-file-format smooth-and-noise \
		 --use-error error-estimate-qsum-noise-estimate \
		 --check-high-error-for-emm-ge 2 \
		 --max-relative-error 0.3 \
		 --treat-high-error-as missing-data \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.99 --orbit-p 5 --orbit-e 0.95 \
		 --min-max-times-file minmax-times.dat \
		 --min-time 1950 \
		 --tail-fit-emm 12-20 \
		 ../emm{?,??}-dro?-??-cs9574/$component.smooth-and-noise \
		> self-force.$component.dat
	done


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/analysis/doit.smooth-and-noise <==
#!/bin/sh

##	for emm in 2 ;
##	for emm in 12 ;
	for emm in `iota '0(1)20'` ;
	do
	case "$emm" in
	[012])	model=../emm$emm-dro8-64-cs9574 ;;
	*)	model=../emm$emm-dro6-48-cs9574 ;;
	esac

##		for component in F_r ;
##		for component in F_t ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --smooth-and-noise \
			 --smoothing-SG-degree 6 --smoothing-SG-iradius 10 \
			 --time-spacing           1.0000203322803095 \
				--orbit-period 2436.049529434834 \
			 --proper-orbit-period 2349.870006536854 \
			 --component $component \
			 $model/$component.mode \
			> $model/$component.smooth-and-noise
		done
	done


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm0-dro8-64-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 13270.2698093597

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm1-dro8-64-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 8398.17075049004

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm10-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm11-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm12-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm13-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm14-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm15-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm16-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm17-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm18-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm19-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm2-dro8-64-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5962.12122105523

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm20-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm3-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm4-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm5-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm6-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm7-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm8-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/dro8-64-and-6-48-diss0.1-comp-solid9574/emm9-dro6-48-cs9574.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=  0.99
particle::p		=  5.0
particle::e		=  0.95

# orbit period = 2436.049529434834
# orbit period / 2436 = 1.00002033228031
#   min r=  2.564 rstar=  0.782
#   max r=100.000 rstar=107.784

initial_t			= 1090.02216218554	# 1090 * dt
max_t				= 5400.10979431367	# 5400 * dt

Delta_t_must_divide		=    1.0000203322803095
self_force::doit_Delta_t	=    1.0000203322803095

# first worldtube move at t=1347.9 (= min_t + 257.9)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 107.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=  -75.0
compactify::inner_compactify_Rstar	=  -50.0
compactify::outer_compactify_Rstar	= +190.0
nominal_max_Rstar[0][0]			= +215.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 18/108


==> anc/e95/orbit.gnuplot <==
spin	=  0.99
p	=  5.0
e	=  0.95

iperiod	= 2436
period	= 2436.049529434834
dt	=    1.00002033228031	# period / iperiod

Delta_phi_per_period = 10.5895593678841


==> anc/m-ModeKerrRegularizationParameters.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    824183,      18153]
NotebookOptionsPosition[    822764,      18103]
NotebookOutlinePosition[    823140,      18120]
CellTagsIndexPosition[    823097,      18117]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Kerr Scalar Field m-mode Regularization parameters", "Title",
 CellChangeTimes->{{3.548607606657238*^9, 3.548607610496994*^9}, {
  3.549111297369111*^9, 3.549111306153286*^9}, {3.583510255060955*^9, 
  3.583510255473076*^9}, {3.686464718222653*^9, 3.686464724104041*^9}}],

Cell["Barry Wardell and Jonathan Thornburg", "Subtitle",
 CellChangeTimes->{{3.549109868364356*^9, 3.5491098754891357`*^9}, 
   3.6864646837379713`*^9, {3.686464868794033*^9, 3.686464873699183*^9}}],

Cell[TextData[{
 "This notebook gives the m-mode regularization parameters for a point scalar \
charge on an arbitrary equatorial geodesic in Kerr spacetime. We parametrize \
the orbits by the energy (\[ScriptCapitalE]), angular momentum (\
\[ScriptCapitalL]), radial four-velocity ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SuperscriptBox["u", "r"], ")"}], TraditionalForm]]],
 " and radial position ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", "r"}], TraditionalForm]]],
 ").\n\nMore details appear in the following papers:\n\
\[OpenCurlyDoubleQuote]High-order expansions of the Detweiler-Whiting \
singular field in Kerr spacetime\[CloseCurlyDoubleQuote], Anna Heffernan, \
Adrian Ottewill and Barry Wardell, Phys. Rev. D 89, 024030 (2014).\n\
\[OpenCurlyDoubleQuote]Scalar self-force for highly eccentric equatorial \
orbits in Kerr spacetime\[CloseCurlyDoubleQuote], Jonathan Thornburg and \
Barry Wardell.\n\nIf you find these regularization parameters useful, please \
consider citing those papers."
}], "Text",
 CellChangeTimes->{{3.5486076133213863`*^9, 3.548607674359357*^9}, {
   3.549100771902659*^9, 3.549100779467256*^9}, {3.549102163509493*^9, 
   3.549102180298419*^9}, {3.549102446630088*^9, 3.549102569414968*^9}, {
   3.549105260967699*^9, 3.549105384148615*^9}, {3.549107533062498*^9, 
   3.549107556505471*^9}, {3.549109809290049*^9, 3.549109864236273*^9}, {
   3.549111324368382*^9, 3.549111325564155*^9}, {3.550129787670046*^9, 
   3.5501297880904083`*^9}, {3.5835102588338327`*^9, 3.583510287496972*^9}, {
   3.583510393125792*^9, 3.583510393602825*^9}, {3.584108319669107*^9, 
   3.584108319907071*^9}, {3.58410952570997*^9, 3.584109530406207*^9}, {
   3.584113022653805*^9, 3.5841130260418053`*^9}, {3.584196487603114*^9, 
   3.5841965067507467`*^9}, {3.584196586963231*^9, 3.584196588334271*^9}, {
   3.616171273298246*^9, 3.616171304388092*^9}, {3.686464677091013*^9, 
   3.686464695393406*^9}, 3.686464878211082*^9, {3.686465085759028*^9, 
   3.686465199451095*^9}}],

Cell[CellGroupData[{

Cell["Regularization parameters", "Section",
 CellChangeTimes->{{3.5491007841640177`*^9, 3.549100803898294*^9}, {
   3.5841109746888437`*^9, 3.584110980469059*^9}, {3.58411242090024*^9, 
   3.584112422356351*^9}, 3.586707373600412*^9, {3.58774750188406*^9, 
   3.587747502209071*^9}, {3.686465072697309*^9, 3.686465076462287*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox["\[CapitalPhi]", TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.686464770174768*^9, 3.6864647747735853`*^9}, {
  3.6864648253499393`*^9, 3.6864648259450808`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]m", "[", "4", "]"}], "=", 
   RowBox[{
    FractionBox["24", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"a", "*", "M", "*", 
          RowBox[{"\[ScriptCapitalE]", "^", "3"}], "*", "\[ScriptCapitalL]", 
          "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "*", 
             RowBox[{"a", "^", "14"}], "*", "M", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3379", "*", 
                RowBox[{"M", "^", "3"}]}], "+", 
               RowBox[{"4613", "*", 
                RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
               RowBox[{"2056", "*", "M", "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"296", "*", 
                RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"a", "^", "12"}], "*", "r", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"r", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18639", "*", 
                   RowBox[{"M", "^", "4"}]}], "+", 
                  RowBox[{"25756", "*", 
                   RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                  RowBox[{"11829", "*", 
                   RowBox[{"M", "^", "2"}], "*", 
                   RowBox[{"r", "^", "2"}]}], "+", 
                  RowBox[{"1886", "*", "M", "*", 
                   RowBox[{"r", "^", "3"}]}], "+", 
                  RowBox[{"42", "*", 
                   RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
               RowBox[{"M", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"20856", "*", 
                   RowBox[{"M", "^", "3"}]}], "+", 
                  RowBox[{"29895", "*", 
                   RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                  RowBox[{"14240", "*", "M", "*", 
                   RowBox[{"r", "^", "2"}]}], "+", 
                  RowBox[{"2256", "*", 
                   RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"a", "^", "10"}], "*", 
             RowBox[{"r", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", "*", 
                RowBox[{"r", "^", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"42351", "*", 
                   RowBox[{"M", "^", "4"}]}], "+", 
                  RowBox[{"59702", "*", 
                   RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                  RowBox[{"28712", "*", 
                   RowBox[{"M", "^", "2"}], "*", 
                   RowBox[{"r", "^", "2"}]}], "+", 
                  RowBox[{"5213", "*", "M", "*", 
                   RowBox[{"r", "^", "3"}]}], "+", 
                  RowBox[{"246", "*", 
                   RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
               RowBox[{"5", "*", 
                RowBox[{"r", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"99914", "*", 
                   RowBox[{"M", "^", "4"}]}], "+", 
                  RowBox[{"145985", "*", 
                   RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                  RowBox[{"72007", "*", 
                   RowBox[{"M", "^", "2"}], "*", 
                   RowBox[{"r", "^", "2"}]}], "+", 
                  RowBox[{"12470", "*", "M", "*", 
                   RowBox[{"r", "^", "3"}]}], "+", 
                  RowBox[{"234", "*", 
                   RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
               RowBox[{"2", "*", "M", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"125540", "*", 
                   RowBox[{"M", "^", "3"}]}], "+", 
                  RowBox[{"184949", "*", 
                   RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                  RowBox[{"90884", "*", "M", "*", 
                   RowBox[{"r", "^", "2"}]}], "+", 
                  RowBox[{"14896", "*", 
                   RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"a", "^", "8"}], "*", 
             RowBox[{"r", "^", "3"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", "*", 
                RowBox[{"r", "^", "6"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"50633", "*", 
                   RowBox[{"M", "^", "4"}]}], "+", 
                  RowBox[{"74072", "*", 
                   RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                  RowBox[{"38344", "*", 
                   RowBox[{"M", "^", "2"}], "*", 
                   RowBox[{"r", "^", "2"}]}], "+", 
                  RowBox[{"8188", "*", "M", "*", 
                   RowBox[{"r", "^", "3"}]}], "+", 
                  RowBox[{"603", "*", 
                   RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
               RowBox[{"5", "*", 
                RowBox[{"r", "^", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"193648", "*", 
                   RowBox[{"M", "^", "4"}]}], "+", 
                  RowBox[{"291189", "*", 
                   RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                  RowBox[{"150627", "*", 
                   RowBox[{"M", "^", "2"}], "*", 
                   RowBox[{"r", "^", "2"}]}], "+", 
                  RowBox[{"29021", "*", "M", "*", 
                   RowBox[{"r", "^", "3"}]}], "+", 
                  RowBox[{"1148", "*", 
                   RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"r", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"496778", "*", 
                   RowBox[{"M", "^", "4"}]}], "+", 
                  RowBox[{"746474", "*", 
                   RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                  RowBox[{"379183", "*", 
                   RowBox[{"M", "^", "2"}], "*", 
                   RowBox[{"r", "^", "2"}]}], "+", 
                  RowBox[{"67639", "*", "M", "*", 
                   RowBox[{"r", "^", "3"}]}], "+", 
                  RowBox[{"1285", "*", 
                   RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
               RowBox[{"336", "*", "M", "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], 
                "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"221", "*", "M"}], "+", 
                  RowBox[{"109", "*", "r"}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"a", "^", "6"}], "*", 
             RowBox[{"r", "^", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", "*", 
                RowBox[{"r", "^", "8"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17133", "*", 
                   RowBox[{"M", "^", "3"}]}], "+", 
                  RowBox[{"18386", "*", 
                   RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                  RowBox[{"6488", "*", "M", "*", 
                   RowBox[{"r", "^", "2"}]}], "+", 
                  RowBox[{"801", "*", 
                   RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
               RowBox[{"5", "*", 
                RowBox[{"r", "^", "6"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"97429", "*", 
                   RowBox[{"M", "^", "3"}]}], "+", 
                  RowBox[{"103833", "*", 
                   RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                  RowBox[{"32089", "*", "M", "*", 
                   RowBox[{"r", "^", "2"}]}], "+", 
                  RowBox[{"2253", "*", 
                   RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"r", "^", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"379977", "*", 
                   RowBox[{"M", "^", "3"}]}], "+", 
                  RowBox[{"396198", "*", 
                   RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                  RowBox[{"113266", "*", "M", "*", 
                   RowBox[{"r", "^", "2"}]}], "+", 
                  RowBox[{"5065", "*", 
                   RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
               RowBox[{"18", "*", 
                RowBox[{"r", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"25100", "*", 
                   RowBox[{"M", "^", "3"}]}], "+", 
                  RowBox[{"25608", "*", 
                   RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                  RowBox[{"6839", "*", "M", "*", 
                   RowBox[{"r", "^", "2"}]}], "+", 
                  RowBox[{"155", "*", 
                   RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
               RowBox[{"24", "*", "M", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3624", "*", 
                   RowBox[{"M", "^", "2"}]}], "+", 
                  RowBox[{"3622", "*", "M", "*", "r"}], "+", 
                  RowBox[{"905", "*", 
                   RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "11"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"48", "*", 
                RowBox[{"r", "^", "10"}]}], "+", 
               RowBox[{"191", "*", 
                RowBox[{"r", "^", "8"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
               RowBox[{"486", "*", 
                RowBox[{"r", "^", "6"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
               RowBox[{"540", "*", 
                RowBox[{"r", "^", "4"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
               RowBox[{"296", "*", 
                RowBox[{"r", "^", "2"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
               RowBox[{"64", "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"a", "^", "4"}], "*", 
             RowBox[{"r", "^", "5"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", "*", 
                RowBox[{"r", "^", "10"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3471", "*", 
                   RowBox[{"M", "^", "2"}]}], "+", 
                  RowBox[{"2738", "*", "M", "*", "r"}], "+", 
                  RowBox[{"615", "*", 
                   RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
               RowBox[{"5", "*", 
                RowBox[{"r", "^", "8"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"26801", "*", 
                   RowBox[{"M", "^", "2"}]}], "+", 
                  RowBox[{"17499", "*", "M", "*", "r"}], "+", 
                  RowBox[{"2189", "*", 
                   RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"r", "^", "6"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"137591", "*", 
                   RowBox[{"M", "^", "2"}]}], "+", 
                  RowBox[{"83139", "*", "M", "*", "r"}], "+", 
                  RowBox[{"7480", "*", 
                   RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
               RowBox[{"36", "*", 
                RowBox[{"r", "^", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6662", "*", 
                   RowBox[{"M", "^", "2"}]}], "+", 
                  RowBox[{"3777", "*", "M", "*", "r"}], "+", 
                  RowBox[{"230", "*", 
                   RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
               RowBox[{"4", "*", 
                RowBox[{"r", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"22402", "*", 
                   RowBox[{"M", "^", "2"}]}], "+", 
                  RowBox[{"11945", "*", "M", "*", "r"}], "+", 
                  RowBox[{"375", "*", 
                   RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
               RowBox[{"32", "*", "M", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"324", "*", "M"}], "+", 
                  RowBox[{"163", "*", "r"}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"a", "^", "2"}], "*", 
             RowBox[{"r", "^", "6"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", "*", 
                RowBox[{"r", "^", "12"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"491", "*", "M"}], "+", 
                  RowBox[{"261", "*", "r"}]}], ")"}]}], "+", 
               RowBox[{"5", "*", 
                RowBox[{"r", "^", "10"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3749", "*", "M"}], "+", 
                  RowBox[{"1041", "*", "r"}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
               RowBox[{"2", "*", 
                RowBox[{"r", "^", "8"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"22636", "*", "M"}], "+", 
                  RowBox[{"4915", "*", "r"}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
               RowBox[{"6", "*", 
                RowBox[{"r", "^", "6"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8249", "*", "M"}], "+", 
                  RowBox[{"1365", "*", "r"}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
               RowBox[{"20", "*", 
                RowBox[{"r", "^", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1301", "*", "M"}], "+", 
                  RowBox[{"149", "*", "r"}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
               RowBox[{"32", "*", 
                RowBox[{"r", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"173", "*", "M"}], "+", 
                  RowBox[{"10", "*", "r"}]}], ")"}], "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
               RowBox[{"128", "*", "M", "*", 
                RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}]}], 
           ")"}]}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"10", "*", 
         RowBox[{"r", "^", "12"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], ")"}], "/", 
            "r"}], "+", 
           RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{"r", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}]}]}], ")"}], 
          "^", "4"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "*", 
            RowBox[{"a", "^", "16"}], "*", "M", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3379", "*", 
               RowBox[{"M", "^", "3"}]}], "+", 
              RowBox[{"4744", "*", 
               RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
              RowBox[{"2200", "*", "M", "*", 
               RowBox[{"r", "^", "2"}]}], "+", 
              RowBox[{"336", "*", 
               RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
           RowBox[{"60", "*", 
            RowBox[{"a", "^", "14"}], "*", "M", "*", "r", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1819", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"2557", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"1188", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"182", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"869", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"1259", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"608", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"98", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"r", "^", "20"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "4"}]}], "-", 
              RowBox[{"24", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{"10", "*", 
            RowBox[{"a", "^", "12"}], "*", "M", "*", 
            RowBox[{"r", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9951", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"14012", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"6527", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"1004", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
              RowBox[{"12", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4917", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"7160", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"3478", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"564", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"4", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6277", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"9232", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"4531", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"742", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"a", "^", "10"}], "*", "M", "*", 
            RowBox[{"r", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"44590", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"85251", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"60918", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"19274", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"2277", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
              RowBox[{"30", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"23122", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"45453", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"33522", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"10994", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"1353", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"10", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"59892", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"118482", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"87920", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"29004", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"3589", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"84", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"221", "*", "M"}], "+", 
                 RowBox[{"105", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "8"}], "*", 
            RowBox[{"r", "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"26001", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"36888", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"17364", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"2712", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"r", "^", "4"}]}], ")"}]}], "+", 
              RowBox[{"120", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"14519", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"21440", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"10562", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"1736", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"40", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"57273", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"85036", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"42096", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"6948", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"1008", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"281", "*", "M"}], "+", 
                 RowBox[{"135", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"288", "*", "M", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"151", "*", "M"}], "+", 
                 RowBox[{"70", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
           RowBox[{"20", "*", 
            RowBox[{"a", "^", "2"}], "*", 
            RowBox[{"r", "^", "11"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", "*", "M"}], "+", "r"}], ")"}]}], "+", 
              RowBox[{"18", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"25", "*", "M"}], "-", "r"}], ")"}], "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"633", "*", "M"}], "+", 
                 RowBox[{"2", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"1512", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"864", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"192", "*", "M", "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"a", "^", "6"}], "*", 
            RowBox[{"r", "^", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1649", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"1538", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"358", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"r", "^", "3"}]}], ")"}]}], "+", 
              RowBox[{"30", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5155", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"5086", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"1254", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"r", "^", "3"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"20", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13712", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"13580", "*", "M", "*", "r"}], "+", 
                 RowBox[{"3363", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"252", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"802", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"791", "*", "M", "*", "r"}], "+", 
                 RowBox[{"195", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"144", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"422", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"411", "*", "M", "*", "r"}], "+", 
                 RowBox[{"100", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"32", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"162", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"151", "*", "M", "*", "r"}], "+", 
                 RowBox[{"35", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"a", "^", "4"}], "*", 
            RowBox[{"r", "^", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1337", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"624", "*", "M", "*", "r"}], "+", 
                 RowBox[{"9", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
              RowBox[{"60", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"980", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"480", "*", "M", "*", "r"}], "-", 
                 RowBox[{"3", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"20", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6573", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"3258", "*", "M", "*", "r"}], "+", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"168", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"761", "*", "M"}], "+", 
                 RowBox[{"375", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"144", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"391", "*", "M"}], "+", 
                 RowBox[{"190", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"64", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"141", "*", "M"}], "+", 
                 RowBox[{"65", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"128", "*", 
               RowBox[{"M", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"80", "*", 
         RowBox[{"r", "^", "12"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], ")"}], "/", 
            "r"}], "+", 
           RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{"r", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}]}]}], ")"}], 
          "^", "4"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "a", "*", "M", "*", "\[ScriptCapitalE]", "*", "\[ScriptCapitalL]", 
         "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"a", "^", "14"}], "*", "M", "*", "r", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"74390", "*", 
               RowBox[{"M", "^", "3"}]}], "+", 
              RowBox[{"99985", "*", 
               RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
              RowBox[{"43623", "*", "M", "*", 
               RowBox[{"r", "^", "2"}]}], "+", 
              RowBox[{"6084", "*", 
               RowBox[{"r", "^", "3"}]}]}], ")"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"a", "^", "12"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "183600"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"185232", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"385238", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"578807", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"255929", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"39087", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"945", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], ")"}]}], "+", 
              RowBox[{"3", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"101370", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"130530", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                 RowBox[{"124470", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"242395", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"115263", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"17604", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a", "^", "10"}], "*", "r", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "534960"}], "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"533184", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                 RowBox[{"556516", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"926382", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"422063", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"72919", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"3666", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
              RowBox[{"4", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "401175"}], "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"483186", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                 RowBox[{"261084", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"601126", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"293323", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"48759", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"1035", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
              RowBox[{"2", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"625680", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"877590", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                 RowBox[{"101740", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"672085", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"352863", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"56424", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "8"}], "*", 
            RowBox[{"r", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1348920"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"655836", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"1290032", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"1126611", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"295314", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"26769", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2074620"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"1427184", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"1556748", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"1627972", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"416685", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"20118", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"6", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1582110"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"1365936", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"742027", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"986105", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"247074", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"5610", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"2", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2259720"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"2210346", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"580081", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"1100223", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"270072", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "6"}], "*", 
            RowBox[{"r", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "525420"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"4056", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"434245", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"208998", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"35289", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
              RowBox[{"9", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "408520"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"93412", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"291620", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"142269", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"13047", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2867616"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"1068180", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"1582913", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"783009", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"43698", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"4", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2023893"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"940263", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"864232", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"436536", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"12060", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
              RowBox[{"72", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"37128", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"19656", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"12330", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"6413", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a", "^", "4"}], "*", 
            RowBox[{"r", "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "33930"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"7725", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"22180", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"8961", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "127350"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"17170", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"67295", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"12691", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"9", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "133386"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"9649", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"57826", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"7087", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1651050"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"27852", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"595891", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"47046", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"6", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "176724"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"5420", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"53641", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"2145", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
              RowBox[{"24", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"10872", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"774", "*", "M", "*", "r"}], "-", 
                 RowBox[{"2791", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "-", 
           RowBox[{"9", "*", 
            RowBox[{"r", "^", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "+", 
              RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"42", "*", "M"}], "-", 
                 RowBox[{"23", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "12"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"290", "*", "M"}], "-", 
                 RowBox[{"193", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3524", "*", "M"}], "-", 
                 RowBox[{"2325", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2177", "*", "M"}], "-", 
                 RowBox[{"1315", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"4", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"731", "*", "M"}], "-", 
                 RowBox[{"365", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"32", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"31", "*", "M"}], "-", 
                 RowBox[{"10", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"128", "*", "M", "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a", "^", "2"}], "*", 
            RowBox[{"r", "^", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1224"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"7", "*", "M", "*", "r"}], "+", 
                 RowBox[{"755", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4504"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"1755", "*", "M", "*", "r"}], "+", 
                 RowBox[{"1233", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "76764"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"34483", "*", "M", "*", "r"}], "+", 
                 RowBox[{"13725", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "386832"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"170231", "*", "M", "*", "r"}], "+", 
                 RowBox[{"45835", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"12", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "29096"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"12075", "*", "M", "*", "r"}], "+", 
                 RowBox[{"2095", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"156", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1046"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"403", "*", "M", "*", "r"}], "+", 
                 RowBox[{"35", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
              RowBox[{"96", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"324", "*", "M"}], "-", 
                 RowBox[{"115", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"90", "*", 
         RowBox[{"r", "^", "12"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], ")"}], "/", 
            "r"}], "+", 
           RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{"r", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}]}]}], ")"}], 
          "^", "4"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", "*", 
          RowBox[{"a", "^", "16"}], "*", "M", "*", 
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3249", "*", 
             RowBox[{"M", "^", "3"}]}], "+", 
            RowBox[{"4538", "*", 
             RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
            RowBox[{"2088", "*", "M", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"315", "*", 
             RowBox[{"r", "^", "3"}]}]}], ")"}]}], "-", 
         RowBox[{"16", "*", 
          RowBox[{"a", "^", "14"}], "*", "M", "*", "r", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "*", 
             RowBox[{"r", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "23524"}], "*", 
                RowBox[{"M", "^", "5"}]}], "-", 
               RowBox[{"24324", "*", 
                RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
               RowBox[{"28770", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"47854", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"21378", "*", "M", "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"3105", "*", 
                RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"74390", "*", 
                RowBox[{"M", "^", "5"}]}], "+", 
               RowBox[{"94610", "*", 
                RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
               RowBox[{"44482", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"112218", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "3"}]}], "-", 
               RowBox[{"54801", "*", "M", "*", 
                RowBox[{"r", "^", "4"}]}], "-", 
               RowBox[{"8505", "*", 
                RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"a", "^", "12"}], "*", "M", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "^", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"84960", "*", 
                RowBox[{"M", "^", "7"}]}], "+", 
               RowBox[{"4608", "*", 
                RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
               RowBox[{"603856", "*", 
                RowBox[{"M", "^", "5"}], "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"560104", "*", 
                RowBox[{"M", "^", "4"}], "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"307704", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"580426", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "5"}]}], "+", 
               RowBox[{"249409", "*", "M", "*", 
                RowBox[{"r", "^", "6"}]}], "+", 
               RowBox[{"34785", "*", 
                RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"61200", "*", 
                RowBox[{"M", "^", "7"}]}], "+", 
               RowBox[{"56648", "*", 
                RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
               RowBox[{"237726", "*", 
                RowBox[{"M", "^", "5"}], "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"288912", "*", 
                RowBox[{"M", "^", "4"}], "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"73340", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"229690", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "5"}]}], "+", 
               RowBox[{"108551", "*", "M", "*", 
                RowBox[{"r", "^", "6"}]}], "+", 
               RowBox[{"16245", "*", 
                RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"101370", "*", 
                RowBox[{"M", "^", "7"}]}], "+", 
               RowBox[{"126600", "*", 
                RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
               RowBox[{"306300", "*", 
                RowBox[{"M", "^", "5"}], "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"473140", "*", 
                RowBox[{"M", "^", "4"}], "*", 
                RowBox[{"r", "^", "3"}]}], "-", 
               RowBox[{"19009", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"244140", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "5"}]}], "+", 
               RowBox[{"130356", "*", "M", "*", 
                RowBox[{"r", "^", "6"}]}], "+", 
               RowBox[{"20580", "*", 
                RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{"12", "*", 
          RowBox[{"a", "^", "10"}], "*", "M", "*", "r", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{"r", "^", "6"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"27120", "*", 
                RowBox[{"M", "^", "6"}]}], "-", 
               RowBox[{"22368", "*", 
                RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
               RowBox[{"126032", "*", 
                RowBox[{"M", "^", "4"}], "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"47562", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"65732", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"49190", "*", "M", "*", 
                RowBox[{"r", "^", "5"}]}], "+", 
               RowBox[{"8955", "*", 
                RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"r", "^", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"644400", "*", 
                RowBox[{"M", "^", "6"}]}], "+", 
               RowBox[{"78096", "*", 
                RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
               RowBox[{"1836296", "*", 
                RowBox[{"M", "^", "4"}], "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"1000094", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"845168", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"768591", "*", "M", "*", 
                RowBox[{"r", "^", "5"}]}], "+", 
               RowBox[{"155340", "*", 
                RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"r", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"285300", "*", 
                RowBox[{"M", "^", "6"}]}], "+", 
               RowBox[{"171942", "*", 
                RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
               RowBox[{"565072", "*", 
                RowBox[{"M", "^", "4"}], "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"435959", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"183740", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"227796", "*", "M", "*", 
                RowBox[{"r", "^", "5"}]}], "+", 
               RowBox[{"49740", "*", 
                RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"156420", "*", 
                RowBox[{"M", "^", "6"}]}], "+", 
               RowBox[{"138780", "*", 
                RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
               RowBox[{"224420", "*", 
                RowBox[{"M", "^", "4"}], "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"228855", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"39590", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"85062", "*", "M", "*", 
                RowBox[{"r", "^", "5"}]}], "+", 
               RowBox[{"19950", "*", 
                RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"a", "^", "8"}], "*", 
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "^", "8"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"826560", "*", 
                RowBox[{"M", "^", "6"}]}], "-", 
               RowBox[{"1890432", "*", 
                RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
               RowBox[{"3220928", "*", 
                RowBox[{"M", "^", "4"}], "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"402848", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"1528248", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"395280", "*", "M", "*", 
                RowBox[{"r", "^", "5"}]}], "+", 
               RowBox[{"135", "*", 
                RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
            RowBox[{"4", "*", "M", "*", 
             RowBox[{"r", "^", "6"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1757160", "*", 
                RowBox[{"M", "^", "5"}]}], "-", 
               RowBox[{"1456704", "*", 
                RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
               RowBox[{"4301456", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"75066", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"1939971", "*", "M", "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"596970", "*", 
                RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
            RowBox[{"12", "*", "M", "*", 
             RowBox[{"r", "^", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1697760", "*", 
                RowBox[{"M", "^", "5"}]}], "-", 
               RowBox[{"165408", "*", 
                RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
               RowBox[{"2847922", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"498466", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"1109609", "*", "M", "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"387540", "*", 
                RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
            RowBox[{"16", "*", "M", "*", 
             RowBox[{"r", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1452690", "*", 
                RowBox[{"M", "^", "5"}]}], "+", 
               RowBox[{"395568", "*", 
                RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
               RowBox[{"1818803", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"575500", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"593286", "*", "M", "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"234090", "*", 
                RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
            RowBox[{"8", "*", "M", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1129860", "*", 
                RowBox[{"M", "^", "5"}]}], "+", 
               RowBox[{"543024", "*", 
                RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
               RowBox[{"1120729", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"495672", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"300456", "*", "M", "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"135450", "*", 
                RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"a", "^", "6"}], "*", 
          RowBox[{"r", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"r", "^", "10"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24480", "*", 
                RowBox[{"M", "^", "5"}]}], "-", 
               RowBox[{"279288", "*", 
                RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
               RowBox[{"133960", "*", 
                RowBox[{"M", "^", "3"}], "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"125012", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"54090", "*", "M", "*", 
                RowBox[{"r", "^", "4"}]}], "+", 
               RowBox[{"135", "*", 
                RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
            RowBox[{"3", "*", "M", "*", 
             RowBox[{"r", "^", "8"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"195480", "*", 
                RowBox[{"M", "^", "4"}]}], "-", 
               RowBox[{"494594", "*", 
                RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
               RowBox[{"398660", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"232627", "*", "M", "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"145260", "*", 
                RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
            RowBox[{"6", "*", "M", "*", 
             RowBox[{"r", "^", "6"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"497460", "*", 
                RowBox[{"M", "^", "4"}]}], "-", 
               RowBox[{"458418", "*", 
                RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
               RowBox[{"625220", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"231361", "*", "M", "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"191955", "*", 
                RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
            RowBox[{"M", "*", 
             RowBox[{"r", "^", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5630760", "*", 
                RowBox[{"M", "^", "4"}]}], "-", 
               RowBox[{"2105262", "*", 
                RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
               RowBox[{"5356660", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"1213067", "*", "M", "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"1396080", "*", 
                RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
            RowBox[{"24", "*", "M", "*", 
             RowBox[{"r", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"189327", "*", 
                RowBox[{"M", "^", "4"}]}], "-", 
               RowBox[{"20641", "*", 
                RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
               RowBox[{"149498", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"18106", "*", "M", "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"33585", "*", 
                RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
            RowBox[{"36", "*", "M", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"37128", "*", 
                RowBox[{"M", "^", "4"}]}], "+", 
               RowBox[{"1764", "*", 
                RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
               RowBox[{"25542", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"979", "*", "M", "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"5005", "*", 
                RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"r", "^", "6"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "^", "2"}], "+", 
             RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "^", "2"}], 
          "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "13"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], "*", "M"}], "+", 
               RowBox[{"3", "*", "r"}]}], ")"}]}], "-", 
            RowBox[{"10", "*", 
             RowBox[{"r", "^", "10"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"168", "*", 
                RowBox[{"M", "^", "2"}]}], "-", 
               RowBox[{"92", "*", "M", "*", "r"}], "+", 
               RowBox[{"3", "*", 
                RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "8"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"992", "*", 
                RowBox[{"M", "^", "2"}]}], "-", 
               RowBox[{"560", "*", "M", "*", "r"}], "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
            RowBox[{"560", "*", "M", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11", "*", "M"}], "-", 
               RowBox[{"7", "*", "r"}]}], ")"}], "*", 
             RowBox[{"r", "^", "6"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
            RowBox[{"32", "*", "M", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"97", "*", "M"}], "-", 
               RowBox[{"80", "*", "r"}]}], ")"}], "*", 
             RowBox[{"r", "^", "4"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
            RowBox[{"128", "*", "M", "*", 
             RowBox[{"(", 
              RowBox[{"M", "-", 
               RowBox[{"5", "*", "r"}]}], ")"}], "*", 
             RowBox[{"r", "^", "2"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
            RowBox[{"256", "*", 
             RowBox[{"M", "^", "2"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
         RowBox[{"36", "*", 
          RowBox[{"a", "^", "2"}], "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "+", 
            RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "12"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "128"}], "*", 
                RowBox[{"M", "^", "3"}]}], "-", 
               RowBox[{"24", "*", 
                RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
               RowBox[{"42", "*", "M", "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"3", "*", 
                RowBox[{"r", "^", "3"}]}]}], ")"}]}], "-", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "10"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"400", "*", 
                RowBox[{"M", "^", "3"}]}], "+", 
               RowBox[{"1010", "*", 
                RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
               RowBox[{"714", "*", "M", "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"3", "*", 
                RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
            RowBox[{"10", "*", 
             RowBox[{"r", "^", "8"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "152"}], "*", 
                RowBox[{"M", "^", "3"}]}], "+", 
               RowBox[{"2121", "*", 
                RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
               RowBox[{"1237", "*", "M", "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"r", "^", "3"}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
            RowBox[{"10", "*", "M", "*", 
             RowBox[{"r", "^", "6"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1736", "*", 
                RowBox[{"M", "^", "2"}]}], "-", 
               RowBox[{"4014", "*", "M", "*", "r"}], "+", 
               RowBox[{"1967", "*", 
                RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
            RowBox[{"4", "*", "M", "*", 
             RowBox[{"r", "^", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7356", "*", 
                RowBox[{"M", "^", "2"}]}], "-", 
               RowBox[{"9911", "*", "M", "*", "r"}], "+", 
               RowBox[{"4075", "*", 
                RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
            RowBox[{"16", "*", "M", "*", 
             RowBox[{"r", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1273", "*", 
                RowBox[{"M", "^", "2"}]}], "-", 
               RowBox[{"1248", "*", "M", "*", "r"}], "+", 
               RowBox[{"425", "*", 
                RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
            RowBox[{"32", "*", "M", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"162", "*", 
                RowBox[{"M", "^", "2"}]}], "-", 
               RowBox[{"127", "*", "M", "*", "r"}], "+", 
               RowBox[{"35", "*", 
                RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"a", "^", "4"}], "*", 
          RowBox[{"r", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", "*", 
             RowBox[{"r", "^", "12"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "928"}], "*", 
                RowBox[{"M", "^", "4"}]}], "-", 
               RowBox[{"2552", "*", 
                RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
               RowBox[{"616", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"720", "*", "M", "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"9", "*", 
                RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
            RowBox[{"10", "*", "M", "*", 
             RowBox[{"r", "^", "10"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1152", "*", 
                RowBox[{"M", "^", "3"}]}], "-", 
               RowBox[{"31878", "*", 
                RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
               RowBox[{"371", "*", "M", "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"11736", "*", 
                RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
            RowBox[{"15", "*", 
             RowBox[{"r", "^", "8"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "30024"}], "*", 
                RowBox[{"M", "^", "4"}]}], "+", 
               RowBox[{"67700", "*", 
                RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
               RowBox[{"9214", "*", 
                RowBox[{"M", "^", "2"}], "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"26472", "*", "M", "*", 
                RowBox[{"r", "^", "3"}]}], "+", 
               RowBox[{"5", "*", 
                RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
            RowBox[{"30", "*", "M", "*", 
             RowBox[{"r", "^", "6"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"46528", "*", 
                RowBox[{"M", "^", "3"}]}], "-", 
               RowBox[{"53606", "*", 
                RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
               RowBox[{"14477", "*", "M", "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"21426", "*", 
                RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
            RowBox[{"2", "*", "M", "*", 
             RowBox[{"r", "^", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"909864", "*", 
                RowBox[{"M", "^", "3"}]}], "-", 
               RowBox[{"679494", "*", 
                RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
               RowBox[{"279443", "*", "M", "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"276390", "*", 
                RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
            RowBox[{"24", "*", "M", "*", 
             RowBox[{"r", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"46224", "*", 
                RowBox[{"M", "^", "3"}]}], "-", 
               RowBox[{"24514", "*", 
                RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
               RowBox[{"14003", "*", "M", "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"10175", "*", 
                RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
            RowBox[{"48", "*", "M", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5436", "*", 
                RowBox[{"M", "^", "3"}]}], "-", 
               RowBox[{"2136", "*", 
                RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
               RowBox[{"1627", "*", "M", "*", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"910", "*", 
                RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
             RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"720", "*", 
         RowBox[{"r", "^", "12"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], ")"}], "/", 
            "r"}], "+", 
           RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{"r", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}]}]}], ")"}], 
          "^", "4"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "20"}], "*", 
            RowBox[{"a", "^", "16"}], "*", "M", "*", "r", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7439", "*", 
               RowBox[{"M", "^", "3"}]}], "+", 
              RowBox[{"10536", "*", 
               RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
              RowBox[{"4923", "*", "M", "*", 
               RowBox[{"r", "^", "2"}]}], "+", 
              RowBox[{"756", "*", 
               RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
           RowBox[{"20", "*", 
            RowBox[{"a", "^", "14"}], "*", "M", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "18360"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"20052", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"44941", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"70922", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"32757", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"4941", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], ")"}]}], "+", 
              RowBox[{"9", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"10137", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"13446", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                 RowBox[{"181", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"7850", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"4173", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"672", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"a", "^", "12"}], "*", "M", "*", "r", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "392976"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"412488", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"484172", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"819338", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"371531", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"54936", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], ")"}]}], "-", 
              RowBox[{"36", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "60834"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"79622", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"1317", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"45846", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"24146", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"3855", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"12", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"187704", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"266166", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"74210", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"56196", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"37551", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"6216", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"a", "^", "10"}], "*", "M", "*", 
            RowBox[{"r", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "423576"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"417744", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"387964", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"658404", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"290442", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"41985", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}]}], "-", 
              RowBox[{"90", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "149433"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"191978", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"6483", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"112326", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"58307", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"9213", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"30", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"861624", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"1234512", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"341091", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"273982", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"181947", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"30069", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6779160", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"10003932", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"3801668", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"897186", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"864531", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"146160", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"a", "^", "8"}], "*", 
            RowBox[{"r", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "457272"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"173484", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"499040", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"388182", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"76140", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"27", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}]}], "-", 
              RowBox[{"180", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"95640", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"72345", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"44606", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"51912", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"11769", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
              RowBox[{"15", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3175704", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"3004380", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"262476", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"952033", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"233376", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
              RowBox[{"4", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12070512", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"12113586", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"910682", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"2203374", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"569385", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
              RowBox[{"1296", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12376", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"12516", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"1794", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"1455", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"385", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "-", 
           RowBox[{"9", "*", 
            RowBox[{"r", "^", "11"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "+", 
              RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], "*", "M"}], "+", 
                 RowBox[{"3", "*", "r"}]}], ")"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"88", "*", "M"}], "-", 
                 RowBox[{"15", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"10", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"82", "*", "M"}], "+", "r"}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"1008", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"576", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"128", "*", "M", "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"a", "^", "6"}], "*", 
            RowBox[{"r", "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "30627"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"10404", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"33980", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"10242", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"27", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}]}], "-", 
              RowBox[{"90", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"34368", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"7688", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"21410", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"8502", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"3", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
              RowBox[{"15", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"746982", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"333534", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"243851", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"113973", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "16269948"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"8502642", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"3098573", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"1671786", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
              RowBox[{"648", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15866", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"8643", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"1855", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"1130", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
              RowBox[{"288", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8154", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"4365", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"601", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"385", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
           RowBox[{"9", "*", 
            RowBox[{"a", "^", "4"}], "*", 
            RowBox[{"r", "^", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "15"}], "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "472"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"721", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"448", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"6", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
              RowBox[{"20", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6852", "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"2234", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"3327", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"9", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"119376", "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"10275", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"37716", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"13", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"2", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"543204", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"12295", "*", "M", "*", "r"}], "-", 
                 RowBox[{"122742", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"144", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6675", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"496", "*", "M", "*", "r"}], "-", 
                 RowBox[{"1116", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"32", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12605", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"1156", "*", "M", "*", "r"}], "-", 
                 RowBox[{"1515", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"128", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"486", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"36", "*", "M", "*", "r"}], "-", 
                 RowBox[{"35", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
           RowBox[{"18", "*", 
            RowBox[{"a", "^", "2"}], "*", 
            RowBox[{"r", "^", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "15"}], "*", 
               RowBox[{"r", "^", "15"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"27", "*", "M"}], "+", 
                 RowBox[{"2", "*", "r"}]}], ")"}]}], "+", 
              RowBox[{"90", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"64", "*", 
                  RowBox[{"M", "^", "2"}]}], "-", 
                 RowBox[{"65", "*", "M", "*", "r"}], "+", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5424", "*", 
                  RowBox[{"M", "^", "2"}]}], "-", 
                 RowBox[{"3987", "*", "M", "*", "r"}], "+", 
                 RowBox[{"13", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"59058", "*", 
                  RowBox[{"M", "^", "2"}]}], "-", 
                 RowBox[{"31962", "*", "M", "*", "r"}], "-", 
                 RowBox[{"5", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"144", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"448", "*", "M"}], "-", 
                 RowBox[{"191", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"208", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"173", "*", "M"}], "-", 
                 RowBox[{"59", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"64", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"136", "*", "M"}], "-", 
                 RowBox[{"35", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
              RowBox[{"384", "*", 
               RowBox[{"M", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"360", "*", 
         RowBox[{"r", "^", "12"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], ")"}], "/", 
            "r"}], "+", 
           RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{"r", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}]}]}], ")"}], 
          "^", "4"}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.581334037239986*^9, 3.5813340408480883`*^9}, {
  3.583510714714879*^9, 3.583510715678853*^9}, {3.5835107914123793`*^9, 
  3.583510836936932*^9}, {3.58351097713068*^9, 3.583511072824637*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["F", "r"], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.686464770174768*^9, 3.6864647747735853`*^9}, {
  3.686465052718203*^9, 3.686465054212203*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fmr", "[", "4", "]"}], "=", 
   RowBox[{
    FractionBox["24", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"11520", "*", 
           RowBox[{"\[ScriptCapitalE]", "^", "6"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"a", "^", "20"}], "*", "M", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "5"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"108721", "*", 
                 RowBox[{"M", "^", "4"}]}], "+", 
                RowBox[{"203976", "*", 
                 RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                RowBox[{"142644", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"r", "^", "2"}]}], "+", 
                RowBox[{"44000", "*", "M", "*", 
                 RowBox[{"r", "^", "3"}]}], "+", 
                RowBox[{"5040", "*", 
                 RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "18"}], "*", "M", "*", "r", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "4"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"900155", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"1691019", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"1184244", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"365896", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"42000", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"196177", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"374262", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"267378", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"84800", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"10080", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
             RowBox[{"15", "*", 
              RowBox[{"r", "^", "26"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "^", "4"}], "-", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "16"}], "*", "M", "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3286432", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"6182775", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"4336926", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1342592", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"154500", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1454758", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"2785341", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"1997850", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"636452", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"76020", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"581302", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"1117812", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"806053", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"258400", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"31080", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "14"}], "*", "M", "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3464839", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"6529191", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"4588773", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1423943", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"164370", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"782721", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"1504964", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"1084527", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"347267", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"41705", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3777606", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"7298354", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"5288597", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1703802", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"205940", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"80", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"22792", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"43854", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"31633", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"10138", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1218", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "12"}], "*", "M", "*", 
              RowBox[{"r", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3707866", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"8855225", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"8433246", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"4001624", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"945592", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"88965", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"40", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1723312", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"4192166", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"4078683", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1984070", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"482608", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"46965", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"20", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4193268", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"10240846", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"10005102", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"4888038", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1194236", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"116733", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"80", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"126236", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"181072", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"86546", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"13783", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"528", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1526", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"1390", "*", "M", "*", "r"}], "+", 
                   RowBox[{"315", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "10"}], "*", 
              RowBox[{"r", "^", "5"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8116751", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"15368391", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"10863984", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"3395860", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"395715", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"20", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1966309", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"3823842", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"2789022", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"904388", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"110025", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"20", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3222358", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"6294034", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"4610990", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1501656", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"183437", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"80", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"580136", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"1128508", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"822984", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"266668", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"32393", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"1056", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3463", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"3197", "*", "M", "*", "r"}], "+", 
                   RowBox[{"735", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"704", "*", "M", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"552", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"485", "*", "M", "*", "r"}], "+", 
                   RowBox[{"105", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
             RowBox[{"5", "*", 
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"r", "^", "15"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"21", "*", "M"}], "+", "r"}], ")"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"391", "*", "M"}], "-", 
                   RowBox[{"12", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1357", "*", "M"}], "+", 
                   RowBox[{"6", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"25872", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"22176", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"9856", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"1792", "*", "M", "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "8"}], "*", 
              RowBox[{"r", "^", "6"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2307695", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"3234182", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"1501016", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"230550", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"75", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1192507", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"1739606", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"846380", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"137340", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"15", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"20", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1481568", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"2170145", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"1059856", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"172588", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"160", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"176822", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"257606", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"125056", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"20229", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"3168", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4154", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"5971", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"2857", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"455", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"704", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3860", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"5396", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"2503", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"385", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"128", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1364", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"1782", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"760", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"105", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "4"}], "*", 
              RowBox[{"r", "^", "10"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"39176", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"17565", "*", "M", "*", "r"}], "+", 
                   RowBox[{"150", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"52816", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"25575", "*", "M", "*", "r"}], "-", 
                   RowBox[{"135", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"310772", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"151915", "*", "M", "*", "r"}], "+", 
                   RowBox[{"90", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"80", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"21730", "*", "M"}], "+", 
                   RowBox[{"10511", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"528", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2434", "*", "M"}], "+", 
                   RowBox[{"1155", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"44352", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11", "*", "M"}], "+", 
                   RowBox[{"5", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"128", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"618", "*", "M"}], "+", 
                   RowBox[{"245", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"2560", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "6"}], "*", 
              RowBox[{"r", "^", "7"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"202789", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"185771", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"42225", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"75", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"406511", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"395761", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"96270", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"90", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2038053", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"1990270", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"486120", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"30", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"80", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"60251", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"58416", "*", "M", "*", "r"}], "+", 
                   RowBox[{"14153", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"528", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5545", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"5291", "*", "M", "*", "r"}], "+", 
                   RowBox[{"1260", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"352", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2484", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"2291", "*", "M", "*", "r"}], "+", 
                   RowBox[{"525", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"128", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"819", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"689", "*", "M", "*", "r"}], "+", 
                   RowBox[{"140", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"1280", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"r", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1536", "*", "a", "*", "M", "*", 
           RowBox[{"\[ScriptCapitalE]", "^", "5"}], "*", "\[ScriptCapitalL]", 
           "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"a", "^", "18"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "4"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3261630", "*", 
                 RowBox[{"M", "^", "5"}]}], "+", 
                RowBox[{"5479623", "*", 
                 RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                RowBox[{"3094568", "*", 
                 RowBox[{"M", "^", "3"}], "*", 
                 RowBox[{"r", "^", "2"}]}], "+", 
                RowBox[{"512372", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"r", "^", "3"}]}], "-", 
                RowBox[{"86880", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}]}], "-", 
                RowBox[{"25200", "*", 
                 RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "16"}], "*", "r", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"23116022", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"38476323", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"21303100", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"3233020", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"722416", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"188720", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8827965", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"15542769", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"9549354", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2054841", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"94640", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"63000", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "14"}], "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35113558", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"57739599", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"31139924", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"4151375", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"1297396", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"305290", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"55974651", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"98528825", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"60421096", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"12857919", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"688708", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"415310", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"52317180", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"94931418", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"61199958", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"14785287", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"1360", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"345240", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "12"}], "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"59157582", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"95665959", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"49739198", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"5332631", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"2614298", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"553230", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"50188649", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"88425723", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"54226266", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"11460752", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"682956", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"386685", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"288383628", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"525089974", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"339701558", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"82272669", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"86140", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"1954540", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"24", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6837600", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"12642476", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"8382316", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2152839", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"50640", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"41580", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "10"}], "*", 
              RowBox[{"r", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"23736350", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"37477863", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"18454600", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1241944", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"1275062", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"241785", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"40", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"44474589", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"78645627", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"48432198", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"10275096", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"626254", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"353415", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"659932092", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"1207903706", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"786076732", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"191910666", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"70510", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"4553855", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"48", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"31609424", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"58700988", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"39092432", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"10088183", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"241508", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"195755", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"176", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"412020", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"357698", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"57790", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"9135", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "8"}], "*", 
              RowBox[{"r", "^", "5"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"34980095", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"35829764", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"6196272", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"3051440", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"780825", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{"40", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"19521318", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"25069822", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"9189765", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"143823", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"312165", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"402534054", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"541083920", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"217256694", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"12605160", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"5535085", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"48", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"29216200", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"39940322", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"16586715", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1234692", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"362780", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"352", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1517916", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"2088976", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"882651", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"74661", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"17080", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"128", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"546480", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"751492", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"320476", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"29965", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"5355", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
             RowBox[{"15", "*", 
              RowBox[{"r", "^", "15"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1575", "*", 
                 RowBox[{"r", "^", "12"}]}], "+", 
                RowBox[{"2800", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"11116", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"14256", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"10912", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"4480", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"768", "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "6"}], "*", 
              RowBox[{"r", "^", "6"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2737224", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"1252467", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"316478", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"122235", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8583070", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"7017187", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"853905", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"256225", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"138872418", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"120141511", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"18162520", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"3609440", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"24", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"13534404", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"11923937", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"1929518", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"325155", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"528", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"348970", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"309615", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"52021", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"7790", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"32", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1478496", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"1311712", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"227346", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"29575", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"192", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"20460", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"17854", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"3190", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"315", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"r", "^", "10"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"33554", "*", "M"}], "+", 
                   RowBox[{"35015", "*", "r"}]}], ")"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"291687", "*", "M"}], "+", 
                   RowBox[{"3920", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"20", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"448362", "*", "M"}], "-", 
                   RowBox[{"5101", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"96", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"157369", "*", "M"}], "-", 
                   RowBox[{"5815", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"176", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"77232", "*", "M"}], "-", 
                   RowBox[{"3965", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"64", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"101646", "*", "M"}], "-", 
                   RowBox[{"6055", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"1920", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"744", "*", "M"}], "-", 
                   RowBox[{"43", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"76800", "*", "M", "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "4"}], "*", 
              RowBox[{"r", "^", "7"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"185111", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"23694", "*", "M", "*", "r"}], "+", 
                   RowBox[{"6985", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1301514", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"498229", "*", "M", "*", "r"}], "-", 
                   RowBox[{"56170", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"26102781", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"10482580", "*", "M", "*", "r"}], "-", 
                   RowBox[{"1086100", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"24", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3171286", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"1283592", "*", "M", "*", "r"}], "-", 
                   RowBox[{"132635", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"176", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"322353", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"130643", "*", "M", "*", "r"}], "-", 
                   RowBox[{"13305", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"64", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"332550", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"134531", "*", "M", "*", "r"}], "-", 
                   RowBox[{"12985", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"384", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8751", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"3495", "*", "M", "*", "r"}], "-", 
                   RowBox[{"280", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"38400", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", "*", "M"}], "+", "r"}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"r", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1024", "*", "a", "*", "M", "*", 
           RowBox[{"\[ScriptCapitalE]", "^", "3"}], "*", "\[ScriptCapitalL]", 
           "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", "*", 
              RowBox[{"a", "^", "18"}], "*", "r", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4492110", "*", 
                 RowBox[{"M", "^", "5"}]}], "+", 
                RowBox[{"7587578", "*", 
                 RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                RowBox[{"4263756", "*", 
                 RowBox[{"M", "^", "3"}], "*", 
                 RowBox[{"r", "^", "2"}]}], "+", 
                RowBox[{"662451", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"r", "^", "3"}]}], "-", 
                RowBox[{"142920", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}]}], "-", 
                RowBox[{"37800", "*", 
                 RowBox[{"r", "^", "5"}]}]}], ")"}]}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "16"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"43778520", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"76401320", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"48009372", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"147188652", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"86145770", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"11995209", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"3515256", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"834120", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"32616300", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"42003090", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"32762913", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"81961314", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"49376592", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"10142991", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"456320", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"289800", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "14"}], "*", "r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"550410672", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"951391312", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"4915888", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"803827116", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"489493906", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"56735815", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"24940812", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"5292360", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"833724144", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"1170253394", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"396558519", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1501158201", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"928815434", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"188340669", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"9931032", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"5611200", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"235412400", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"345192720", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"21953904", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"303446520", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"203964076", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"47347811", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"246800", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"942480", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "12"}], "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1447120560", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"2473982400", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"528305568", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1184655368", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"747698892", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"59011365", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"49783082", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"9381294", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2807476908", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"4108552542", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"493838131", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"3892160547", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"2470395198", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"494835110", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"29644278", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"15298515", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1426657504", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"2148883648", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"47239340", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1628693372", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"1124438034", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"262499139", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"1388912", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"5214160", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"697562400", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"1114507920", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"236796696", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"549819416", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"427499416", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"107462477", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"3077920", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"1688400", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "10"}], "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1017246600"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"1207289812", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"57056060", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"458948596", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"86834036", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"40540618", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"9987111", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2463866604", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"2453334393", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"1200402895", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"2165257980", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"718618680", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"812644", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"22635261", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3538870080", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"3672860688", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"1364603628", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"2952144884", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"1104775095", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"56602156", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"23644810", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4970725632", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"5581106608", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"863659820", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"3310353512", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"1332653967", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"93603984", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"23281440", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"12", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"273504000", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"327849120", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"6198528", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"136019546", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"58598735", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"4661540", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"900900", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "8"}], "*", 
              RowBox[{"r", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"398612040", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"264421544", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"103943892", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"55104748", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"19511324", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"6234039", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1218148686", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"636749137", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"763943516", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"544120479", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"39496745", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"19231668", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2301929976", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"1309781524", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"1379514112", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1106046807", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"132952674", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"27766814", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4707668688", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"3038423516", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"2201942004", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1982406278", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"271397850", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"41883315", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1504702848", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"1081157632", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"489483292", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"516199605", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"74883588", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"9865380", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"48", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"30214800", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"23649560", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"5797660", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"8004993", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"1198600", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"143325", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "6"}], "*", 
              RowBox[{"r", "^", "5"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"80224320", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"13956648", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"13337871", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"6080336", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1828566", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"344976792", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"29077596", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"192248357", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"42103755", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"8847603", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"841604576", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"89900848", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"503909395", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"135957782", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"17214373", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2237936880", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"361624182", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"1205085075", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"345075530", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"36013617", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2069563056", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"474672660", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"927436610", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"275205564", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"26114625", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"48", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"39968544", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"11991030", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"13950840", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"4279267", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"386540", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"1920", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"182160", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"67072", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"45094", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"14393", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1260", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "4"}], "*", 
              RowBox[{"r", "^", "6"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6490332", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"738019", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"2031490", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"173196", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"56960658", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"13083438", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"17403179", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1519686", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"168776940", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"57768591", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"65611326", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"4665689", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"535985478", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"181147579", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"204196516", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"13579032", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"314965080", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"88305939", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"106798984", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"7004070", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"69623184", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"13634896", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"19547986", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1301365", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"192", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1502924", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"148533", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"319474", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"21910", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"5760", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6820", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"34", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"906", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"63", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"r", "^", "10"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", "*", 
                 RowBox[{"r", "^", "16"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "12152"}], "*", "M"}], "+", 
                   RowBox[{"4071", "*", "r"}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "96746"}], "*", "M"}], "+", 
                   RowBox[{"36795", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "243824"}], "*", "M"}], "+", 
                   RowBox[{"210015", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"22", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"536", "*", "M"}], "+", 
                   RowBox[{"18315", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"100318", "*", "M"}], "+", 
                   RowBox[{"108405", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"24", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12956", "*", "M"}], "+", 
                   RowBox[{"11865", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"32", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1096", "*", "M"}], "-", 
                   RowBox[{"3255", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "-", 
                RowBox[{"64", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1952", "*", "M"}], "-", 
                   RowBox[{"255", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "-", 
                RowBox[{"38400", "*", "M", "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"r", "^", "7"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "16"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"560580", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"846842", "*", "M", "*", "r"}], "-", 
                   RowBox[{"285525", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5831082"}], "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"1981169", "*", "M", "*", "r"}], "+", 
                   RowBox[{"285180", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "15489660"}], "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"11814382", "*", "M", "*", "r"}], "+", 
                   RowBox[{"93335", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"51767202", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"46179056", "*", "M", "*", "r"}], "+", 
                   RowBox[{"628095", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"70016232", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"60792248", "*", "M", "*", "r"}], "+", 
                   RowBox[{"1568445", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9798180", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"7303324", "*", "M", "*", "r"}], "+", 
                   RowBox[{"257315", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"96", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"603658", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"343918", "*", "M", "*", "r"}], "+", 
                   RowBox[{"15365", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"384", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"37496", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"13235", "*", "M", "*", "r"}], "+", 
                   RowBox[{"735", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "+", 
                RowBox[{"1152000", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"r", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"768", "*", 
           RowBox[{"\[ScriptCapitalE]", "^", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30", "*", 
              RowBox[{"a", "^", "20"}], "*", "M", "*", "r", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "4"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"149737", "*", 
                 RowBox[{"M", "^", "4"}]}], "+", 
                RowBox[{"292890", "*", 
                 RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                RowBox[{"213042", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"r", "^", "2"}]}], "+", 
                RowBox[{"68152", "*", "M", "*", 
                 RowBox[{"r", "^", "3"}]}], "+", 
                RowBox[{"8064", "*", 
                 RowBox[{"r", "^", "4"}]}]}], ")"}]}], "-", 
             RowBox[{"3", "*", 
              RowBox[{"a", "^", "18"}], "*", "M", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "10"}], "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "486428"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"958040", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"554113", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2220645", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1746302", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"565468", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"66752", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"32616300", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"48399660", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"5760309", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"29245176", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"22622104", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"6826080", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"771120", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "16"}], "*", "M", "*", "r", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "30"}], "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3629872"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"7059980", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"434046", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"7432225", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"6341129", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"2074134", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"244008", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "-", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "233780736"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"352691244", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"46601602", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"212103713", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"166696420", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"50760240", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"5765200", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"176559300", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"284874960", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"105285204", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"65827371", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"66300719", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"20216840", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"2197440", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "14"}], "*", "M", "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "15"}], "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "11698632"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"22431528", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"5869042", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"14476056", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"13386447", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"4409529", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"516264", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "-", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "364535536"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"557992744", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"78780263", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"336778764", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"268255318", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"82367828", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"9400990", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1039729996"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"1686392064", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"606500833", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"433993727", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"428591901", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"131896230", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"14499800", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"261585900", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"446298780", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"214691427", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"37967118", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"66451942", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"21044320", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"2213820", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "12"}], "*", "M", "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "15"}], "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "21158672"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"39881848", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"13866355", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"18250580", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"18105010", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"5978733", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"695376", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "-", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "644226300"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"997320408", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"143306540", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"612979075", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"492886160", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"152424500", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"17469926", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2592515696"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"4231728884", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"1469879023", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1226612961", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1187236625", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"368627681", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"40964330", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2579008752"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"4426526184", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"2098598704", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"469050326", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"736393807", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"235007992", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"25167520", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"24", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"68376000", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"121287520", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"66367084", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"374526", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"12602064", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"4219595", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"432180", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "10"}], "*", 
              RowBox[{"r", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"30", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "11623246"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"15623205", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"358971", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"8040448", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"4117212", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"616770", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"18", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "-", 
                RowBox[{"3", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"701665866", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"744387525", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"222608740", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"590152880", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"271175350", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"40489837", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1774573062", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"2033526845", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"47956119", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"942179100", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"444441480", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"64300752", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2605650716", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"3201158622", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"488479356", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"848191028", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"428233390", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"59650425", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"16", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"410179264", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"526771324", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"132792658", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"81843689", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"46227065", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"6158810", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"880", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1648080", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"2184424", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"692540", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"186430", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"128684", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"16191", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "8"}], "*", 
              RowBox[{"r", "^", "5"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"30", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3892128"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"3069627", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"1432021", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1717232", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"359022", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"90", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "241500370"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"138381855", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"152713804", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"140516080", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"30004790", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"1185", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"726687797", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"480074364", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"287186135", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"294144900", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"60707955", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1382320700", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"1020320394", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"295189842", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"381192440", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"75637995", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"16", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"319388440", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"253111202", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"29887179", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"61775084", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"11737975", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"176", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12579264", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"10494096", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"84612", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1709312", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"308035", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"320", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1092960", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"952708", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"70284", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"99787", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"16695", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"r", "^", "15"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"60", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "17"}], "*", "M"}], "+", 
                   RowBox[{"9", "*", "r"}]}], ")"}]}], "+", 
                RowBox[{"9", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4374", "*", "M"}], "-", 
                   RowBox[{"395", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"58462", "*", "M"}], "-", 
                   RowBox[{"1395", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"20", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"30487", "*", "M"}], "+", 
                   RowBox[{"162", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"896032", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"726176", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"310912", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"55040", "*", "M", "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "6"}], "*", 
              RowBox[{"r", "^", "6"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "15"}], "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "742916"}], "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"149191", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"386849", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"131628", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"180", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"26360826", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"2424330", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"18741890", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"6967565", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"2370", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"180489404", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"29213161", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"97782310", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"34661985", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1395", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"101104799", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"23502108", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"40015030", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"13605510", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"119283430", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"34676337", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"34475484", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"11282027", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"88", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6802948", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"2314238", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"1407388", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"442885", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"64", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2855452", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"1102012", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"395957", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"119105", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"960", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"20460", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"8978", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"1516", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"441", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"r", "^", "10"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"180", "*", 
                 RowBox[{"r", "^", "16"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "179"}], "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"391", "*", "M", "*", "r"}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}]}], "-", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"476890", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"478437", "*", "M", "*", "r"}], "+", 
                   RowBox[{"4740", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1237484", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"1722295", "*", "M", "*", "r"}], "+", 
                   RowBox[{"4185", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2939878"}], "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"3873555", "*", "M", "*", "r"}], "+", 
                   RowBox[{"1620", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"16", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1026869"}], "*", "M"}], "+", 
                   RowBox[{"1208351", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"704", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"20628", "*", "M"}], "-", 
                   RowBox[{"19483", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"256", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"30085", "*", "M"}], "-", 
                   RowBox[{"20292", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "-", 
                RowBox[{"512", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4223", "*", "M"}], "-", 
                   RowBox[{"1595", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "-", 
                RowBox[{"230400", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "4"}], "*", 
              RowBox[{"r", "^", "7"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "16"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "65626"}], "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"32229", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"27324", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"180", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}]}], "-", 
                RowBox[{"9", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1194352", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"464756", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"625590", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1185", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "25019139"}], "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"10102955", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"11256645", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"4185", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "60335449"}], "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"20100360", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"21415710", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"810", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"20524259", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"5241811", "*", "M", "*", "r"}], "-", 
                   RowBox[{"5558671", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"264", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"489412", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"86328", "*", "M", "*", "r"}], "-", 
                   RowBox[{"96537", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"32", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1751344"}], "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"173023", "*", "M", "*", "r"}], "+", 
                   RowBox[{"231045", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "-", 
                RowBox[{"64", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"177176", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"2452", "*", "M", "*", "r"}], "-", 
                   RowBox[{"12565", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "-", 
                RowBox[{"96000", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", "*", "M"}], "+", "r"}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"r", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "512", "*", "a", "*", "M", "*", "\[ScriptCapitalE]", "*", 
           "\[ScriptCapitalL]", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48", "*", 
              RowBox[{"a", "^", "18"}], "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"593872", "*", 
                 RowBox[{"M", "^", "5"}]}], "+", 
                RowBox[{"974744", "*", 
                 RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                RowBox[{"524987", "*", 
                 RowBox[{"M", "^", "3"}], "*", 
                 RowBox[{"r", "^", "2"}]}], "+", 
                RowBox[{"71229", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"r", "^", "3"}]}], "-", 
                RowBox[{"20400", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}]}], "-", 
                RowBox[{"4725", "*", 
                 RowBox[{"r", "^", "5"}]}]}], ")"}]}], "-", 
             RowBox[{"24", "*", 
              RowBox[{"a", "^", "16"}], "*", "r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3503360", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"5618036", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"1118636", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"6157883", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"3496120", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"395499", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"165621", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"34125", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8984220", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"10378668", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"12642438", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"26083990", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"14902597", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"2891325", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"157100", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"81900", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"a", "^", "14"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"57974400", "*", 
                    RowBox[{"M", "^", "9"}]}], "+", 
                   RowBox[{"88368896", "*", 
                    RowBox[{"M", "^", "8"}], "*", "r"}], "-", 
                   RowBox[{"213293664", "*", 
                    RowBox[{"M", "^", "7"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"402659568", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"70639312", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"195100752", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"116160768", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"9156917", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "7"}]}], "-", 
                   RowBox[{"6991656", "*", "M", "*", 
                    RowBox[{"r", "^", "8"}]}], "-", 
                   RowBox[{"1272735", "*", 
                    RowBox[{"r", "^", "9"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"87557040", "*", 
                    RowBox[{"M", "^", "9"}]}], "+", 
                   RowBox[{"113513520", "*", 
                    RowBox[{"M", "^", "8"}], "*", "r"}], "-", 
                   RowBox[{"305087684", "*", 
                    RowBox[{"M", "^", "7"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"475461544", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"88606437", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"463692317", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"277495549", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"52283403", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "7"}]}], "-", 
                   RowBox[{"3458256", "*", "M", "*", 
                    RowBox[{"r", "^", "8"}]}], "-", 
                   RowBox[{"1552110", "*", 
                    RowBox[{"r", "^", "9"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"19569780", "*", 
                    RowBox[{"M", "^", "9"}]}], "+", 
                   RowBox[{"17525970", "*", 
                    RowBox[{"M", "^", "8"}], "*", "r"}], "-", 
                   RowBox[{"89893746", "*", 
                    RowBox[{"M", "^", "7"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"126392292", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"18287113", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"116258901", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"73702311", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"16375264", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"50580", "*", "M", "*", 
                    RowBox[{"r", "^", "8"}]}], "-", 
                   RowBox[{"308070", "*", 
                    RowBox[{"r", "^", "9"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"a", "^", "12"}], "*", "r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"154252416", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"157751136", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"289303088", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"353264480", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"24292084", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"123233420", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"21872885", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"9477592", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "-", 
                   RowBox[{"2203434", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"630125568", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"518804720", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"1335496764", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1325732638", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"504258472", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"900875628", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"272278258", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"4585890", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "-", 
                   RowBox[{"8254395", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"441614754", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"309513498", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"1042357354", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1006507476", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"373072698", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"713831365", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"246534189", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"10416084", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "-", 
                   RowBox[{"4990860", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"70623720", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"47461620", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"170975994", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"173763675", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"43271922", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"107460831", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"40133366", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"2622120", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "-", 
                   RowBox[{"657720", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "10"}], "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"662292864", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"347387520", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"886802144", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"487379824", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"218720928", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"94611992", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"31205174", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"9119409", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"430074456", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"142792852", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"702516809", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"310456646", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"286831016", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"174380888", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"6535442", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"5921946", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"908419488", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"254201014", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"1598539741", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"738460533", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"669263735", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"465964477", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"45154281", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"10988730", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"24", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"292119572", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"91921624", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"508118584", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"263346904", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"193369093", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"150496239", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"18180200", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"2942940", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"24", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"104634360", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"39855180", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"172709562", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"100735803", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"56640807", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"49409894", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"6612800", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"872550", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "8"}], "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "359592768"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"11977760", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"321675200", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"5396064", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"50262976", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"18024424", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"5479341", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1151753928"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"191648636", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"1374319728", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"17300536", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"445525166", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"53510021", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"19301232", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "827874600"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"153541030", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"1090059646", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"27372039", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"396333151", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"79002382", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"12414726", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1218998862"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"147296155", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"1598360181", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"117856521", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"573849904", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"132957243", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"15340815", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "879484716"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"31853532", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"1101991759", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"135413129", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"373836093", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"93800934", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"9272550", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"24", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"82051200", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"3974160", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"96638712", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"16527354", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"30362269", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"8061900", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"737100", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "-", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "6"}], "*", 
              RowBox[{"r", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "47620608"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"19304880", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"13968584", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"6452830", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"4850018", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"745947", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "386599920"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"241916764", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"251863440", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"110611232", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"37726437", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"8234217", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1498490160"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"956879976", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"1207824452", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"488182620", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"269600205", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"28963503", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "766799076"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"438835803", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"639506687", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"232384141", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"149541052", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"12521547", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1691169984"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"819676844", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"1377588912", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"440688841", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"314276346", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"23494095", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "238826544"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"93812460", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"185979250", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"51098130", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"40288860", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"2880675", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"24", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"18128880", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"5488120", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"13374020", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"3059872", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"2711850", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"193725", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "4"}], "*", 
              RowBox[{"r", "^", "5"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4578696", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"1026024", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"1699006", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"2618332", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"100887", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"66537768", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"52494424", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"8620078", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"8382035", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"1000089", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "176293680"}], "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"174175856", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"36862906", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"53304267", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"3341502", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"928186392", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"938976432", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"210004862", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"312769391", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"16844358", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "689198064"}], "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"655327856", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"159876713", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"222990412", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"11539980", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "589898448"}], "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"503842604", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"138853858", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"172391316", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"9078615", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"48", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "11337084"}], "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"8457582", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"2699763", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"2896604", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"161280", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"960", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"109296", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"69812", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"26280", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"23921", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"1449", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"r", "^", "7"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "^", "2"}], "+", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", "*", 
                 RowBox[{"r", "^", "16"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"29984", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"22048", "*", "M", "*", "r"}], "+", 
                   RowBox[{"3369", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"662752", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"505896", "*", "M", "*", "r"}], "+", 
                   RowBox[{"78405", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1034512", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"1022872", "*", "M", "*", "r"}], "+", 
                   RowBox[{"222135", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"557328", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"1246352", "*", "M", "*", "r"}], "+", 
                   RowBox[{"456675", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "45928"}], "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"218096", "*", "M", "*", "r"}], "+", 
                   RowBox[{"137145", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"43552", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"73092", "*", "M", "*", "r"}], "+", 
                   RowBox[{"49575", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"64", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"18928", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"8176", "*", "M", "*", "r"}], "+", 
                   RowBox[{"2475", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"256", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3611", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"1246", "*", "M", "*", "r"}], "+", 
                   RowBox[{"105", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "+", 
                RowBox[{"76800", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", "*", "M"}], "-", "r"}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"r", "^", "6"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "16"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"881856", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"1946312", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"1969750", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"250275", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9418080", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"3662284", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"2089909", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"480405", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"44426208", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"48195536", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"11164957", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"760725", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"117980352", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"166101932", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"56297473", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"319425", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"411312192", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"596836040", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"220192228", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"2409225", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"58813236", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"78848864", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"29266798", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"634815", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"24", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"14036776", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"16508108", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"5915830", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"188565", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"192", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"708568", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"715694", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"240190", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"10465", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "+", 
                RowBox[{"5760", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4092", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"3530", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"1078", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"63", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"r", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"512", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48", "*", 
              RowBox[{"a", "^", "20"}], "*", "M", "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"61731", "*", 
                 RowBox[{"M", "^", "4"}]}], "+", 
                RowBox[{"116134", "*", 
                 RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                RowBox[{"81238", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"r", "^", "2"}]}], "+", 
                RowBox[{"24975", "*", "M", "*", 
                 RowBox[{"r", "^", "3"}]}], "+", 
                RowBox[{"2835", "*", 
                 RowBox[{"r", "^", "4"}]}]}], ")"}]}], "-", 
             RowBox[{"8", "*", 
              RowBox[{"a", "^", "18"}], "*", "M", "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1540588"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"2687904", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"128409", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2480593", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1991238", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"617259", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"68985", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1187744", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"1567412", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"1123973", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"3122643", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"2150332", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"637545", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"70875", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
             RowBox[{"8", "*", 
              RowBox[{"a", "^", "16"}], "*", "M", "*", "r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7672928", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"11433792", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"17621616", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"39185664", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"13159572", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"15349200", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"14414377", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"4491891", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"493605", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"21020160", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"27124272", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"49152776", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"90185172", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"8874747", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"61238870", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"47109180", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"14060172", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"1541925", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4492110", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"3990212", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"14778690", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"22368071", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"1550321", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"14874559", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"11188485", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"3321545", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"365400", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"a", "^", "14"}], "*", "M", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2548800", "*", 
                    RowBox[{"M", "^", "9"}]}], "+", 
                   RowBox[{"884448", "*", 
                    RowBox[{"M", "^", "8"}], "*", "r"}], "-", 
                   RowBox[{"25791968", "*", 
                    RowBox[{"M", "^", "7"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"24169120", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"33010376", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"46109240", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"3933040", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"15484319", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "7"}]}], "-", 
                   RowBox[{"7422438", "*", "M", "*", 
                    RowBox[{"r", "^", "8"}]}], "-", 
                   RowBox[{"1020825", "*", 
                    RowBox[{"r", "^", "9"}]}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "28987200"}], "*", 
                    RowBox[{"M", "^", "9"}]}], "-", 
                   RowBox[{"21112544", "*", 
                    RowBox[{"M", "^", "8"}], "*", "r"}], "+", 
                   RowBox[{"190869840", "*", 
                    RowBox[{"M", "^", "7"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"157642896", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"282146340", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"329363388", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"27387828", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"159144389", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"70517817", "*", "M", "*", 
                    RowBox[{"r", "^", "8"}]}], "+", 
                   RowBox[{"9721755", "*", 
                    RowBox[{"r", "^", "9"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "21889260"}], "*", 
                    RowBox[{"M", "^", "9"}]}], "-", 
                   RowBox[{"12522610", "*", 
                    RowBox[{"M", "^", "8"}], "*", "r"}], "+", 
                   RowBox[{"135730860", "*", 
                    RowBox[{"M", "^", "7"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"97135051", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"209239994", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"226471890", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"26525621", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"114728145", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"50387592", "*", "M", "*", 
                    RowBox[{"r", "^", "8"}]}], "+", 
                   RowBox[{"6992790", "*", 
                    RowBox[{"r", "^", "9"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6523260", "*", 
                    RowBox[{"M", "^", "9"}]}], "+", 
                   RowBox[{"1301046", "*", 
                    RowBox[{"M", "^", "8"}], "*", "r"}], "-", 
                   RowBox[{"46322460", "*", 
                    RowBox[{"M", "^", "7"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"30986658", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"66835954", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"72765007", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"5285286", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"33550660", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "7"}]}], "-", 
                   RowBox[{"14992740", "*", "M", "*", 
                    RowBox[{"r", "^", "8"}]}], "-", 
                   RowBox[{"2098530", "*", 
                    RowBox[{"r", "^", "9"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "12"}], "*", "M", "*", "r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "51978240"}], "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"16114176", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "+", 
                   RowBox[{"292095040", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"113894848", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"295484512", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"192450048", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"49280216", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"58697256", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"10737585", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "88870080"}], "*", 
                    RowBox[{"M", "^", "8"}]}], "-", 
                   RowBox[{"6237152", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "+", 
                   RowBox[{"354832088", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"104945576", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"403949620", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"223732130", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"99712813", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"93947721", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"17386110", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "203201688"}], "*", 
                    RowBox[{"M", "^", "8"}]}], "-", 
                   RowBox[{"23378604", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "+", 
                   RowBox[{"730755588", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"197031922", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"839555448", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"449070684", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"220583384", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"202954854", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"38056215", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "197799228"}], "*", 
                    RowBox[{"M", "^", "8"}]}], "-", 
                   RowBox[{"14901550", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "+", 
                   RowBox[{"707706014", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"211939566", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"762634896", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"424882657", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"188694870", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"181992720", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"34609890", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"24", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11770620", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"292932", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"43102911", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"15182361", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"42179730", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"25233963", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"9240202", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"9720300", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "-", 
                   RowBox[{"1876770", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "10"}], "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "51822720"}], "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"56278080", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "+", 
                   RowBox[{"202968896", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"26936544", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"164170800", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"24431080", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"34310574", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"9281565", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"135", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}]}], "-", 
                RowBox[{"2", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"210210144", "*", 
                    RowBox[{"M", "^", "7"}]}], "-", 
                   RowBox[{"137790080", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"617364080", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"134534544", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"543632646", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"54657479", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"137736813", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"38547570", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"162748230", "*", 
                    RowBox[{"M", "^", "7"}]}], "-", 
                   RowBox[{"75782329", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"418893700", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"87684324", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"371161684", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"36243766", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"99553569", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"28638180", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"492803760", "*", 
                    RowBox[{"M", "^", "7"}]}], "-", 
                   RowBox[{"175635016", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"1194819864", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"176218413", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1009632736", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"117788576", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"267941952", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"79095510", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"182093946", "*", 
                    RowBox[{"M", "^", "7"}]}], "-", 
                   RowBox[{"51311235", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"427999191", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"30876279", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"336892036", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"48644745", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"85610994", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"25951590", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"12", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"34878120", "*", 
                    RowBox[{"M", "^", "7"}]}], "-", 
                   RowBox[{"7935108", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"80440602", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"42649", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"58569564", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"10247236", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"14026310", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"4374090", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "8"}], "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "24209280"}], "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"53277696", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"62051168", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"49713488", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"34913072", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"10389480", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"5251860", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"675", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "117514896"}], "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"185619136", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"227800008", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"201630000", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"140535803", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"47947371", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"27105180", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"540", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"2", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"478922832", "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"560980384", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"807273096", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"659014240", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"501162489", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"169343736", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"103135965", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"510390000", "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"461665452", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"800253962", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"556433525", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"473604128", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"148425030", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"96409530", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"294385740", "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"214965622", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"442200555", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"255680424", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"245022758", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"69103584", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"47917260", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"347151456", "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"212480852", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"506839248", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"242373017", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"262522014", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"65454600", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"48761790", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"24", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"13675200", "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"7202688", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"19559340", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"7711972", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"9504339", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"2064945", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"1669500", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "6"}], "*", 
              RowBox[{"r", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1926720"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"10725552", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"765304", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"7189712", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"316926", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"930645", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"675", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "25967928"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"89887072", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"10773002", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"67487611", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"11913", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"11811450", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"2160", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "159393528"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"347671992", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"84738084", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"285888338", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"8803005", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"55822785", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"135", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "488290944"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"771979772", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"288981198", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"659492693", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"35957574", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"133077000", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"202585566", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"256815838", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"126335891", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"220010788", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"16642248", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"44607420", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"2", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "374017608"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"402937500", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"240845868", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"340054513", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"32787525", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"68529615", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"45391632", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"42924790", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"29918347", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"35389902", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"4174050", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"7058625", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "-", 
                RowBox[{"12", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6042960", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"5109016", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"4057636", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"4099254", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"577380", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"807975", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"r", "^", "7"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"r", "^", "2"}], "+", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "^", "2"}],
               "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "17"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"32", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"22", "*", "M", "*", "r"}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
                RowBox[{"10", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2304", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"1936", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"338", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"27", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"224176", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"222288", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"56450", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"675", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"160", "*", "M", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4038", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"4211", "*", "M", "*", "r"}], "+", 
                   RowBox[{"1096", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"226196", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"259308", "*", "M", "*", "r"}], "+", 
                   RowBox[{"73105", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"80", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7374", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"10345", "*", "M", "*", "r"}], "+", 
                   RowBox[{"3329", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"32", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2234", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"9027", "*", "M", "*", "r"}], "+", 
                   RowBox[{"3955", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "-", 
                RowBox[{"704", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"148", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"4", "*", "M", "*", "r"}], "-", 
                   RowBox[{"35", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "-", 
                RowBox[{"19200", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "M"}], "-", "r"}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"r", "^", "6"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "^", "2"}], "+", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "16"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6144", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"2480", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"1602", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"613", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"360640", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"406848", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"718994", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"209425", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1215", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"454496", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"4098488", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"5058236", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1453865", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"1485", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1734416"}], "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"14958568", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"16004730", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"4517575", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"675", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"2", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4251208"}], "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"15008792", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"14157385", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"3915030", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1913524", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"4491248", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"3736827", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1006865", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"16", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"886930", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"1603295", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"1171871", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"305300", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "-", 
                RowBox[{"64", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"105508", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"158004", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"100888", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"25165", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "-", 
                RowBox[{"192", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6820", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"8842", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"4900", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1155", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "4"}], "*", 
              RowBox[{"r", "^", "5"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "45"}], "*", 
                 RowBox[{"r", "^", "16"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"18048", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"66304", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"52368", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"9576", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"8165", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"30", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"635712", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"15822316", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"9557879", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"5034537", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"2931780", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"3240", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"18189408", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"86187776", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"39863221", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"32425398", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"17114085", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"405", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"99888888", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"262250740", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"97076111", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"100847115", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"50340060", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"1620", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"477346368", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"945635888", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"283252006", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"359510520", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"171039705", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"158173056", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"260303014", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"61933655", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"97136763", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"44033940", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"120945936", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"172626548", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"31110118", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"63180612", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"27208575", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"24", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8353488", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"10587384", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"1314636", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"3804152", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"1549905", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "+", 
                RowBox[{"96", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"364320", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"416132", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"28604", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"146995", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"56385", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"r", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"256", "*", 
           RowBox[{"\[ScriptCapitalE]", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48", "*", 
              RowBox[{"a", "^", "20"}], "*", "M", "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"296936", "*", 
                 RowBox[{"M", "^", "4"}]}], "+", 
                RowBox[{"582891", "*", 
                 RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                RowBox[{"424919", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"r", "^", "2"}]}], "+", 
                RowBox[{"136005", "*", "M", "*", 
                 RowBox[{"r", "^", "3"}]}], "+", 
                RowBox[{"16065", "*", 
                 RowBox[{"r", "^", "4"}]}]}], ")"}]}], "-", 
             RowBox[{"12", "*", 
              RowBox[{"a", "^", "18"}], "*", "M", "*", "r", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1751680"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"3357680", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"141614", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"4169066", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"3461118", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"1124723", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"131775", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"26952660", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"38330736", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"157578", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"29194665", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"21394925", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"6352200", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"710640", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"a", "^", "16"}], "*", "M", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9662400", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"17587584", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"41346272", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"96791736", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"31476232", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"51984466", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"50012579", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"16451643", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"1908825", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"262671120", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"399474240", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"493403576", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1009818684", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"145544187", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"601518326", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"468700176", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"140720226", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"15723540", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"97848900", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"106819560", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"253871958", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"435237960", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"145753415", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"105938694", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"99020115", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"29550880", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"3189060", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"a", "^", "14"}], "*", "M", "*", "r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12586560", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"22171200", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"20781440", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"60995424", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"27300468", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"18588284", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"21044050", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"6977236", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"800061", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1627980624", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"2481958848", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"1312448080", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"3783787024", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"914984052", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"1801710700", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"1495099267", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"453194742", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"50519925", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3271879404", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"4283438532", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"3715593920", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"8324076174", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"3003714315", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"1957855355", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"1904027988", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"574357698", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"62244840", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"706237200", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"931656480", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"697059264", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1709232216", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"795427335", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"151374873", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"239871611", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"74281520", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"7806960", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "12"}], "*", "M", "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"68634624", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"81765696", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"101292640", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"169230800", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"25574464", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"55286884", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"29237586", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"4269459", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2126977488", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"2148413136", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"2152868332", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"2916928158", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"226039818", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"1429823146", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"646821570", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"92342547", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5950513632", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"5265430146", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"6492471706", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"8165980413", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"300094533", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"2737686280", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"1246938591", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"173201835", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2420564832", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"2197312904", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"2371658058", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"3232365871", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"511311071", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"669713588", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"325398686", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"43835400", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1046343600", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"1035156840", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"804291252", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1267857078", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"302714946", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"165157893", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"89188300", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"11573100", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "10"}], "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"250652160", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"149617920", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"367581680", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"291138640", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"62044424", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"93969240", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"18755085", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"405", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
                RowBox[{"M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6002231184", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"2784441264", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"7036421192", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"4140233572", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"2236841436", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"2124203232", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"420145833", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"12", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1750932136", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"723655086", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"1954448083", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1150947433", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"462763358", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"462538118", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"89164191", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"12", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3101919896", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"1432272300", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"3096709217", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"2019717431", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"436147828", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"548656416", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"102608175", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3904347708", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"2108945448", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"3313044601", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"2400765485", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"227848470", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"453803061", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"81770850", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"48", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"205128000", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"127911120", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"142250448", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"114648030", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"2031551", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"15677470", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"2682540", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "8"}], "*", 
              RowBox[{"r", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"102300960", "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"5347920", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"137359040", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"29422620", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"34870328", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"10813650", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"2025", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2382191352", "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"321842604", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"2796210440", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"297339872", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"954297624", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"304858680", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"405", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10074889344", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"863155704", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"10526410924", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"1327110144", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"3180015534", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"993253665", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"12", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1959915942", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"1956993", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"1794922439", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"310987274", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"424024584", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"128572359", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3624398616", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"291562182", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"2891346121", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"618391240", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"528965748", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"154739745", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"16", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1116392112", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"179108904", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"765578596", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"188702088", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"109886409", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"30557625", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"48", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"90644400", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"21754040", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"52379580", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"14349606", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"5973440", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"1527435", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "6"}], "*", 
              RowBox[{"r", "^", "5"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10588440", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"9223272", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"10418760", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2984216", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1961475", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"2025", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"256726512", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"212991444", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"246544426", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"85593264", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"69170865", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"810", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2743036512", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"1685407968", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"2187311588", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"704438520", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"558094125", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"19305", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"3", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2647318432", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"1305147944", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"1784615576", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"476687996", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"366675849", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"16", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"789988182", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"317971311", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"458874503", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"99200568", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"74093859", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1412906928", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"445187616", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"705409690", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"122943036", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"88026825", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"96", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"55785972", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"12586268", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"23574381", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"3338541", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"2197860", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"960", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1092960", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"147844", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"381592", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"45035", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"24507", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"r", "^", "10"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "^", "2"}], "+", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "16"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"64", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"112", "*", "M", "*", "r"}], "+", 
                   RowBox[{"27", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}]}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"24348", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"11419", "*", "M", "*", "r"}], "+", 
                   RowBox[{"135", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "736872"}], "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"369188", "*", "M", "*", "r"}], "-", 
                   RowBox[{"5895", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1020236"}], "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"515804", "*", "M", "*", "r"}], "+", 
                   RowBox[{"675", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"80", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"37295", "*", "M"}], "-", 
                   RowBox[{"20097", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"16", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"144226", "*", "M"}], "-", 
                   RowBox[{"86233", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"64", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12813", "*", "M"}], "-", 
                   RowBox[{"9731", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "-", 
                RowBox[{"128", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"238", "*", "M"}], "-", 
                   RowBox[{"905", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "+", 
                RowBox[{"38400", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"a", "^", "4"}], "*", 
              RowBox[{"r", "^", "6"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "16"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"85632", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"257780", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"2618", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"53413", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"270", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "9865716"}], "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"16463340", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"3623564", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"6068720", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"405", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"138217640", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"172863384", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"34611366", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"59837145", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"19305", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"447599032", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"495159576", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"84276792", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"144255846", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"4545", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"2", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"415312812", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"405295658", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"60923858", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"97907477", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"16", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"58593062", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"49268604", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"6619761", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"9701388", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"16", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"39936268", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"27993690", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"3276588", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"4339905", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"64", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3786084", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"2127400", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"195081", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"239505", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "+", 
                RowBox[{"1920", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"20460", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"8774", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"416", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"567", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"r", "^", "7"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "18"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "8896"}], "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"6408", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"4343", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"135", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "16"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1276704", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"3427800", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"1524131", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"540", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6797408", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"19915240", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"9347325", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"19305", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6653552", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"19260872", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"8983763", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"3030", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"20338208", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"49383524", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"22082947", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"675", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6929104", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"12978710", "*", "M", "*", "r"}], "+", 
                   RowBox[{"5440607", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"48", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1039574", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"1395968", "*", "M", "*", "r"}], "+", 
                   RowBox[{"532259", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"64", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"437578", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"389275", "*", "M", "*", "r"}], "+", 
                   RowBox[{"128655", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "+", 
                RowBox[{"256", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"34233", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"17379", "*", "M", "*", "r"}], "+", 
                   RowBox[{"4375", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "16"}]}], "+", 
                RowBox[{"192000", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", "*", "M"}], "-", "r"}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "18"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"r", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"368640", "*", 
        RowBox[{"r", "^", "17"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", "2"}], "-", 
          RowBox[{"2", "*", "M", "*", "r"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], ")"}], "/", 
            "r"}], "+", 
           RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"11", "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5813331855112343`*^9, 3.5813331946348667`*^9}, {
  3.5813332954751997`*^9, 3.581333313711562*^9}, {3.583510619677062*^9, 
  3.583510624198473*^9}, {3.5835107703704033`*^9, 3.583510779682734*^9}, {
  3.5835109759297657`*^9, 3.5835109764314547`*^9}, {3.583511230691824*^9, 
  3.5835116693342333`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["F", "t"], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.686464770174768*^9, 3.686464789608609*^9}, {
  3.6864650571276083`*^9, 3.686465058513846*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fmt", "[", "4", "]"}], "=", 
   RowBox[{
    FractionBox["24", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "512"}], "*", "a", "*", "M", "*", "ur", "*", 
           "\[ScriptCapitalL]", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48", "*", 
              RowBox[{"a", "^", "16"}], "*", "r", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"62134", "*", 
                 RowBox[{"M", "^", "5"}]}], "+", 
                RowBox[{"237188", "*", 
                 RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                RowBox[{"303067", "*", 
                 RowBox[{"M", "^", "3"}], "*", 
                 RowBox[{"r", "^", "2"}]}], "+", 
                RowBox[{"175392", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"r", "^", "3"}]}], "+", 
                RowBox[{"47160", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}]}], "+", 
                RowBox[{"4725", "*", 
                 RowBox[{"r", "^", "5"}]}]}], ")"}]}], "-", 
             RowBox[{"16", "*", 
              RowBox[{"a", "^", "14"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"r", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "496520"}], "*", 
                    RowBox[{"M", "^", "7"}]}], "-", 
                    RowBox[{"2033372", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                    RowBox[{"1048764", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                    RowBox[{"3944966", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                    RowBox[{"6234422", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                    RowBox[{"3684114", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                    RowBox[{"979839", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                    RowBox[{"96705", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], ")"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"206358", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"1275045", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"1409864", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"704544", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"2109313", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"1399956", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"394090", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"40950", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"a", "^", "12"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1476480", "*", 
                    RowBox[{"M", "^", "8"}]}], "-", 
                   RowBox[{"12180448", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"52204080", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"43030008", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"35292052", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"74125542", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"44568144", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"11693223", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"1134495", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4700232", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"555148", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"33279266", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"41855940", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"5164364", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"37516361", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"25653303", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"7171092", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"736995", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3771990", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"4311972", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"12704270", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"21960092", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"3893517", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"12139654", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"9677232", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"2870740", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"308070", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"a", "^", "10"}], "*", "r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3807552", "*", 
                    RowBox[{"M", "^", "7"}]}], "-", 
                   RowBox[{"18294184", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"62293740", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"33145734", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"36342871", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"44139573", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"15824313", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"1858491", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"54700848", "*", 
                    RowBox[{"M", "^", "7"}]}], "-", 
                   RowBox[{"219016", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"231016242", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"189025482", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"81272188", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"147946083", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"58516392", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"7457145", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9751396", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"7271493", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"22487588", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"25012338", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"3215170", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"13474282", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"5877314", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"795200", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5655180", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"6047238", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"8254414", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"12001575", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"540071", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"4820152", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"2319100", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"328860", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "8"}], "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15483072", "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"66836624", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"153440136", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"26150824", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"86038530", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"49950705", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"7376877", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"21227216", "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"9813022", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"66867206", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"24584579", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"29057386", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"20447545", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"3421201", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"65523904", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"16224754", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"125603170", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"68486492", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"41783343", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"36823502", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"6737780", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"16", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"55516140", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"31249180", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"75835149", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"53973055", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"18787974", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"21704484", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"4257750", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"24", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"14193084", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"10554924", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"14811125", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"12947524", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"2572744", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"4200800", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"872550", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "6"}], "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7696896", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"37705544", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"47256792", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"12886068", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"22851237", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"4473027", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"148365120", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"159017920", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"339272356", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"24104232", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"135934371", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"32971164", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"51021784", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"15034836", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"77540745", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"6135675", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"26426043", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"7465386", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"260321232", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"11996242", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"306678072", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"58921071", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"90943128", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"28971810", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"16", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"49921314", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"11771027", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"48957250", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"13707444", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"12856641", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"4530225", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"480", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"477576", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"169686", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"406219", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"142428", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"95771", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"36855", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"r", "^", "6"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"r", "^", "2"}], "+", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "^", "2"}],
               "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2160"}], "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"794", "*", "M", "*", "r"}], "+", 
                   RowBox[{"213", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "42496"}], "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"174420", "*", "M", "*", "r"}], "+", 
                   RowBox[{"105975", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"712576", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"1270660", "*", "M", "*", "r"}], "+", 
                   RowBox[{"485535", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"208152", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"260790", "*", "M", "*", "r"}], "+", 
                   RowBox[{"83155", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"425040", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"460586", "*", "M", "*", "r"}], "+", 
                   RowBox[{"132045", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"128", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"16609", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"16556", "*", "M", "*", "r"}], "+", 
                   RowBox[{"4410", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"384", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1326", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"1250", "*", "M", "*", "r"}], "+", 
                   RowBox[{"315", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"r", "^", "5"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "^", "2"}], "+", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "115840"}], "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"547128", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"226645", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"90135", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1157024", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"4559088", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"379640", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1141655", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11895072", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"15956392", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"2223365", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"4532540", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4148800", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"3592981", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"1051365", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1076895", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10500672", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"7034984", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"2851016", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2165215", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"32", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"792722", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"446183", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"219712", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"139265", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"384", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15512", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"7679", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"4320", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2415", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "4"}], "*", 
              RowBox[{"r", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1335696", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"12215444", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"4458594", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"5658291", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1570239", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"40944960", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"80643500", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"53157240", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"34986282", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"15270897", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"77925392", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"68808324", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"74605790", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"29241245", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"18141514", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"139155648", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"65845391", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"112670760", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"28362087", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"24191766", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"164037828", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"43544606", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"118827561", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"19771923", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"23189415", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"48", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7939536", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"1126400", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"5300543", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"578096", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"958685", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"48", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1819752", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"110088", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"1140032", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"77290", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"193725", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"r", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1536", "*", "a", "*", "M", "*", "ur", "*", 
           RowBox[{"\[ScriptCapitalE]", "^", "4"}], "*", "\[ScriptCapitalL]", 
           "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"a", "^", "16"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"917090", "*", 
                 RowBox[{"M", "^", "5"}]}], "+", 
                RowBox[{"1130583", "*", 
                 RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                RowBox[{"98408", "*", 
                 RowBox[{"M", "^", "3"}], "*", 
                 RowBox[{"r", "^", "2"}]}], "-", 
                RowBox[{"393228", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"r", "^", "3"}]}], "-", 
                RowBox[{"187680", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}]}], "-", 
                RowBox[{"25200", "*", 
                 RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"a", "^", "14"}], "*", "r", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1336343"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"1523730", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"77527", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"717598", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"314284", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"40880", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3057720", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"4662999", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"1889274", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"330759", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"371840", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"63000", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "12"}], "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6316212"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"6288099", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"1992242", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"4451549", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1783628", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"223530", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"16512546", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"25040711", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"9919852", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"2010042", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"2091368", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"352310", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"41370072", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"69172788", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"36186444", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2236494", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"3248480", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"690480", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"a", "^", "10"}], "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "15"}], "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "748337"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"546036", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"587996", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"755812", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"275367", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"32970", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"36761076", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"55666333", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"21849596", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"4744452", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"4789300", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"807745", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"48337872", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"81328598", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"43083784", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"3040059", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"3715290", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"804650", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2966480", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"5207876", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"3031116", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"442079", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"154320", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"41580", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "8"}], "*", 
              RowBox[{"r", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "15"}], "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "830791"}], "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"379256", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"1468400", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"755684", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"109905", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"21665697", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"22316440", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"2235102", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"3670560", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"959330", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"90796998", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"109189508", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"29369172", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"7151520", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"2944555", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"48", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5652592", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"7167500", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"2312568", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"237392", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"154175", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"176", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"383928", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"501760", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"177238", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"7100", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"9135", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"a", "^", "6"}], "*", 
              RowBox[{"r", "^", "5"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "46815"}], "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"409422", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"336655", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"58050", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7313334", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"4306943", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"873460", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"601495", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7235796", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"5338023", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"1590", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"431755", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"36", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1361608", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"1071973", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"56578", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"69535", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"44", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"551472", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"450296", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"37212", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"25025", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"32", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"135624", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"114521", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"12640", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"5355", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
             RowBox[{"15", "*", 
              RowBox[{"r", "^", "12"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1395", "*", 
                 RowBox[{"r", "^", "12"}]}], "+", 
                RowBox[{"3560", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"10796", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"14256", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"10912", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"4480", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"768", "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "4"}], "*", 
              RowBox[{"r", "^", "6"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"52813", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"87798", "*", "M", "*", "r"}], "+", 
                   RowBox[{"7935", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1444248", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"338660", "*", "M", "*", "r"}], "-", 
                   RowBox[{"165755", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10858317", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"3280760", "*", "M", "*", "r"}], "-", 
                   RowBox[{"1018910", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"48", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"672545", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"217112", "*", "M", "*", "r"}], "-", 
                   RowBox[{"58275", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"88", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"267498", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"90044", "*", "M", "*", "r"}], "-", 
                   RowBox[{"21715", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"32", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"257070", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"91116", "*", "M", "*", "r"}], "-", 
                   RowBox[{"18865", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"192", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5494", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"2140", "*", "M", "*", "r"}], "-", 
                   RowBox[{"315", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{"8", "*", 
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"r", "^", "7"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"141", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"29", "*", "M"}], "+", 
                   RowBox[{"65", "*", "r"}]}], ")"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"19839", "*", "M"}], "+", 
                   RowBox[{"190", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"35", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"17952", "*", "M"}], "-", 
                   RowBox[{"977", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"181418", "*", "M"}], "-", 
                   RowBox[{"16085", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"22", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"45732", "*", "M"}], "-", 
                   RowBox[{"4895", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"62886", "*", "M"}], "-", 
                   RowBox[{"7105", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"240", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"508", "*", "M"}], "-", 
                   RowBox[{"49", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"9600", "*", "M", "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"r", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"11520", "*", "ur", "*", 
           RowBox[{"\[ScriptCapitalE]", "^", "5"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"a", "^", "18"}], "*", "M", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "4"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"108721", "*", 
                 RowBox[{"M", "^", "4"}]}], "+", 
                RowBox[{"203976", "*", 
                 RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                RowBox[{"142644", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"r", "^", "2"}]}], "+", 
                RowBox[{"44000", "*", "M", "*", 
                 RowBox[{"r", "^", "3"}]}], "+", 
                RowBox[{"5040", "*", 
                 RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "16"}], "*", "M", "*", "r", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"791434", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"1487043", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"1041600", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"321896", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"36960", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"196177", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"374262", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"267378", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"84800", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"10080", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
             RowBox[{"15", "*", 
              RowBox[{"r", "^", "23"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "^", "4"}], "-", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "14"}], "*", "M", "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"415833", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"782622", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"549221", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"170116", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"19590", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"419527", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"803693", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"576824", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"183884", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"21980", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"581302", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"1117812", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"806053", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"258400", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"31080", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "12"}], "*", "M", "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"886936", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"2115998", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"2012709", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"953660", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"224959", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"21120", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"30", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"458366", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"1111677", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"1078139", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"522706", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"126702", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"12286", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3196304", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"7778694", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"7572815", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"3686674", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"897561", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"87430", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"80", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11396", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"16229", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"7702", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"1218", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "10"}], "*", "M", "*", 
              RowBox[{"r", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"966997", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"1828116", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"1289856", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"402224", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"46725", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{"20", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1035763", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"2006769", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"1458090", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"470966", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"57072", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7286866", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"14179988", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"10349946", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"3358448", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"408805", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"80", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"206888", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"400672", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"290898", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"93836", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"11347", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"528", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1526", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"1390", "*", "M", "*", "r"}], "+", 
                   RowBox[{"315", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "8"}], "*", 
              RowBox[{"r", "^", "5"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"546961", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"764488", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"353540", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"54020", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"5", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{"60", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"155091", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"225300", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"109172", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"17651", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2206231", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"3219430", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"1566536", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"254190", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"160", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"93312", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"135303", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"65370", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"10523", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"1584", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3600", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"5136", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"2438", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"385", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"704", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1104", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"1522", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"695", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"105", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
             RowBox[{"5", "*", 
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"r", "^", "12"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"103", "*", "M"}], "+", 
                   RowBox[{"4", "*", "r"}]}], ")"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"397", "*", "M"}], "-", 
                   RowBox[{"9", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1353", "*", "M"}], "+", 
                   RowBox[{"4", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"25872", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"22176", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"9856", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"1792", "*", "M", "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "6"}], "*", 
              RowBox[{"r", "^", "6"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"166703", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"151828", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"34185", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"30", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"208526", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"202290", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"49115", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"15", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1497689", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"1457088", "*", "M", "*", "r"}], "+", 
                   RowBox[{"354560", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"80", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"41755", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"40274", "*", "M", "*", "r"}], "+", 
                   RowBox[{"9706", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"792", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2354", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"2226", "*", "M", "*", "r"}], "+", 
                   RowBox[{"525", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"704", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"689", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"624", "*", "M", "*", "r"}], "+", 
                   RowBox[{"140", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"64", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"682", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"550", "*", "M", "*", "r"}], "+", 
                   RowBox[{"105", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "4"}], "*", 
              RowBox[{"r", "^", "7"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"18043", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"7950", "*", "M", "*", "r"}], "+", 
                   RowBox[{"45", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"93722", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"45465", "*", "M", "*", "r"}], "-", 
                   RowBox[{"135", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"135091", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"65750", "*", "M", "*", "r"}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"80", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9248", "*", "M"}], "+", 
                   RowBox[{"4447", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"264", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2014", "*", "M"}], "+", 
                   RowBox[{"945", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"2464", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"79", "*", "M"}], "+", 
                   RowBox[{"35", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"64", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"478", "*", "M"}], "+", 
                   RowBox[{"175", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"1280", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"r", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1024", "*", "a", "*", "M", "*", "ur", "*", 
           RowBox[{"\[ScriptCapitalE]", "^", "2"}], "*", "\[ScriptCapitalL]", 
           "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", "*", 
              RowBox[{"a", "^", "16"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1238148", "*", 
                 RowBox[{"M", "^", "6"}]}], "+", 
                RowBox[{"2827620", "*", 
                 RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                RowBox[{"3506917", "*", 
                 RowBox[{"M", "^", "4"}], "*", 
                 RowBox[{"r", "^", "2"}]}], "+", 
                RowBox[{"2889138", "*", 
                 RowBox[{"M", "^", "3"}], "*", 
                 RowBox[{"r", "^", "3"}]}], "+", 
                RowBox[{"1438503", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"r", "^", "4"}]}], "+", 
                RowBox[{"372960", "*", "M", "*", 
                 RowBox[{"r", "^", "5"}]}], "+", 
                RowBox[{"37800", "*", 
                 RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"a", "^", "14"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5560200", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"28574240", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"55350642", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"71181594", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"60626158", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"30066507", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"7630920", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"754740", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "48326040"}], "*", 
                    RowBox[{"M", "^", "7"}]}], "-", 
                   RowBox[{"98687322", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"70689126", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2791737", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"39237516", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"27052485", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"7893240", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"869400", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "12"}], "*", "r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"48259056", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"157137144", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"295038064", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"414946026", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"366753363", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"180185963", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"44554638", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"4282380", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "250593204"}], "*", 
                    RowBox[{"M", "^", "7"}]}], "-", 
                   RowBox[{"562212340", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"437346804", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"4250421", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"235197412", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"162188793", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"46592208", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"5042940", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"6", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"88641840", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"208162800", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"191764166", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"67423530", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"16931898", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"23814067", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"7996320", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"942480", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "10"}], "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"33896376", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"72131232", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"167057956", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"256301535", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"183941295", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"58726568", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"6693804", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "577063788"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"1122420860", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"603393198", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"283641303", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"452908856", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"181017462", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"24400410", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "203201000"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"403686064", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"284541180", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"34929812", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"58635855", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"30643808", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"4641000", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
                RowBox[{"6", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"100560768", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"201543432", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"152271548", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"37552650", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"14040117", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"10205200", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"1688400", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "8"}], "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1674756", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"3314912", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"70719161", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"99701859", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"44967545", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"6184737", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "391947864"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"616143410", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"137472078", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"265237815", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"177516932", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"31570302", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "389059108"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"628044384", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"287636940", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"65456687", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"87338438", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"18467310", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "567343752"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"926670808", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"491993276", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2829507", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"84873504", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"20427960", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"12", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"29958720", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"49039392", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"27612544", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2149851", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"3372400", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"900900", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "6"}], "*", 
              RowBox[{"r", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8902248", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"3354099", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"25677107", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"19978425", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"3312657", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"167153736", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"177863053", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"36815712", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"89306025", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"23136234", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"99487424", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"120217302", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"19372828", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"26847358", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"9374637", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"422581332", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"531749832", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"143426150", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"72205833", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"31717485", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"8", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"65358480", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"83285852", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"26376705", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"7969020", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"4231185", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"48", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2437776", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"3103188", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"1060195", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"229095", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"143325", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "4"}], "*", 
              RowBox[{"r", "^", "5"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"r", "^", "12"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3777876"}], "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                    RowBox[{"1657572", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                    RowBox[{"4943141", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                    RowBox[{"880569", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"40243368", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"18101107", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"19811166", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"9222987", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"56437652", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"42878743", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"10045518", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"9991179", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"157317624", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"134439276", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"9663610", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"23237037", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"142079424", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"126529454", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"1142304", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"18830865", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"24", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5031484", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"4570482", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"102772", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"636825", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"384", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"48528", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"44793", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"1805", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"6300", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"r", "^", "7"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "^", "2"}], "+", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"14294", "*", "M"}], "-", 
                   RowBox[{"3855", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "14"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "29896"}], "*", "M"}], "+", 
                   RowBox[{"26505", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "120841"}], "*", "M"}], "+", 
                   RowBox[{"41970", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "102686"}], "*", "M"}], "+", 
                   RowBox[{"31845", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"8", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"164176", "*", "M"}], "-", 
                   RowBox[{"51975", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"96", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6008", "*", "M"}], "-", 
                   RowBox[{"2315", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"448", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"44", "*", "M"}], "-", 
                   RowBox[{"105", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"38400", "*", "M", "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"r", "^", "6"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"240444", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"710255", "*", "M", "*", "r"}], "-", 
                   RowBox[{"35415", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3909792", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"921023", "*", "M", "*", "r"}], "-", 
                   RowBox[{"1660110", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2078375", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"528237", "*", "M", "*", "r"}], "-", 
                   RowBox[{"626640", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"30274122", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"10855007", "*", "M", "*", "r"}], "-", 
                   RowBox[{"7707930", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35792808", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"14318546", "*", "M", "*", "r"}], "-", 
                   RowBox[{"8508435", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3546620", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"1530334", "*", "M", "*", "r"}], "-", 
                   RowBox[{"859875", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"96", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"115762", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"55988", "*", "M", "*", "r"}], "-", 
                   RowBox[{"32935", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"1152", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"568", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"415", "*", "M", "*", "r"}], "-", 
                   RowBox[{"315", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"r", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"256", "*", "ur", "*", "\[ScriptCapitalE]", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48", "*", 
              RowBox[{"a", "^", "18"}], "*", "M", "*", "r", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"124268", "*", 
                 RowBox[{"M", "^", "5"}]}], "+", 
                RowBox[{"136353", "*", 
                 RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                RowBox[{"21271", "*", 
                 RowBox[{"M", "^", "3"}], "*", 
                 RowBox[{"r", "^", "2"}]}], "-", 
                RowBox[{"80394", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"r", "^", "3"}]}], "-", 
                RowBox[{"35055", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}]}], "-", 
                RowBox[{"4725", "*", 
                 RowBox[{"r", "^", "5"}]}]}], ")"}]}], "-", 
             RowBox[{"16", "*", 
              RowBox[{"a", "^", "16"}], "*", "M", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"993040", "*", 
                    RowBox[{"M", "^", "7"}]}], "-", 
                   RowBox[{"303300", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"5005812", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"4447273", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"402834", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"1942128", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"814644", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"106155", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1238148", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"5548482", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"8482571", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"7065820", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"4025923", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"1654563", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"422385", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"47250", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"a", "^", "14"}], "*", "M", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"r", "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11131968", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                    RowBox[{"38443392", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                    RowBox[{"7409072", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                    RowBox[{"96784800", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                    RowBox[{"75286860", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                    RowBox[{"5531408", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                    RowBox[{"27449676", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                    RowBox[{"11001843", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                    RowBox[{"1383435", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}]}], ")"}]}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "11320596"}], "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"1146612", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "+", 
                   RowBox[{"74323141", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"132299718", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"123052431", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"78094190", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"33986259", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"8703684", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "+", 
                   RowBox[{"952560", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"26914290", "*", 
                    RowBox[{"M", "^", "8"}]}], "+", 
                   RowBox[{"48762144", "*", 
                    RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                   RowBox[{"12065906", "*", 
                    RowBox[{"M", "^", "6"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"92984448", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"99252119", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"55658174", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"19315644", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"4054480", "*", "M", "*", 
                    RowBox[{"r", "^", "7"}]}], "-", 
                   RowBox[{"393750", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"a", "^", "12"}], "*", "M", "*", "r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"29085408", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"51441792", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                   RowBox[{"39724064", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"102580944", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"33221352", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"23558573", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"16014828", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"2557890", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "99671904"}], "*", 
                    RowBox[{"M", "^", "7"}]}], "-", 
                   RowBox[{"54328944", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"227304884", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"411095670", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"392302392", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"239578120", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"80705565", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"10980360", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "289261374"}], "*", 
                    RowBox[{"M", "^", "7"}]}], "-", 
                   RowBox[{"419539210", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"106051470", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"562720854", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"487535473", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"223129866", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"58729884", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                   RowBox[{"6964230", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
                RowBox[{"12", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"39356130", "*", 
                    RowBox[{"M", "^", "7"}]}], "+", 
                   RowBox[{"65568027", "*", 
                    RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                   RowBox[{"8534093", "*", 
                    RowBox[{"M", "^", "5"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"49394517", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"45434837", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"19043798", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"4344070", "*", "M", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                   RowBox[{"453600", "*", 
                    RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "10"}], "*", "M", "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"120968064", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"95239040", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"200977792", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"192558864", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"19335368", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"54015744", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"11719305", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
                RowBox[{"12", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "30391860"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"26186392", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"18093896", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"59651024", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"66059269", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"32787853", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"5875005", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "789678312"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"878384632", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"292615020", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"914607840", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"639594520", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"226822869", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"34472070", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"16", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "311850663"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"385246439", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"38218118", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"271225929", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"174687513", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"52368024", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"6861960", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"24", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"96105612", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"126391980", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"5013103", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"66369620", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"42055780", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"11256550", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "-", 
                   RowBox[{"1275750", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "8"}], "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"61274208", "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"6635952", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"101303344", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"25274712", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"25583760", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"8493300", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"675", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
                RowBox[{"M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "194658912"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"255973848", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"56367928", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"263683344", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"262084122", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"68360385", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"12", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"183423712", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"150207910", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"64306268", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"131319483", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"72908450", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"15379755", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1278846600", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"1075925112", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"385741052", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"718331724", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"320695911", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"56361780", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"584379696", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"515172210", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"134430685", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"274900134", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"107898348", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"15973650", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"48", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"31368480", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"28658904", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"5354950", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"12766149", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"4550105", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"563850", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"a", "^", "6"}], "*", 
              RowBox[{"r", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6924888", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"8994864", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"9246404", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2832090", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1894365", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"1350", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"72116208", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"118347120", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"19414856", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"85525212", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"40433745", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"1485", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "854330592"}], "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"511264888", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"272881284", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"417283056", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"142879665", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"649330692", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"327780810", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"229257833", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"224616279", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"59858433", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"883042752", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"432851004", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"299401852", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"242431788", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"51913395", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"32", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"70568916", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"34462283", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"22540152", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"16147890", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"2787540", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"48", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11536536", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"5621792", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"3481358", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"2259010", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"307125", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "-", 
             RowBox[{"3", "*", 
              RowBox[{"r", "^", "7"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"r", "^", "2"}], "+", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "^", "2"}],
               "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "15"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "56"}], "*", "M"}], "+", 
                   RowBox[{"15", "*", "r"}]}], ")"}]}], "-", 
                RowBox[{"5", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"19248", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"9260", "*", "M", "*", "r"}], "+", 
                   RowBox[{"189", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "297248"}], "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"144930", "*", "M", "*", "r"}], "+", 
                   RowBox[{"15", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
                RowBox[{"16", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"89993", "*", "M"}], "-", 
                   RowBox[{"46334", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"48", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"34246", "*", "M"}], "-", 
                   RowBox[{"19093", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"320", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2625", "*", "M"}], "-", 
                   RowBox[{"1723", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"128", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"758", "*", "M"}], "-", 
                   RowBox[{"1015", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"38400", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"r", "^", "6"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "^", "2"}], "+", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15904", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"7680", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"6279", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"180", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"785824", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"860648", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"765910", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2385", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7751344", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"1888648", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"3932465", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"885", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"13098168", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"296900", "*", "M", "*", "r"}], "-", 
                   RowBox[{"4537751", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"32", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1336637", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"225433", "*", "M", "*", "r"}], "-", 
                   RowBox[{"342126", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"16", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2296522", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"637942", "*", "M", "*", "r"}], "-", 
                   RowBox[{"436335", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"128", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"124832", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"47362", "*", "M", "*", "r"}], "-", 
                   RowBox[{"16485", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"384", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7198", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"3530", "*", "M", "*", "r"}], "-", 
                   RowBox[{"525", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "4"}], "*", 
              RowBox[{"r", "^", "5"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"185184", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"2101430", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"43800", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"470970", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"2025", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5920224", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"9157148", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"2037702", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"4627665", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1485", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"188730480", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"91753844", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"71235000", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"62897310", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"4905", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"695858880", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"177321988", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"249340158", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"136932291", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"36", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"34380896", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"5524326", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"11541220", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"4513501", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"16", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"72688800", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"7751483", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"22950954", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"6659235", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"48", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11624872", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"782188", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"3473686", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"741195", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
                RowBox[{"192", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"562416", "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"18862", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"159935", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"23625", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"r", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1536", "*", "ur", "*", 
           RowBox[{"\[ScriptCapitalE]", "^", "3"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], "*", 
              RowBox[{"a", "^", "18"}], "*", "M", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"137572", "*", 
                 RowBox[{"M", "^", "5"}]}], "+", 
                RowBox[{"11862", "*", 
                 RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                RowBox[{"293627", "*", 
                 RowBox[{"M", "^", "3"}], "*", 
                 RowBox[{"r", "^", "2"}]}], "-", 
                RowBox[{"284365", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"r", "^", "3"}]}], "-", 
                RowBox[{"101100", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}]}], "-", 
                RowBox[{"12600", "*", 
                 RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
             RowBox[{"6", "*", 
              RowBox[{"a", "^", "16"}], "*", "M", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "831148"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"2401900", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"814773", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"2114588", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"2159144", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"760010", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"93380", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1767690", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"4793520", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"6964049", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"6363034", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"3436031", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"980080", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"113400", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "14"}], "*", "M", "*", "r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "10475152"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"23682264", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"9172468", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"13608394", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"14329523", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"4971510", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"601280", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7317196", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"23819974", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"41187973", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"41140543", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"22871624", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"6542990", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"752080", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"19859160", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"69632016", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"106882917", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"90435825", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"43816989", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"11398520", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"1234800", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "12"}], "*", "M", "*", 
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5546656"}], "*", 
                    RowBox[{"M", "^", "6"}]}], "-", 
                   RowBox[{"11245328", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                   RowBox[{"4375804", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"5156824", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"5427158", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"1845469", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"219284", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"18476292", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"94484328", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"209424446", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"229230148", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"130678065", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"37418848", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"4268720", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"82058648", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"330845084", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"558831423", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"501002009", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"250163620", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"65824730", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"7126280", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"17820624", "*", 
                    RowBox[{"M", "^", "6"}]}], "+", 
                   RowBox[{"114753792", "*", 
                    RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                   RowBox[{"217878144", "*", 
                    RowBox[{"M", "^", "4"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"196029372", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"94011375", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"23405840", "*", "M", "*", 
                    RowBox[{"r", "^", "5"}]}], "+", 
                   RowBox[{"2394000", "*", 
                    RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "10"}], "*", "M", "*", 
              RowBox[{"r", "^", "3"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3956104"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"5468000", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"36762", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"3157556", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"1627496", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"247027", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1522776"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"47657910", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"125796482", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"115957215", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"46028735", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"6726306", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"61129930", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"286660117", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"464982303", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"348968453", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"124597661", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"17171880", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12151920", "*", 
                    RowBox[{"M", "^", "5"}]}], "+", 
                   RowBox[{"106884116", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"184411064", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"133639834", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"44981423", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"5831000", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"24", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"939840", "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"3033984", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                   RowBox[{"7574806", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"5733772", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"1862655", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                   RowBox[{"225750", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "8"}], "*", 
              RowBox[{"r", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "8026730"}], "*", 
                    RowBox[{"M", "^", "5"}]}], "-", 
                   RowBox[{"6046096", "*", 
                    RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                   RowBox[{"3875000", "*", 
                    RowBox[{"M", "^", "3"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"4205330", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"877000", "*", "M", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                   RowBox[{"75", "*", 
                    RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
                RowBox[{"3", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "7078196"}], "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"18729288", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"48638475", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"31448535", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"6371225", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15737413", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"139185315", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"211961307", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"117486005", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"22182792", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"4", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2718868", "*", 
                    RowBox[{"M", "^", "4"}]}], "+", 
                   RowBox[{"83596426", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"125100825", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"64860735", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"11432740", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5993504", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"17341646", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"31992939", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"16265956", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"2676275", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"176", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"162312", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"59352", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"257914", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"134780", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "-", 
                   RowBox[{"20475", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"r", "^", "12"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "^", "2"}], "+", 
                RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "28"}], "*", "M"}], "+", 
                   RowBox[{"15", "*", "r"}]}], ")"}]}], "+", 
                RowBox[{"6", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3283", "*", "M"}], "-", 
                   RowBox[{"300", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"47023", "*", "M"}], "+", 
                   RowBox[{"300", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"212864", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"235152", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
                RowBox[{"127936", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
                RowBox[{"27520", "*", "M", "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "6"}], "*", 
              RowBox[{"r", "^", "5"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1759652"}], "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"153157", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                   RowBox[{"1164770", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"381410", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"300", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}]}], "-", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3595152", "*", 
                    RowBox[{"M", "^", "4"}]}], "-", 
                   RowBox[{"6204957", "*", 
                    RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                   RowBox[{"11137765", "*", 
                    RowBox[{"M", "^", "2"}], "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"3646715", "*", "M", "*", 
                    RowBox[{"r", "^", "3"}]}], "+", 
                   RowBox[{"525", "*", 
                    RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
                RowBox[{"2", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3019542"}], "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"44500330", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"55078809", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"16316568", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5718704"}], "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"74567556", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"83448024", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"22720975", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"16", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2237930", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"6826341", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"7926678", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"2010115", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"352", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"100746", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"89225", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"130411", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"30940", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"64", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"174192", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"20190", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"93325", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                   RowBox[{"20475", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "4"}], "*", 
              RowBox[{"r", "^", "6"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "164702"}], "*", 
                    RowBox[{"M", "^", "3"}]}], "+", 
                   RowBox[{"128945", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                   RowBox[{"92080", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"450", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}]}], "-", 
                RowBox[{"9", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"284954", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"483735", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"395055", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"525", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2022475", "*", 
                    RowBox[{"M", "^", "3"}]}], "-", 
                   RowBox[{"10179137", "*", 
                    RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                   RowBox[{"6604152", "*", "M", "*", 
                    RowBox[{"r", "^", "2"}]}], "+", 
                   RowBox[{"600", "*", 
                    RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2362881"}], "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"20542922", "*", "M", "*", "r"}], "+", 
                   RowBox[{"11676065", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
                RowBox[{"24", "*", "M", "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"377911", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"1754934", "*", "M", "*", "r"}], "-", 
                   RowBox[{"925499", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"352", "*", "M", "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"35402", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"62377", "*", "M", "*", "r"}], "-", 
                   RowBox[{"32175", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"64", "*", "M", "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"124919", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"77672", "*", "M", "*", "r"}], "-", 
                   RowBox[{"42770", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "-", 
                RowBox[{"384", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4926", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"580", "*", "M", "*", "r"}], "-", 
                   RowBox[{"525", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"r", "^", "7"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", "*", 
                 RowBox[{"r", "^", "16"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "208"}], "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"1819", "*", "M", "*", "r"}], "+", 
                   RowBox[{"60", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}]}], "-", 
                RowBox[{"3", "*", 
                 RowBox[{"r", "^", "14"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"74852", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"181155", "*", "M", "*", "r"}], "+", 
                   RowBox[{"1575", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
                RowBox[{"4", "*", 
                 RowBox[{"r", "^", "12"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"26159", "*", 
                    RowBox[{"M", "^", "2"}]}], "-", 
                   RowBox[{"623424", "*", "M", "*", "r"}], "+", 
                   RowBox[{"600", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
                RowBox[{"2", "*", 
                 RowBox[{"r", "^", "10"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"259402", "*", 
                    RowBox[{"M", "^", "2"}]}], "+", 
                   RowBox[{"2706625", "*", "M", "*", "r"}], "+", 
                   RowBox[{"300", "*", 
                    RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
                RowBox[{"8", "*", "M", "*", 
                 RowBox[{"r", "^", "8"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"89717", "*", "M"}], "+", 
                   RowBox[{"811294", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
                RowBox[{"1408", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"149", "*", "M"}], "-", 
                   RowBox[{"3126", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "6"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
                RowBox[{"128", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6939", "*", "M"}], "-", 
                   RowBox[{"12350", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "4"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "-", 
                RowBox[{"256", "*", "M", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2203", "*", "M"}], "-", 
                   RowBox[{"910", "*", "r"}]}], ")"}], "*", 
                 RowBox[{"r", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "-", 
                RowBox[{"115200", "*", 
                 RowBox[{"M", "^", "2"}], "*", 
                 RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"r", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"368640", "*", 
        RowBox[{"r", "^", "16"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], ")"}], "/", 
            "r"}], "+", 
           RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"11", "/", "2"}], ")"}]}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.581333218656479*^9, 3.581333221100062*^9}, {
  3.581333283456337*^9, 3.5813332844664803`*^9}, {3.58351070775338*^9, 
  3.58351070910601*^9}, {3.583510782585487*^9, 3.583510820656191*^9}, {
  3.583510976589871*^9, 3.583510976990456*^9}, {3.583511669552495*^9, 
  3.583511862337654*^9}, {3.584112904955708*^9, 3.584112905465487*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["F", "\[Phi]"], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Subsection",
 CellChangeTimes->{{3.686464770174768*^9, 3.686464802198906*^9}, {
  3.686465059973731*^9, 3.6864650619893837`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fm\[Phi]", "[", "4", "]"}], "=", 
   RowBox[{
    FractionBox["2", "5"], 
    SuperscriptBox["m", "2"], 
    FractionBox["480", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "m"}]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ur", "*", 
         RowBox[{"\[ScriptCapitalE]", "^", "4"}], "*", "\[ScriptCapitalL]", 
         "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "*", 
            RowBox[{"a", "^", "18"}], "*", "M", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"108721", "*", 
               RowBox[{"M", "^", "4"}]}], "+", 
              RowBox[{"203976", "*", 
               RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
              RowBox[{"142644", "*", 
               RowBox[{"M", "^", "2"}], "*", 
               RowBox[{"r", "^", "2"}]}], "+", 
              RowBox[{"44000", "*", "M", "*", 
               RowBox[{"r", "^", "3"}]}], "+", 
              RowBox[{"5040", "*", 
               RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"a", "^", "16"}], "*", "M", "*", "r", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"791434", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"1487043", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"1041600", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"321896", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"36960", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"85639", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"162119", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"114691", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"35920", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"4200", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"r", "^", "23"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "4"}]}], "-", 
              RowBox[{"40", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"a", "^", "14"}], "*", "M", "*", 
            RowBox[{"r", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"415833", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"782622", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"549221", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"170116", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"19590", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
              RowBox[{"20", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"543997", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"1033043", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"733394", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"230614", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"27090", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2259626", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"4306556", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"3072049", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"972000", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"115080", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"a", "^", "12"}], "*", "M", "*", 
            RowBox[{"r", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"25", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"886936", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"2115998", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"2012709", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"953660", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"224959", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"21120", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
              RowBox[{"100", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"586658", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"1411599", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"1356427", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"650572", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"155721", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"14879", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"4", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12237152", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"29548882", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"28512505", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"13742022", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"3307973", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"318150", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"264", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6067", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"5540", "*", "M", "*", "r"}], "+", 
                 RowBox[{"1260", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "10"}], "*", "M", "*", 
            RowBox[{"r", "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"25", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"966997", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"1828116", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"1289856", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"402224", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"46725", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
              RowBox[{"200", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"433987", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"831245", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"595850", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"189414", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"22526", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"4", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"27348678", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"52654484", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"37971458", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"12155064", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"1457185", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"528", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"27097", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"25058", "*", "M", "*", "r"}], "+", 
                 RowBox[{"5775", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"176", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"14702", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"13410", "*", "M", "*", "r"}], "+", 
                 RowBox[{"3045", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "8"}], "*", 
            RowBox[{"r", "^", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"546961", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"764488", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"353540", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"54020", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"5", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
              RowBox[{"200", "*", "M", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"189692", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"270801", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"128534", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"20279", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"8", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8057113", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"11587530", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"5547008", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"883770", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"1584", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"31926", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"45919", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"21988", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"3505", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"176", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"102880", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"146856", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"69758", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"11025", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"2240", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1024", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"1430", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"663", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"102", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"a", "^", "2"}], "*", 
            RowBox[{"r", "^", "12"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"103", "*", "M"}], "+", 
                 RowBox[{"4", "*", "r"}]}], ")"}]}], "+", 
              RowBox[{"40", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"389", "*", "M"}], "-", 
                 RowBox[{"3", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"4", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12595", "*", "M"}], "+", 
                 RowBox[{"4", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"79200", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"67232", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"29696", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"5376", "*", "M", "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"a", "^", "6"}], "*", 
            RowBox[{"r", "^", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"166703", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"151828", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"34185", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"30", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
              RowBox[{"20", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"243976", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"230340", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"54175", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"5", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"2", "*", "M", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5267077", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"5024824", "*", "M", "*", "r"}], "+", 
                 RowBox[{"1196260", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"264", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"41755", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"39854", "*", "M", "*", "r"}], "+", 
                 RowBox[{"9495", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"88", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"66414", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"62826", "*", "M", "*", "r"}], "+", 
                 RowBox[{"14825", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"320", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4485", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"4129", "*", "M", "*", "r"}], "+", 
                 RowBox[{"945", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"64", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1826", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"1540", "*", "M", "*", "r"}], "+", 
                 RowBox[{"315", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"a", "^", "4"}], "*", 
            RowBox[{"r", "^", "7"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "14"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18043", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"7950", "*", "M", "*", "r"}], "+", 
                 RowBox[{"45", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
              RowBox[{"20", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"33989", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"15850", "*", "M", "*", "r"}], "-", 
                 RowBox[{"15", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"4", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"451143", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"213830", "*", "M", "*", "r"}], "+", 
                 RowBox[{"5", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"264", "*", "M", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8948", "*", "M"}], "+", 
                 RowBox[{"4245", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"88", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18658", "*", "M"}], "+", 
                 RowBox[{"8755", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"160", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3621", "*", "M"}], "+", 
                 RowBox[{"1640", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"64", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1324", "*", "M"}], "+", 
                 RowBox[{"525", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
              RowBox[{"2560", "*", 
               RowBox[{"M", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"80", "*", 
         RowBox[{"r", "^", "13"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], ")"}], "/", 
            "r"}], "+", 
           RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{"r", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}]}]}], ")"}], 
          "^", "5"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ur", "*", "\[ScriptCapitalL]", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", "*", 
            RowBox[{"a", "^", "18"}], "*", "M", "*", "r", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"37660", "*", 
               RowBox[{"M", "^", "5"}]}], "+", 
              RowBox[{"171203", "*", 
               RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
              RowBox[{"239111", "*", 
               RowBox[{"M", "^", "3"}], "*", 
               RowBox[{"r", "^", "2"}]}], "+", 
              RowBox[{"148506", "*", 
               RowBox[{"M", "^", "2"}], "*", 
               RowBox[{"r", "^", "3"}]}], "+", 
              RowBox[{"42975", "*", "M", "*", 
               RowBox[{"r", "^", "4"}]}], "+", 
              RowBox[{"4725", "*", 
               RowBox[{"r", "^", "5"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"a", "^", "16"}], "*", "M", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "285456"}], "*", 
                  RowBox[{"M", "^", "7"}]}], "-", 
                 RowBox[{"1411900", "*", 
                  RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                 RowBox[{"741468", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"3318429", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"5428102", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"3366666", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"952560", "*", "M", "*", 
                  RowBox[{"r", "^", "6"}]}], "+", 
                 RowBox[{"102375", "*", 
                  RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"229080", "*", 
                  RowBox[{"M", "^", "7"}]}], "+", 
                 RowBox[{"1899540", "*", 
                  RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                 RowBox[{"2445970", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"798986", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"3369949", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"2426163", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "-", 
                 RowBox[{"731350", "*", "M", "*", 
                  RowBox[{"r", "^", "6"}]}], "-", 
                 RowBox[{"81900", "*", 
                  RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "14"}], "*", "M", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"540000", "*", 
                  RowBox[{"M", "^", "8"}]}], "-", 
                 RowBox[{"4524480", "*", 
                  RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                 RowBox[{"20175496", "*", 
                  RowBox[{"M", "^", "6"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"15499144", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"18858954", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"36121552", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"22195390", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "6"}]}], "+", 
                 RowBox[{"6121671", "*", "M", "*", 
                  RowBox[{"r", "^", "7"}]}], "+", 
                 RowBox[{"641925", "*", 
                  RowBox[{"r", "^", "8"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7900200", "*", 
                  RowBox[{"M", "^", "8"}]}], "+", 
                 RowBox[{"4015848", "*", 
                  RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                 RowBox[{"49756454", "*", 
                  RowBox[{"M", "^", "6"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"67417080", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"10095855", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"68070701", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"48477801", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "6"}]}], "+", 
                 RowBox[{"14265630", "*", "M", "*", 
                  RowBox[{"r", "^", "7"}]}], "+", 
                 RowBox[{"1562400", "*", 
                  RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3261630", "*", 
                  RowBox[{"M", "^", "8"}]}], "+", 
                 RowBox[{"4929720", "*", 
                  RowBox[{"M", "^", "7"}], "*", "r"}], "-", 
                 RowBox[{"8463020", "*", 
                  RowBox[{"M", "^", "6"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"18038880", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"4402533", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"9865955", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"8592782", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "6"}]}], "+", 
                 RowBox[{"2707140", "*", "M", "*", 
                  RowBox[{"r", "^", "7"}]}], "+", 
                 RowBox[{"308070", "*", 
                  RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "12"}], "*", "M", "*", "r", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1138320", "*", 
                  RowBox[{"M", "^", "7"}]}], "-", 
                 RowBox[{"8839944", "*", 
                  RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                 RowBox[{"26728672", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"11213700", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"21289896", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"23903701", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"8883312", "*", "M", "*", 
                  RowBox[{"r", "^", "6"}]}], "+", 
                 RowBox[{"1139310", "*", 
                  RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"22285080", "*", 
                  RowBox[{"M", "^", "7"}]}], "+", 
                 RowBox[{"797544", "*", 
                  RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                 RowBox[{"95001832", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"74997081", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"46403913", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"76056040", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"31134639", "*", "M", "*", 
                  RowBox[{"r", "^", "6"}]}], "+", 
                 RowBox[{"4234050", "*", 
                  RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16981050", "*", 
                  RowBox[{"M", "^", "7"}]}], "+", 
                 RowBox[{"16059356", "*", 
                  RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                 RowBox[{"33762350", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"41489239", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"6737671", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"25901057", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"11805420", "*", "M", "*", 
                  RowBox[{"r", "^", "6"}]}], "+", 
                 RowBox[{"1689450", "*", 
                  RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"10276680", "*", 
                  RowBox[{"M", "^", "7"}]}], "+", 
                 RowBox[{"13594740", "*", 
                  RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                 RowBox[{"10378910", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"19983430", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"1601325", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"8506498", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"4384020", "*", "M", "*", 
                  RowBox[{"r", "^", "6"}]}], "+", 
                 RowBox[{"657720", "*", 
                  RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "10"}], "*", "M", "*", 
            RowBox[{"r", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"358560", "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"4810848", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                 RowBox[{"8802913", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"121799", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"6627660", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"3808110", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"624645", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8094930", "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"6169804", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                 RowBox[{"29668035", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"8052889", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"17340383", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"11840477", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"2112555", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"28213020", "*", 
                  RowBox[{"M", "^", "6"}]}], "+", 
                 RowBox[{"8966528", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                 RowBox[{"52525189", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"27147293", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"23655310", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"20068247", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"3848880", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"101840670", "*", 
                  RowBox[{"M", "^", "6"}]}], "+", 
                 RowBox[{"75136200", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                 RowBox[{"115886573", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"90666445", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"38858817", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"44250660", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"9077040", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13557756", "*", 
                  RowBox[{"M", "^", "6"}]}], "+", 
                 RowBox[{"13064268", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                 RowBox[{"9939107", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"11067845", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"2211660", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"3982670", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"872550", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "8"}], "*", 
            RowBox[{"r", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "95580"}], "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"5884398", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                 RowBox[{"5455460", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"2877298", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"3845688", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"864180", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"45", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12172950", "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"24438171", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                 RowBox[{"38956360", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"9363516", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"22056735", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"5662665", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"3", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"21240570", "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"8158065", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                 RowBox[{"34525675", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"1116181", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"16244532", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"4672035", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"119527650", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"17243091", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                 RowBox[{"130149560", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"17214275", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"52190259", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"16718400", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"96882210", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"39426585", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                 RowBox[{"78264373", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"21497937", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"27172620", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"9711450", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"3", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9610128", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"5427576", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                 RowBox[{"6058690", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"2470633", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"1834950", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"737100", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "6"}], "*", 
            RowBox[{"r", "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "338850"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"1914660", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                 RowBox[{"390830", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"1058739", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"366885", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"180", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2070810", "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"12195090", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                 RowBox[{"5653010", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"6793083", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"3030840", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"90", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"15", "*", "M", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1496628", "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"1915414", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"1630700", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"1151677", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"641199", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"63136530", "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"30320550", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"48812960", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"22166637", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"15512895", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"80550288", "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"11803986", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"50451770", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"14927376", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"13620825", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"6", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8183142", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"317724", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"4394501", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"805125", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"1037400", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"6", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1940664", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"307120", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"921811", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"88500", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"193725", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
           RowBox[{"45", "*", 
            RowBox[{"r", "^", "7"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "^", "2"}], 
            "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "15"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], "*", "M"}], "+", "r"}], ")"}]}], "+", 
              RowBox[{"5", "*", "M", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "30"}], "*", "M"}], "+", 
                 RowBox[{"19", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "602"}], "*", "M"}], "+", 
                 RowBox[{"461", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"2", "*", "M", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "446"}], "*", "M"}], "+", 
                 RowBox[{"475", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"2", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "182"}], "*", "M"}], "+", 
                 RowBox[{"499", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"8", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"49", "*", "M"}], "+", 
                 RowBox[{"66", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"112", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", "*", "M"}], "+", "r"}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
              RowBox[{"128", "*", 
               RowBox[{"M", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
           RowBox[{"9", "*", 
            RowBox[{"a", "^", "2"}], "*", 
            RowBox[{"r", "^", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "+", 
              RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", "*", 
               RowBox[{"r", "^", "14"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "294"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"24", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"95", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2832"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"2132", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"2661", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
              RowBox[{"10", "*", "M", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"665", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"6905", "*", "M", "*", "r"}], "-", 
                 RowBox[{"5691", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"5", "*", "M", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17974", "*", 
                  RowBox[{"M", "^", "2"}]}], "-", 
                 RowBox[{"36680", "*", "M", "*", "r"}], "+", 
                 RowBox[{"23987", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"2", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"118982", "*", 
                  RowBox[{"M", "^", "2"}]}], "-", 
                 RowBox[{"129735", "*", "M", "*", "r"}], "+", 
                 RowBox[{"70765", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"2", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"131672", "*", 
                  RowBox[{"M", "^", "2"}]}], "-", 
                 RowBox[{"103120", "*", "M", "*", "r"}], "+", 
                 RowBox[{"47645", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"16", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8731", "*", 
                  RowBox[{"M", "^", "2"}]}], "-", 
                 RowBox[{"5455", "*", "M", "*", "r"}], "+", 
                 RowBox[{"2135", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
              RowBox[{"16", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1826", "*", 
                  RowBox[{"M", "^", "2"}]}], "-", 
                 RowBox[{"960", "*", "M", "*", "r"}], "+", 
                 RowBox[{"315", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a", "^", "4"}], "*", 
            RowBox[{"r", "^", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "14"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "10872"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"17021", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"8428", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"5790", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"18", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "26598"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"159655", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"41086", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"60846", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"18", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"185418", "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"597088", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"51656", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"240474", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"3", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"5", "*", "M", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"959028", "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"1167352", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"73062", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"493431", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9177444", "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"6510761", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"1386430", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"2909685", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8873778", "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"4168285", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"1592170", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"1996050", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"2", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2173182", "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"709831", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"418650", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"371175", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
              RowBox[{"8", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"107520", "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"24706", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"21445", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"14490", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"90", "*", 
         RowBox[{"r", "^", "13"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], ")"}], "/", 
            "r"}], "+", 
           RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{"r", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}]}]}], ")"}], 
          "^", "5"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "*", "M", "*", "ur", "*", 
         RowBox[{"\[ScriptCapitalE]", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "15"}], "*", 
            RowBox[{"a", "^", "18"}], "*", "M", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1909", "*", 
               RowBox[{"M", "^", "3"}]}], "+", 
              RowBox[{"2718", "*", 
               RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
              RowBox[{"1282", "*", "M", "*", 
               RowBox[{"r", "^", "2"}]}], "+", 
              RowBox[{"200", "*", 
               RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
           RowBox[{"15", "*", 
            RowBox[{"a", "^", "16"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5510"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"21943", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                 RowBox[{"23254", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"9303", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"1124", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"56", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"108721", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"194063", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"128104", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"36890", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"3880", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"a", "^", "14"}], "*", "r", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17200", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"46413", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"40931", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"13897", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"1044", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"199", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"682283", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"1240713", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"844590", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"258509", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"32284", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"868", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"2", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1027668", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"1927398", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"1348599", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"416823", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"47960", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "12"}], "*", 
            RowBox[{"r", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "15"}], "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"89580", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"200930", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"153450", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"42595", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"10", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"1221", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1834371", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"3417681", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"2418196", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"794149", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"116254", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"5586", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11421024", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"21758696", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"15596530", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"5037981", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"650980", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"12544", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"2", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13557756", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"26035008", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"18709086", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"5961873", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"710680", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "10"}], "*", 
            RowBox[{"r", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "15"}], "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"124072", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"245345", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"161930", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"31510", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"6020", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"2103", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2751305", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"5292631", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"3930898", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"1398004", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"236492", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"15297", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"10", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13275456", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"25814234", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"19079380", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"6496350", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"945370", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"34987", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"127594608", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"248884372", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"183080414", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"60805269", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"8063532", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"147560", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"792", "*", "M", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12134", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"11540", "*", "M", "*", "r"}], "+", 
                 RowBox[{"2735", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "8"}], "*", 
            RowBox[{"r", "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "47723"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"59648", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"14325", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"6204", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"2208", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1254212", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"1891826", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"1041988", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"250939", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"23082", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16648884", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"24954868", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"13109298", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"2720532", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"161737", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"121369932", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"181069556", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"92783271", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"17673558", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"688970", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"792", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"92528", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"137224", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"68802", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"12151", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"245", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"88", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"176424", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"259988", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"127658", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"20885", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "6"}], "*", 
            RowBox[{"r", "^", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"30", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4653"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"1943", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"1652", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"714", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"355896", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"402375", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"153439", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"20727", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"10", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3027513", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"3257791", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"1069786", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"99052", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"19753802", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"20740993", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"6284904", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"426775", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"2376", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"22530", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"23168", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"6561", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"305", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"44", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"510576", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"514724", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"136356", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"3325", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"32", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"107520", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"106436", "*", "M", "*", "r"}], "+", 
                 RowBox[{"26335", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
           RowBox[{"45", "*", 
            RowBox[{"r", "^", "12"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "14"}]}], "+", 
              RowBox[{"141", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"801", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"2195", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"3168", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"2552", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"1088", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
              RowBox[{"192", "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "4"}], "*", 
            RowBox[{"r", "^", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "14"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "517"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"856", "*", "M", "*", "r"}], "+", 
                 RowBox[{"541", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"62681", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"50275", "*", "M", "*", "r"}], "+", 
                 RowBox[{"11097", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1276017", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"875336", "*", "M", "*", "r"}], "+", 
                 RowBox[{"135382", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15477951", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"9835718", "*", "M", "*", "r"}], "+", 
                 RowBox[{"1182715", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"792", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"23182", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"13853", "*", "M", "*", "r"}], "+", 
                 RowBox[{"1275", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"88", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"128514", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"72391", "*", "M", "*", "r"}], "+", 
                 RowBox[{"4630", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"32", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"104988", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"55680", "*", "M", "*", "r"}], "+", 
                 RowBox[{"1855", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
              RowBox[{"192", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1826", "*", "M"}], "+", 
                 RowBox[{"915", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "2"}], "*", 
            RowBox[{"r", "^", "7"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "16"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"76", "*", "M"}], "+", 
                 RowBox[{"103", "*", "r"}]}], ")"}]}], "+", 
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "14"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6833", "*", "M"}], "+", 
                 RowBox[{"3296", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"10", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"72852", "*", "M"}], "+", 
                 RowBox[{"24397", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"11", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"182952", "*", "M"}], "+", 
                 RowBox[{"49325", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"792", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3586", "*", "M"}], "+", 
                 RowBox[{"785", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"44", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"50196", "*", "M"}], "+", 
                 RowBox[{"8545", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"160", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5751", "*", "M"}], "+", 
                 RowBox[{"677", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
              RowBox[{"96", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1816", "*", "M"}], "+", 
                 RowBox[{"105", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "+", 
              RowBox[{"7680", "*", "M", "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"30", "*", 
         RowBox[{"r", "^", "13"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], ")"}], "/", 
            "r"}], "+", 
           RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{"r", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}]}]}], ")"}], 
          "^", "5"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ur", "*", 
         RowBox[{"\[ScriptCapitalE]", "^", "2"}], "*", "\[ScriptCapitalL]", 
         "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "15"}], "*", 
            RowBox[{"a", "^", "18"}], "*", "M", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"22908", "*", 
               RowBox[{"M", "^", "5"}]}], "+", 
              RowBox[{"85062", "*", 
               RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
              RowBox[{"114719", "*", 
               RowBox[{"M", "^", "3"}], "*", 
               RowBox[{"r", "^", "2"}]}], "+", 
              RowBox[{"72513", "*", 
               RowBox[{"M", "^", "2"}], "*", 
               RowBox[{"r", "^", "3"}]}], "+", 
              RowBox[{"21820", "*", "M", "*", 
               RowBox[{"r", "^", "4"}]}], "+", 
              RowBox[{"2520", "*", 
               RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"a", "^", "16"}], "*", "M", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "43700"}], "*", 
                  RowBox[{"M", "^", "6"}]}], "+", 
                 RowBox[{"78164", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                 RowBox[{"566981", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"833038", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"534194", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"160146", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"18340", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1956978", "*", 
                  RowBox[{"M", "^", "6"}]}], "+", 
                 RowBox[{"3314700", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                 RowBox[{"944398", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"1585740", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"1480107", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"487480", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "-", 
                 RowBox[{"57960", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"a", "^", "14"}], "*", "M", "*", "r", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "316504"}], "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"79392", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                 RowBox[{"1621616", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"2637282", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"1712323", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"510371", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"57875", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}]}], "-", 
              RowBox[{"6", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2108016"}], "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"3641939", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                 RowBox[{"1111765", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"1664039", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"1583070", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"522053", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"61880", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12332016", "*", 
                  RowBox[{"M", "^", "6"}]}], "+", 
                 RowBox[{"22912416", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                 RowBox[{"12603524", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"1569321", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"4173027", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"1542392", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "-", 
                 RowBox[{"188496", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "12"}], "*", "M", "*", 
            RowBox[{"r", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "15"}], "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "951056"}], "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"786096", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                 RowBox[{"2612638", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"4756896", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"3114723", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"920490", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"103180", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}]}], "-", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "35322474"}], "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"61850712", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                 RowBox[{"19955402", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"26856042", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"25980963", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"8567216", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"1011675", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "-", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "65779164"}], "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"124318300", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                 RowBox[{"69914009", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"7724406", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"22712338", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"8478278", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"1039080", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"162693072", "*", 
                  RowBox[{"M", "^", "6"}]}], "+", 
                 RowBox[{"314768160", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                 RowBox[{"201780812", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"20350758", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"31196121", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"13428800", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "-", 
                 RowBox[{"1688400", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "10"}], "*", "M", "*", 
            RowBox[{"r", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "15"}], "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "762908"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"410952", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"1526697", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"1913071", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"797698", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"113231", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}]}], "-", 
              RowBox[{"10", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "13741239"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"17342247", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"551027", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"9731672", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"4936355", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"758694", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"365980608", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"519386896", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"143737107", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"110278116", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"72728407", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"11852655", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"177348918", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"261234215", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"99170037", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"23642424", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"22817153", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"3886680", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"22", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5241888", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"7804944", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"3318958", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"241781", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"466430", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"81900", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "8"}], "*", 
            RowBox[{"r", "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "15"}], "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "344363"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"29254", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"567644", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"404602", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"77866", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"6", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
              RowBox[{"15", "*", "M", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4245068", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"3234430", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"1737709", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"2047068", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"449863", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"217382673", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"205599168", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"11905865", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"58790602", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"14301828", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"3", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"103067034", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"104341160", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"9538250", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"17915142", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"4739895", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"132", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1493154", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"1545654", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"245895", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"177443", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"50295", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"4", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11643984", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"12053712", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"2340415", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"961210", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"286650", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"r", "^", "12"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "+", 
              RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", "*", "M"}], "-", 
                 RowBox[{"3", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "12"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"51", "*", "M"}], "+", 
                 RowBox[{"8", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"1189", "*", "M", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"2460", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"2688", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"1472", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"320", "*", "M", "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"a", "^", "6"}], "*", 
            RowBox[{"r", "^", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "82478"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"42567", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"109865", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"32441", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"24", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}]}], "-", 
              RowBox[{"10", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1738620", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"443538", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"920590", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"354441", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"3", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "72833406"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"34230553", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"19961719", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"9602382", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
              RowBox[{"2", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"67615140", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"37288437", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"10793575", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"6446154", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "-", 
              RowBox[{"22", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5731998", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"3350295", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"554026", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"413820", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
              RowBox[{"4", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"14453406", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"8567011", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"828508", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"790440", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "-", 
              RowBox[{"32", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"322560", "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"188166", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"9805", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"12600", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "4"}], "*", 
            RowBox[{"r", "^", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "15"}], "*", 
               RowBox[{"r", "^", "14"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8129"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "+", 
                 RowBox[{"11970", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"7312", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"36", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
              RowBox[{"15", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"172195", "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"42536", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"67301", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"6", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13130217", "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"88990", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"3382968", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"120", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"29874297", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"2669924", "*", "M", "*", "r"}], "-", 
                 RowBox[{"5766054", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"132", "*", "M", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"272632", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"37125", "*", "M", "*", "r"}], "-", 
                 RowBox[{"41538", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"8", "*", "M", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2965308", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"471877", "*", "M", "*", "r"}], "-", 
                 RowBox[{"359445", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"32", "*", "M", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"249798", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"41590", "*", "M", "*", "r"}], "-", 
                 RowBox[{"22995", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
              RowBox[{"576", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1826", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"290", "*", "M", "*", "r"}], "-", 
                 RowBox[{"105", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"a", "^", "2"}], "*", 
            RowBox[{"r", "^", "7"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], "*", 
               RowBox[{"r", "^", "16"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "56"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"605", "*", "M", "*", "r"}], "+", 
                 RowBox[{"24", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
              RowBox[{"10", "*", 
               RowBox[{"r", "^", "14"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5570", "*", 
                  RowBox[{"M", "^", "2"}]}], "-", 
                 RowBox[{"3891", "*", "M", "*", "r"}], "+", 
                 RowBox[{"3", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"338528", "*", 
                  RowBox[{"M", "^", "2"}]}], "-", 
                 RowBox[{"159449", "*", "M", "*", "r"}], "+", 
                 RowBox[{"80", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"66", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13723", "*", "M"}], "-", 
                 RowBox[{"5038", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"88", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"14879", "*", "M"}], "-", 
                 RowBox[{"4548", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"16", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"67776", "*", "M"}], "-", 
                 RowBox[{"17665", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"32", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15649", "*", "M"}], "-", 
                 RowBox[{"3415", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
              RowBox[{"256", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"439", "*", "M"}], "-", 
                 RowBox[{"70", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "+", 
              RowBox[{"7680", "*", 
               RowBox[{"M", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"60", "*", 
         RowBox[{"r", "^", "13"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], ")"}], "/", 
            "r"}], "+", 
           RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{"r", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}]}]}], ")"}], 
          "^", "5"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "*", "M", "*", "ur", "*", "\[ScriptCapitalE]", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"a", "^", "18"}], "*", "M", "*", "r", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9415", "*", 
               RowBox[{"M", "^", "3"}]}], "+", 
              RowBox[{"13417", "*", 
               RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
              RowBox[{"6336", "*", "M", "*", 
               RowBox[{"r", "^", "2"}]}], "+", 
              RowBox[{"990", "*", 
               RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "16"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"23788", "*", 
                  RowBox[{"M", "^", "6"}]}], "+", 
                 RowBox[{"778", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                 RowBox[{"101693", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"118344", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"48180", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"6099", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"210", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"171810", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"1031310", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"1433425", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"820261", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"206943", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"18480", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "14"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "M"}], "+", "r"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"118800", "*", 
                  RowBox[{"M", "^", "7"}]}], "+", 
                 RowBox[{"416752", "*", 
                  RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                 RowBox[{"10904", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"901424", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"884460", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"309567", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "-", 
                 RowBox[{"28554", "*", "M", "*", 
                  RowBox[{"r", "^", "6"}]}], "+", 
                 RowBox[{"2970", "*", 
                  RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1151400"}], "*", 
                  RowBox[{"M", "^", "7"}]}], "-", 
                 RowBox[{"406714", "*", 
                  RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                 RowBox[{"5816141", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"8919799", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"5287151", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"1443132", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"170352", "*", "M", "*", 
                  RowBox[{"r", "^", "6"}]}], "+", 
                 RowBox[{"6930", "*", 
                  RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3261630"}], "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"5227110", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                 RowBox[{"2528050", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"9250770", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"6604617", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"1952006", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"210820", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "12"}], "*", "r", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"611280", "*", 
                  RowBox[{"M", "^", "7"}]}], "+", 
                 RowBox[{"1339248", "*", 
                  RowBox[{"M", "^", "6"}], "*", "r"}], "-", 
                 RowBox[{"179496", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"2193244", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"1826456", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"538665", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "-", 
                 RowBox[{"25240", "*", "M", "*", 
                  RowBox[{"r", "^", "6"}]}], "+", 
                 RowBox[{"9057", "*", 
                  RowBox[{"r", "^", "7"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5829060"}], "*", 
                  RowBox[{"M", "^", "7"}]}], "-", 
                 RowBox[{"5065654", "*", 
                  RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                 RowBox[{"13246775", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"23411517", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"14726374", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"4455471", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"665409", "*", "M", "*", 
                  RowBox[{"r", "^", "6"}]}], "+", 
                 RowBox[{"43995", "*", 
                  RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "25578030"}], "*", 
                  RowBox[{"M", "^", "7"}]}], "-", 
                 RowBox[{"40835458", "*", 
                  RowBox[{"M", "^", "6"}], "*", "r"}], "+", 
                 RowBox[{"7101032", "*", 
                  RowBox[{"M", "^", "5"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"50034578", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"37616965", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"11757673", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"1484404", "*", "M", "*", 
                  RowBox[{"r", "^", "6"}]}], "+", 
                 RowBox[{"37870", "*", 
                  RowBox[{"r", "^", "7"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "-", 
              RowBox[{"5", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4110672", "*", 
                  RowBox[{"M", "^", "6"}]}], "+", 
                 RowBox[{"7565352", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                 RowBox[{"1925504", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"4538201", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"4091345", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"1318394", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "-", 
                 RowBox[{"151792", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "10"}], "*", 
            RowBox[{"r", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"621000", "*", 
                  RowBox[{"M", "^", "6"}]}], "+", 
                 RowBox[{"716036", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "-", 
                 RowBox[{"712850", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"1265478", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"498958", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"16556", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"15483", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6194880"}], "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"3969919", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                 RowBox[{"9251809", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"12084755", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"5562935", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"1208207", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"118647", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "37886640"}], "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"42807710", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                 RowBox[{"19662044", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"45740606", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"22248781", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"4054859", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"208190", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "11682438"}], "*", 
                  RowBox[{"M", "^", "6"}]}], "-", 
                 RowBox[{"15577147", "*", 
                  RowBox[{"M", "^", "5"}], "*", "r"}], "+", 
                 RowBox[{"696421", "*", 
                  RowBox[{"M", "^", "4"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"9594187", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"5017243", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"847696", "*", "M", "*", 
                  RowBox[{"r", "^", "5"}]}], "+", 
                 RowBox[{"21028", "*", 
                  RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "27115512"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"39294948", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                 RowBox[{"5853004", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"15717001", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"8932704", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"1414060", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "8"}], "*", 
            RowBox[{"r", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"151470", "*", 
                  RowBox[{"M", "^", "5"}]}], "+", 
                 RowBox[{"30931", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "-", 
                 RowBox[{"235308", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"148329", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"4499", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"8046", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3623865"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"1488450", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"3785298", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"3535832", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"1211600", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"175881", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "28601400"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"20027934", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"17694374", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"19515005", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"5562647", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"473509", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "64881597"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"55887436", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"22740299", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"33182685", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"8943999", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"484610", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "59379918"}], "*", 
                  RowBox[{"M", "^", "5"}]}], "-", 
                 RowBox[{"57069342", "*", 
                  RowBox[{"M", "^", "4"}], "*", "r"}], "+", 
                 RowBox[{"10350279", "*", 
                  RowBox[{"M", "^", "3"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"23592903", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"6128074", "*", "M", "*", 
                  RowBox[{"r", "^", "4"}]}], "+", 
                 RowBox[{"170800", "*", 
                  RowBox[{"r", "^", "5"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "-", 
              RowBox[{"11", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1747296", "*", 
                  RowBox[{"M", "^", "4"}]}], "+", 
                 RowBox[{"1794240", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"91682", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"552629", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "-", 
                 RowBox[{"138320", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "6"}], "*", 
            RowBox[{"r", "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"64260", "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"71214", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "-", 
                 RowBox[{"107775", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"6286", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"10248", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1273530"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"304154", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"929695", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"660990", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"154536", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12106800"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"3909893", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"7016185", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"4007662", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"569603", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "36245250"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"15628938", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"15772162", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"8875373", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"887955", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "49245516"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"24946409", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"16322394", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"9369087", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"632490", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"11", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2867868"}], "*", 
                  RowBox[{"M", "^", "4"}]}], "-", 
                 RowBox[{"1603362", "*", 
                  RowBox[{"M", "^", "3"}], "*", "r"}], "+", 
                 RowBox[{"733427", "*", 
                  RowBox[{"M", "^", "2"}], "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"434468", "*", "M", "*", 
                  RowBox[{"r", "^", "3"}]}], "+", 
                 RowBox[{"15470", "*", 
                  RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"2", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3881328"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"2316072", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"770561", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"473590", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "4"}], "*", 
            RowBox[{"r", "^", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"r", "^", "14"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1080", "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"20245", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "-", 
                 RowBox[{"3500", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"3777", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "280665"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"38330", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"164525", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"80397", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2972865"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"63940", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"1357180", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"381709", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "10860657"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"627136", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"3958015", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"807640", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "19276221"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"1893557", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"5761337", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"873426", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"11", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1652370"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"216868", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"412348", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"43105", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4394478"}], "*", 
                  RowBox[{"M", "^", "3"}]}], "-", 
                 RowBox[{"689750", "*", 
                  RowBox[{"M", "^", "2"}], "*", "r"}], "+", 
                 RowBox[{"925348", "*", "M", "*", 
                  RowBox[{"r", "^", "2"}]}], "+", 
                 RowBox[{"51415", "*", 
                  RowBox[{"r", "^", "3"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "-", 
              RowBox[{"16", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"107520", "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"19008", "*", "M", "*", "r"}], "-", 
                 RowBox[{"19195", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "14"}]}]}], ")"}]}], "-", 
           RowBox[{"3", "*", 
            RowBox[{"r", "^", "7"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "+", 
              RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "10"}], "*", 
               RowBox[{"r", "^", "17"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"290", "*", "M"}], "-", 
                 RowBox[{"183", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "14"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1907", "*", "M"}], "-", 
                 RowBox[{"1125", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"30513", "*", "M"}], "-", 
                 RowBox[{"16025", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17824", "*", "M"}], "-", 
                 RowBox[{"8085", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"4", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13648", "*", "M"}], "-", 
                 RowBox[{"5115", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"80", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"403", "*", "M"}], "-", 
                 RowBox[{"114", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
              RowBox[{"16", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"632", "*", "M"}], "-", 
                 RowBox[{"105", "*", "r"}]}], ")"}], "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "+", 
              RowBox[{"1280", "*", "M", "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"a", "^", "2"}], "*", 
            RowBox[{"r", "^", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "16"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "216"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "-", 
                 RowBox[{"164", "*", "M", "*", "r"}], "+", 
                 RowBox[{"135", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "14"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8526"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"451", "*", "M", "*", "r"}], "+", 
                 RowBox[{"4587", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "+", 
              RowBox[{"5", "*", 
               RowBox[{"r", "^", "12"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "86058"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"19587", "*", "M", "*", "r"}], "+", 
                 RowBox[{"26983", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "10"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1711338"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"426877", "*", "M", "*", "r"}], "+", 
                 RowBox[{"364105", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "6"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3558918"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"854317", "*", "M", "*", "r"}], "+", 
                 RowBox[{"532580", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "8"}]}], "+", 
              RowBox[{"22", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "193287"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"43394", "*", "M", "*", "r"}], "+", 
                 RowBox[{"19915", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "10"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1475946"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"308424", "*", "M", "*", "r"}], "+", 
                 RowBox[{"95755", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "12"}]}], "+", 
              RowBox[{"32", "*", 
               RowBox[{"r", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "34692"}], "*", 
                  RowBox[{"M", "^", "2"}]}], "+", 
                 RowBox[{"6770", "*", "M", "*", "r"}], "+", 
                 RowBox[{"1085", "*", 
                  RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "14"}]}], "-", 
              RowBox[{"96", "*", "M", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1826", "*", "M"}], "-", 
                 RowBox[{"335", "*", "r"}]}], ")"}], "*", 
               RowBox[{"\[ScriptCapitalL]", "^", "16"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"15", "*", 
         RowBox[{"r", "^", "13"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], ")"}], "/", 
            "r"}], "+", 
           RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], "]"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"a", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "M"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{"r", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"\[ScriptCapitalL]", "^", "2"}]}], ")"}]}]}], ")"}], 
          "^", "5"}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.581335975638839*^9, 3.581335982983328*^9}, {
  3.583510720515869*^9, 3.583510721424115*^9}, {3.583510937714179*^9, 
  3.583510975729048*^9}, {3.583511073003395*^9, 3.5835112304493*^9}, {
  3.5841129056011477`*^9, 3.584112905992379*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example usage", "Section",
 CellChangeTimes->{{3.584107383878169*^9, 3.584107384444495*^9}, {
  3.584111013025188*^9, 3.584111018140801*^9}}],

Cell["\<\
As an example, we demonstrate how these regularization parameters can be used \
to compute the m-mode regularization parameters for the scalar self-force on \
a particle in an eccentric orbit in Kerr spacetime. The orbit has a black \
hole with spin M = 1, a = 0.5 M, semilatus rectum 10, and eccentricity 0.2.\
\>", "Text",
 CellChangeTimes->{{3.584111020437531*^9, 3.584111112875321*^9}, {
  3.584111174059823*^9, 3.5841112224091454`*^9}, {3.6864649583469133`*^9, 
  3.6864649751998787`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e", "=", 
   RowBox[{"2", "/", "10"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.584111240331539*^9, 3.5841112434262733`*^9}}],

Cell["\<\
The corresponding energy and angular momentum for this orbit are:\
\>", "Text",
 CellChangeTimes->{{3.5841113743508043`*^9, 3.584111390718721*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["p", "3"]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["p", "3"], "-", 
      RowBox[{"2", "M", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SuperscriptBox["e", "2"]}], ")"}], 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["M", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SuperscriptBox["e", "2"]}], ")"}], "2"], "p"}], "-", 
      RowBox[{"4", "M", " ", 
       SuperscriptBox["a", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e", "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{
    FractionBox["2", "p"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "M"}], " ", 
       SuperscriptBox["p", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["M", "2"], 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox["e", "2"]}], ")"}]}], "-", 
         SuperscriptBox["a", "2"]}], ")"}], "p"}], "-", 
      RowBox[{"M", " ", 
       SuperscriptBox["a", "2"], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", 
          SuperscriptBox["e", "2"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "-", 
      RowBox[{"M", " ", "p"}]}], ")"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "n"}], "-", 
       RowBox[{
        RowBox[{"Sign", "[", "a", "]"}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["n", "2"], "-", 
          RowBox[{"4", "f", " ", "c"}]}]]}]}], 
      RowBox[{"2", "f"}]], ")"}], 
    RowBox[{"1", "/", "2"}]]}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalE]", "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       FractionBox["M", "p"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          FractionBox[
           SuperscriptBox["x", "2"], 
           SuperscriptBox["p", "2"]], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["e", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
    RowBox[{"1", "/", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalL]", "=", 
   RowBox[{"x", "+", 
    RowBox[{"a", " ", "\[ScriptCapitalE]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.584111412968978*^9, 3.584111419959873*^9}}],

Cell["\<\
and for this example we want to compute the value of the regularization \
parameters at periastron, at which point the radius is\
\>", "Text",
 CellChangeTimes->{{3.5841114644050903`*^9, 3.5841114833964653`*^9}, {
  3.686465217926619*^9, 3.6864652318393383`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ur", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", 
   FractionBox["p", 
    RowBox[{"1", "+", "e", " "}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.584111453079813*^9, 3.584111462390559*^9}, {
  3.584112227650478*^9, 3.5841122306408052`*^9}}],

Cell["Evaluate the regularization parameters for these modes", "Text",
 CellChangeTimes->{{3.584111676818926*^9, 3.5841117019052973`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FrRP", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"Fmr", "[", "4", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "18"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FtRP", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"Fmt", "[", "4", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "18"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F\[Phi]RP", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"Fm\[Phi]", "[", "4", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "18"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]RP", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"\[CapitalPhi]m", "[", "4", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "18"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.551542389875255*^9, 3.551542411035592*^9}, {
   3.551543462385868*^9, 3.5515434739626217`*^9}, {3.5783925063692513`*^9, 
   3.578392516238727*^9}, {3.584108685016048*^9, 3.584108688150288*^9}, {
   3.5841087590212383`*^9, 3.584108771332964*^9}, {3.58410884837959*^9, 
   3.584108848467382*^9}, {3.584108882731048*^9, 3.58410892090635*^9}, {
   3.584108967242725*^9, 3.58410905182544*^9}, {3.5841090896645517`*^9, 
   3.584109093736264*^9}, 3.584109150985351*^9, {3.5841091928560266`*^9, 
   3.584109254590272*^9}, {3.584109338517417*^9, 3.5841093405166197`*^9}, {
   3.584111710500566*^9, 3.5841118362180767`*^9}, {3.584112032717518*^9, 
   3.584112044942618*^9}, {3.6864649178909407`*^9, 3.686464951699401*^9}, {
   3.686465247795603*^9, 3.686465296744656*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1320, 809},
WindowMargins->{{119, Automatic}, {1, Automatic}},
ShowSelection->True,
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 28, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 277, 3, 92, "Title"],
Cell[859, 27, 198, 2, 51, "Subtitle"],
Cell[1060, 31, 2002, 35, 164, "Text"],
Cell[CellGroupData[{
Cell[3087, 70, 330, 4, 64, "Section"],
Cell[CellGroupData[{
Cell[3442, 78, 241, 4, 44, "Subsection"],
Cell[3686, 84, 116245, 2710, 2699, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[119968, 2799, 247, 5, 36, "Subsection"],
Cell[120218, 2806, 320283, 6798, 8117, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[440538, 9609, 247, 5, 37, "Subsection"],
Cell[440788, 9616, 202117, 4339, 5009, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[642942, 13960, 252, 5, 39, "Subsection"],
Cell[643197, 13967, 172811, 3925, 4379, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[816057, 17898, 147, 2, 64, "Section"],
Cell[816207, 17902, 504, 8, 49, "Text"],
Cell[816714, 17912, 391, 11, 96, "Input"],
Cell[817108, 17925, 157, 3, 30, "Text"],
Cell[817268, 17930, 2060, 74, 182, "Input"],
Cell[819331, 18006, 816, 25, 81, "Input"],
Cell[820150, 18033, 273, 5, 30, "Text"],
Cell[820426, 18040, 307, 8, 69, "Input"],
Cell[820736, 18050, 138, 1, 30, "Text"],
Cell[820877, 18053, 1859, 46, 96, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/n-55/dro6-48-diss0.1-comp-solid874/analysis/doit.all <==
#!/bin/sh

doit.orbit

doit.orbit-differences
doit.smooth-and-noise
doit.self-force
doit.diss-cons
doit.join-orbit-and-self-force-data

# doit.self-force.F_r.tail-fit-slider


==> anc/n-55/dro6-48-diss0.1-comp-solid874/analysis/doit.diss-cons <==
#!/bin/sh

# compute dissipative & conservative parts of self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	input=self-force.$component.dat
	output=self-force.diss-cons.$component.dat
	echo "   $input"

	case "$component" in
	F_t|F_phi)
		even_name='dissipative'
		odd_name='conservative'
		diss_cons_cmd='--even-odd'
		;;
	F_r)	even_name='conservative'
		odd_name='dissipative'
		diss_cons_cmd='--odd-even'
		;;
	esac

	cat $input\
	  | even.odd --t-column 1 --y-column 6 --y-error-column 7 \
		     --delta 1 \
		     --period `fgrep iperiod <../../orbit.gnuplot | Nth 3` \
		     $diss_cons_cmd \
		     --new-header-comments \
	  | sed -e "s/even part/${even_name} part/" \
		-e "s/odd part/${odd_name} part/" \
		-e "s/{even,odd} parts/{${even_name},${odd_name}} parts/" \
	  > $output
	done


==> anc/n-55/dro6-48-diss0.1-comp-solid874/analysis/doit.join-orbit-and-self-force-data <==
#!/bin/sh

	for component in F_t F_r F_phi ;
	do
	output=self-force.orbit-and-sf.$component.dat
	echo "$output"
	njoin --assume-sorted \
	      --1 1 --2 2 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      orbit.dat self-force.diss-cons.$component.dat \
		> $output
	done


==> anc/n-55/dro6-48-diss0.1-comp-solid874/analysis/doit.orbit <==
#!/bin/sh

print_Kerr_geodesic spin=-0.5 p=10 e=0.5 \
                    t='0(0.998869333163761)504.429013247699' \
	> orbit.dat
print_Kerr_geodesic spin=-0.5 p=10 e=0.5 \
                    t='-252.713941290432(0.998869333163761)252.713941290432' \
	> orbit-sym.dat


==> anc/n-55/dro6-48-diss0.1-comp-solid874/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro6-48-cs874
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing          0.998869333163761 \
			        --orbit-period 505.427882580863 \
			 --proper-orbit-period 434.4645672001958 \
			 --component $component \
			 --multiply-modes-by 0.159154943091895 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/n-55/dro6-48-diss0.1-comp-solid874/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing          0.998869333163761 \
			--orbit-period 505.427882580863 \
		 --proper-orbit-period 434.4645672001958 \
		 --component $component \
		 --mode-file-format smooth-and-noise \
		 --use-error error-estimate-qsum-noise-estimate \
		 --check-high-error-for-emm-ge 10 \
		 --max-relative-error 0.05 \
		 --treat-high-error-as missing-data \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin -0.5 --orbit-p 10 --orbit-e 0.5 \
		 --min-max-times-file minmax-times.dat \
		 --min-time 420 \
		 --tail-fit-emm 9-18 \
		 ../emm{?,??}-dro6-48-cs874/$component.smooth-and-noise \
		> self-force.$component.dat
	done


==> anc/n-55/dro6-48-diss0.1-comp-solid874/analysis/doit.self-force.F_r.tail-fit-slider <==
#!/bin/sh

slider --min 0 --delta 0.998869333163761 --max 504.429013247699 \
       --title 'BH_spin=-0.5 orbit_p=10 orbit_e=0.5   F_r tail fit' \
       --continuous \
       --command-file self-force.F_r.tail-fit-slider.gnuplot \
  | gnuplot


==> anc/n-55/dro6-48-diss0.1-comp-solid874/analysis/doit.smooth-and-noise <==
#!/bin/sh

##	for emm in 2 ;
##	for emm in 12 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro6-48-cs874
##		for component in F_r ;
##		for component in F_t ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --smooth-and-noise \
			 --smoothing-SG-degree 6 --smoothing-SG-iradius 10 \
			 --time-spacing          0.998869333163761 \
			        --orbit-period 505.427882580863 \
			 --proper-orbit-period 434.4645672001958 \
			 --component $component \
			 $model/$component.mode \
			> $model/$component.smooth-and-noise
		done
	done


==> anc/n-55/dro6-48-diss0.1-comp-solid874/analysis/doit.try <==
#!/bin/sh

# compute self-force

	for component in F_r ;
##	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				try.$component.detailed-info \
		 --time-spacing          0.998869333163761 \
			--orbit-period 505.427882580863 \
		 --proper-orbit-period 434.4645672001958 \
		 --component $component \
		 --mode-file-format smooth-and-noise \
		 --use-error error-estimate-qsum-noise-estimate \
		 --check-high-error-for-emm-ge 10 \
		 --max-relative-error 0.05 \
		 --treat-high-error-as missing-data \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin -0.5 --orbit-p 10 --orbit-e 0.5 \
		 --min-max-times-file minmax-times.dat \
		 --min-time 420 \
		 --tail-fit-emm 9-18 \
		 --self-force-only-for-itime 164 \
		 --debug 8 \
		 ../emm{?,??}-dro6-48-cs874/$component.smooth-and-noise \
		> try.$component.dat
	done


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm0-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 10291.3507395862

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm1-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 5237.0719137776

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm10-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm11-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm12-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm13-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm14-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm15-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm16-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm17-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm18-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm19-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm2-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 3720.78826603501

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm20-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm3-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm4-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm5-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm6-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm7-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm8-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/dro6-48-diss0.1-comp-solid874/emm9-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=  -0.5
particle::p		=  10.0
particle::e		=   0.5


# spin=-0.5 p=10 e=0.5
# orbit period = 505.427882580863
# orbit period / 506 = 0.998869333163761
#   min r= 6.667 rstar= 8.370
#   max r=20.0   rstar=24.395

initial_t			=  182.793087968968	#  183*dt
max_t				= 1348.47359977108	# 1350*dt

Delta_t_must_divide		=    0.998869333163761
self_force::doit_Delta_t	=    0.998869333163761

# first worldtube move at t=322.6 (= min_t + 140)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n-55/orbit.gnuplot <==
spin	=  -0.5
p	=  10.0
e	=   0.5

iperiod	= 506
period	= 505.427882580863
dt	=   0.998869333163761

Delta_phi_per_period = 12.72885422825351


==> anc/n95/dro8-64-diss0.1-comp-solid875/analysis/doit.all <==
#!/bin/sh

doit.orbit

doit.orbit-differences
doit.smooth-and-noise
doit.self-force
doit.diss-cons
doit.join-orbit-and-self-force-data

# doit.self-force.F_r.tail-fit-slider


==> anc/n95/dro8-64-diss0.1-comp-solid875/analysis/doit.diss-cons <==
#!/bin/sh

# compute dissipative & conservative parts of self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	input=self-force.$component.dat
	output=self-force.diss-cons.$component.dat
	echo "   $input"

	case "$component" in
	F_t|F_phi)
		even_name='dissipative'
		odd_name='conservative'
		diss_cons_cmd='--even-odd'
		;;
	F_r)	even_name='conservative'
		odd_name='dissipative'
		diss_cons_cmd='--odd-even'
		;;
	esac

	cat $input\
	  | even.odd --t-column 1 --y-column 6 --y-error-column 7 \
		     --delta 1 \
		     --period `fgrep iperiod <../../orbit.gnuplot | Nth 3` \
		     $diss_cons_cmd \
		     --new-header-comments \
	  | sed -e "s/even part/${even_name} part/" \
		-e "s/odd part/${odd_name} part/" \
		-e "s/{even,odd} parts/{${even_name},${odd_name}} parts/" \
	  > $output
	done


==> anc/n95/dro8-64-diss0.1-comp-solid875/analysis/doit.join-orbit-and-self-force-data <==
#!/bin/sh

	for component in F_t F_r F_phi ;
	do
	output=self-force.orbit-and-sf.$component.dat
	echo "$output"
	njoin --assume-sorted \
	      --1 1 --2 2 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      orbit.dat self-force.diss-cons.$component.dat \
		> $output
	done


==> anc/n95/dro8-64-diss0.1-comp-solid875/analysis/doit.orbit <==
#!/bin/sh
print_Kerr_geodesic spin=0.9 p=10 e=0.5 \
		    't=0(1.00107938123503704)1251.3492265438' \
	> orbit.dat

print_Kerr_geodesic spin=0.9 p=10 e=0.5 \
		    't=-189.204003053422(1.00107938123503704)189.204003053422' \
	> orbit-sym.dat


==> anc/n95/dro8-64-diss0.1-comp-solid875/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro8-64-cs875
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing          1.00107938123503704 \
			        --orbit-period 378.408006106844 \
			 --proper-orbit-period 333.0267257768176 \
			 --component $component \
			 --multiply-modes-by 0.159154943091895 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/n95/dro8-64-diss0.1-comp-solid875/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing          1.00107938123503704 \
			--orbit-period 378.408006106844 \
		 --proper-orbit-period 333.0267257768176 \
		 --component $component \
		 --mode-file-format smooth-and-noise \
		 --use-error error-estimate-qsum-noise-estimate \
		 --check-high-error-for-emm-ge 10 \
		 --max-relative-error 0.05 \
		 --treat-high-error-as missing-data \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.9 --orbit-p 10 --orbit-e 0.5 \
		 --min-max-times-file minmax-times.dat \
		 --min-time 350 \
		 --tail-fit-emm 9-18 \
		 ../emm{?,1?}-dro8-64-cs875/$component.smooth-and-noise \
		> self-force.$component.dat
	done


==> anc/n95/dro8-64-diss0.1-comp-solid875/analysis/doit.self-force.F_r.tail-fit-slider <==
#!/bin/sh

slider --min 0 --delta 1.00107938123503704 --max 377.406926725609 \
       --title 'BH_spin=0.9 orbit_p=10 orbit_e=0.5   F_r tail fit' \
       --continuous \
       --command-file self-force.F_r.tail-fit-slider.gnuplot \
  | gnuplot


==> anc/n95/dro8-64-diss0.1-comp-solid875/analysis/doit.smooth-and-noise <==
#!/bin/sh

##	for emm in 2 ;
##	for emm in 12 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro8-64-cs875
##		for component in F_r ;
##		for component in F_t ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --smooth-and-noise \
			 --smoothing-SG-degree 6 --smoothing-SG-iradius 10 \
			 --time-spacing          1.00107938123503704 \
			        --orbit-period 378.408006106844 \
			 --proper-orbit-period 333.0267257768176 \
			 --component $component \
			 $model/$component.mode \
			> $model/$component.smooth-and-noise
		done
	done


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm0-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 12012.9525748204

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm1-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 8008.6350498803

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm10-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm11-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm12-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm13-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm14-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm15-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm16-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm17-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm18-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm19-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm2-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 4004.31752494015

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm20-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm3-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm4-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm5-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm6-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm7-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm8-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/dro8-64-diss0.1-comp-solid875/emm9-dro8-64-cs875.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=   0.9
particle::p		=  10.0
particle::e		=   0.5


# spin=0.9 p=10 e=0.5
# orbit period       = 378.408006106844
# orbit period / 378 =   1.00107938123503704
#   min r= 6.666 rstar= 8.390
#   max r=20.0   rstar=24.397

initial_t			=  116.125208223264	#  116 * dt
max_t				= 1251.3492265438

Delta_t_must_divide		=    1.00107938123503704
self_force::doit_Delta_t	=    1.00107938123503704

# first worldtube move at t=262.3 (= min_t + 146)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 23.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.30

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                              123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.006944444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +75.0
nominal_max_Rstar[0][0]			=  +100.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/n95/orbit.gnuplot <==
spin	=  0.9
p	= 10.0
e	=  0.5

period	= 378.408006106844
iperiod	= 378
dt	=   1.00107938123503704

Delta_phi_per_period = 8.112767469050928


==> anc/ns5/dro8-64-diss0.1-comp-solid874/analysis/doit.all <==
#!/bin/sh

doit.orbit

doit.orbit-differences
doit.smooth-and-noise
doit.self-force
doit.diss-cons
doit.join-orbit-and-self-force-data

# doit.self-force.F_r.tail-fit-slider


==> anc/ns5/dro8-64-diss0.1-comp-solid874/analysis/doit.diss-cons <==
#!/bin/sh

# compute dissipative & conservative parts of self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	input=self-force.$component.dat
	output=self-force.diss-cons.$component.dat
	echo "   $input"

	case "$component" in
	F_t|F_phi)
		even_name='dissipative'
		odd_name='conservative'
		diss_cons_cmd='--even-odd'
		;;
	F_r)	even_name='conservative'
		odd_name='dissipative'
		diss_cons_cmd='--odd-even'
		;;
	esac

	cat $input\
	  | even.odd --t-column 1 --y-column 6 --y-error-column 7 \
		     --delta 1 \
		     --period `fgrep iperiod <../../orbit.gnuplot | Nth 3` \
		     $diss_cons_cmd \
		     --new-header-comments \
	  | sed -e "s/even part/${even_name} part/" \
		-e "s/odd part/${odd_name} part/" \
	  > $output
	done


==> anc/ns5/dro8-64-diss0.1-comp-solid874/analysis/doit.join-orbit-and-self-force-data <==
#!/bin/sh

	for component in F_t F_r F_phi ;
	do
	output=self-force.orbit-and-sf.$component.dat
	echo "$output"
	njoin --assume-sorted \
	      --1 1 --2 2 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      orbit.dat self-force.diss-cons.$component.dat \
		> $output
	done


==> anc/ns5/dro8-64-diss0.1-comp-solid874/analysis/doit.orbit <==
#!/bin/sh

print_Kerr_geodesic spin=0.0 p=7.2 e=0.5 \
                    t='0(0.999168342014686)404.663178515948' \
	> orbit.dat
print_Kerr_geodesic spin=0.0 p=7.2 e=0.5 \
                    t='-202.831173428981(0.999168342014686)202.831173428981' \
	> orbit-sym.dat


==> anc/ns5/dro8-64-diss0.1-comp-solid874/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro8-64-cs874
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing          0.999168342014686 \
			        --orbit-period 405.6623468579625 \
			 --proper-orbit-period 317.3661104689386 \
			 --component $component \
			 --multiply-modes-by 0.159154943091895 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/ns5/dro8-64-diss0.1-comp-solid874/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing          0.999168342014686 \
			--orbit-period 405.6623468579625 \
		 --proper-orbit-period 317.3661104689386 \
		 --component $component \
		 --mode-file-format smooth-and-noise \
		 --use-error error-estimate-qsum-noise-estimate \
		 --check-high-error-for-emm-ge 10 \
		 --max-relative-error 0.05 \
		 --treat-high-error-as missing-data \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.0 --orbit-p 7.2 --orbit-e 0.5 \
		 --min-max-times-file minmax-times.dat \
		 --min-time 310 \
		 --tail-fit-emm 9-18 \
		 ../emm{?,??}-dro8-64-cs874/$component.smooth-and-noise \
		> self-force.$component.dat
	done


==> anc/ns5/dro8-64-diss0.1-comp-solid874/analysis/doit.self-force.F_r.tail-fit-slider <==
#!/bin/sh

slider --min 0 --delta 0.999168342014686 --max 404.663178515948 \
       --title 'BH_spin=0.0 orbit_p=7.2 orbit_e=0.5   F_r tail fit' \
       --continuous \
       --command-file self-force.F_r.tail-fit-slider.gnuplot \
  | gnuplot


==> anc/ns5/dro8-64-diss0.1-comp-solid874/analysis/doit.smooth-and-noise <==
#!/bin/sh

##	for emm in 2 ;
##	for emm in 12 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro8-64-cs874
##		for component in F_r ;
##		for component in F_t ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --smooth-and-noise \
			 --smoothing-SG-degree 6 --smoothing-SG-iradius 10 \
			 --time-spacing          0.999168342014686 \
			        --orbit-period 405.6623468579625 \
			 --proper-orbit-period 317.3661104689386 \
			 --component $component \
			 $model/$component.mode \
			> $model/$component.smooth-and-noise
		done
	done


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm0-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 11990.0201041762

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm1-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 6994.1783941028

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm10-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm11-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm12-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm13-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm14-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm15-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm16-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm17-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm18-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm19-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm2-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 3996.67336805874

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm20-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm3-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm4-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm5-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm6-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm7-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm8-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/dro8-64-diss0.1-comp-solid874/emm9-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=   0.0
particle::p		=   7.2
particle::e		=   0.5


# spin=0.0 p=7.2 e=0.5
# orbit period = 405.6623468579625
# orbit period / 406 = 0.999168342014686
#   min r= 4.8 rstar= 5.473
#   max r=14.4 rstar=18.049

initial_t			=  142.8810729081	#  143 * dt
max_t				= 1348.87726171983

Delta_t_must_divide		=    0.999168342014686
self_force::doit_Delta_t	=    0.999168342014686

# first worldtube move at t=262.8 (= min_t + 120)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 17.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.25

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +70.0
nominal_max_Rstar[0][0]			=   +95.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ns5/orbit.gnuplot <==
spin	=   0.0
p	=   7.2
e	=   0.5

period	= 405.6623468579625
iperiod	= 406
dt	=   0.999168342014686

Delta_phi_per_period = 18.98092536572756


==> anc/ze4/dro6-48-diss0.1-comp-solid874/analysis/doit.all <==
#!/bin/sh

doit.orbit

doit.orbit-differences
doit.smooth-and-noise
doit.self-force
doit.diss-cons
doit.join-orbit-and-self-force-data

# doit.self-force.F_r.tail-fit-slider


==> anc/ze4/dro6-48-diss0.1-comp-solid874/analysis/doit.diss-cons <==
#!/bin/sh

# compute dissipative & conservative parts of self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	input=self-force.$component.dat
	output=self-force.diss-cons.$component.dat
	echo "   $input"

	case "$component" in
	F_t|F_phi)
		even_name='dissipative'
		odd_name='conservative'
		diss_cons_cmd='--even-odd'
		;;
	F_r)	even_name='conservative'
		odd_name='dissipative'
		diss_cons_cmd='--odd-even'
		;;
	esac

	cat $input\
	  | even.odd --t-column 1 --y-column 6 --y-error-column 7 \
		     --delta 1 \
		     --period `fgrep iperiod <../../orbit.gnuplot | Nth 3` \
		     $diss_cons_cmd \
		     --new-header-comments \
	  | sed -e "s/even part/${even_name} part/" \
		-e "s/odd part/${odd_name} part/" \
		-e "s/{even,odd} parts/{${even_name},${odd_name}} parts/" \
	  > $output
	done


==> anc/ze4/dro6-48-diss0.1-comp-solid874/analysis/doit.join-orbit-and-self-force-data <==
#!/bin/sh

	for component in F_t F_r F_phi ;
	do
	output=self-force.orbit-and-sf.$component.dat
	echo "$output"
	njoin --assume-sorted \
	      --1 1 --2 2 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      orbit.dat self-force.diss-cons.$component.dat \
		> $output
	done


==> anc/ze4/dro6-48-diss0.1-comp-solid874/analysis/doit.orbit <==
#!/bin/sh

print_Kerr_geodesic spin=0.2 p=6.15 e=0.4 \
                    t='0(0.985077135545289)353.642691660759' \
	> orbit.dat
print_Kerr_geodesic spin=0.2 p=6.15 e=0.4 \
                    t='-177.313884398152(0.985077135545289)177.313884398152' \
	> orbit-sym.dat


==> anc/ze4/dro6-48-diss0.1-comp-solid874/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro6-48-cs874
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing          0.985077135545289 \
			        --orbit-period 354.6277687963041 \
			 --proper-orbit-period 255.9661564223296 \
			 --component $component \
			 --multiply-modes-by 0.159154943091895 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/ze4/dro6-48-diss0.1-comp-solid874/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing          0.985077135545289 \
			--orbit-period 354.6277687963041 \
		 --proper-orbit-period 255.9661564223296 \
		 --component $component \
		 --mode-file-format smooth-and-noise \
		 --use-error error-estimate-qsum-noise-estimate \
		 --check-high-error-for-emm-ge 10 \
		 --max-relative-error 0.05 \
		 --treat-high-error-as missing-data \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.2 --orbit-p 6.15 --orbit-e 0.4 \
		 --min-max-times-file minmax-times.dat \
		 --min-time 360 \
		 --tail-fit-emm 8-18 \
		 ../emm{?,??}-dro6-48-cs874/$component.smooth-and-noise \
		> self-force.$component.dat
	done


==> anc/ze4/dro6-48-diss0.1-comp-solid874/analysis/doit.self-force.F_r.tail-fit-slider <==
#!/bin/sh

slider --min 0 --delta 0.985077135545289 --max 353.642691660759 \
       --title 'BH_spin=0.2 orbit_p=6.15 orbit_e=0.4   F_r tail fit' \
       --continuous \
       --command-file self-force.F_r.tail-fit-slider.gnuplot \
  | gnuplot


==> anc/ze4/dro6-48-diss0.1-comp-solid874/analysis/doit.smooth-and-noise <==
#!/bin/sh

##	for emm in 2 ;
##	for emm in 12 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro6-48-cs874
##		for component in F_r ;
##		for component in F_t ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --smooth-and-noise \
			 --smoothing-SG-degree 6 --smoothing-SG-iradius 10 \
			 --time-spacing          0.985077135545289 \
			        --orbit-period 354.6277687963041 \
			 --proper-orbit-period 255.9661564223296 \
			 --component $component \
			 $model/$component.mode \
			> $model/$component.smooth-and-noise
		done
	done


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm0-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 11820.9256265435

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm1-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 6895.53994881702

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm10-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm11-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm12-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm13-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm14-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm15-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm16-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm17-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm18-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm19-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm2-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 3940.30854218116

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm20-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm3-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm4-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm5-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm6-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm7-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm8-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/dro6-48-diss0.1-comp-solid874/emm9-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=   0.2
particle::p		=   6.15
particle::e		=   0.4


# spin=0.2 p=6.15 e=0.4
# orbit period  =  354.627768796304
# orbit period / 360 = 0.985077135545289
#   min r= 4.393 rstar= 4.756
#   max r=10.25  rstar=13.085

initial_t			=  111.313716316618	#  113 * dt
max_t				= 1182.09256265435	# 1200 * dt

Delta_t_must_divide		=    0.985077135545289
self_force::doit_Delta_t	=    0.985077135545289

# first worldtube move at t=243.5 (= min_t + 132)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 11.5
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.32

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -70.0
compactify::inner_compactify_Rstar	=   -45.0
compactify::outer_compactify_Rstar	=   +65.0
nominal_max_Rstar[0][0]			=   +90.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze4/orbit.gnuplot <==
spin	=   0.2
p	=   6.15
e	=   0.4

period	= 354.6277687963041
iperiod	= 360
dt	=   0.985077135545289

Delta_phi_per_period = 23.25895340256447


==> anc/ze9/dro6-48-diss0.1-comp-solid874/analysis/doit.all <==
#!/bin/sh

doit.orbit

doit.orbit-differences
doit.smooth-and-noise
doit.self-force
doit.diss-cons
doit.join-orbit-and-self-force-data

# doit.self-force.F_r.tail-fit-slider


==> anc/ze9/dro6-48-diss0.1-comp-solid874/analysis/doit.diss-cons <==
#!/bin/sh

# compute dissipative & conservative parts of self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	input=self-force.$component.dat
	output=self-force.diss-cons.$component.dat
	echo "   $input"

	case "$component" in
	F_t|F_phi)
		even_name='dissipative'
		odd_name='conservative'
		diss_cons_cmd='--even-odd'
		;;
	F_r)	even_name='conservative'
		odd_name='dissipative'
		diss_cons_cmd='--odd-even'
		;;
	esac

	cat $input\
	  | even.odd --t-column 1 --y-column 6 --y-error-column 7 \
		     --delta 1 \
		     --period `fgrep iperiod <../../orbit.gnuplot | Nth 3` \
		     $diss_cons_cmd \
		     --new-header-comments \
	  | sed -e "s/even part/${even_name} part/" \
		-e "s/odd part/${odd_name} part/" \
		-e "s/{even,odd} parts/{${even_name},${odd_name}} parts/" \
	  > $output
	done


==> anc/ze9/dro6-48-diss0.1-comp-solid874/analysis/doit.join-orbit-and-self-force-data <==
#!/bin/sh

	for component in F_t F_r F_phi ;
	do
	output=self-force.orbit-and-sf.$component.dat
	echo "$output"
	njoin --assume-sorted \
	      --1 1 --2 2 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      orbit.dat self-force.diss-cons.$component.dat \
		> $output
	done


==> anc/ze9/dro6-48-diss0.1-comp-solid874/analysis/doit.orbit <==
#!/bin/sh

print_Kerr_geodesic spin=0 p=7.8001 e=0.9 \
                    t='0(1.00003736697436)2111.07888168287' \
	> orbit.dat
print_Kerr_geodesic spin=0 p=7.8001 e=0.9 \
                    t='-1056.03945952492(1.00003736697436)1056.03945952492' \
	> orbit-sym.dat


==> anc/ze9/dro6-48-diss0.1-comp-solid874/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro6-48-cs874
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing           1.00003736697436 \
			        --orbit-period 2112.078919049844 \
			 --proper-orbit-period 1913.401810766781 \
			 --component $component \
			 --multiply-modes-by 0.159154943091895 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/ze9/dro6-48-diss0.1-comp-solid874/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
			 --time-spacing           1.00003736697436 \
			        --orbit-period 2112.078919049844 \
			 --proper-orbit-period 1913.401810766781 \
		 --component $component \
		 --mode-file-format smooth-and-noise \
		 --use-error error-estimate-qsum-noise-estimate \
		 --check-high-error-for-emm-ge 2 \
		 --max-relative-error 0.3 \
		 --treat-high-error-as missing-data \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.0 --orbit-p 7.8001 --orbit-e 0.9 \
		 --min-max-times-file minmax-times.dat \
		 --min-time 1600 \
		 --tail-fit-emm 12-20 \
		 ../emm{?,??}-dro6-48-cs874/$component.smooth-and-noise \
		> self-force.$component.dat
	done


==> anc/ze9/dro6-48-diss0.1-comp-solid874/analysis/doit.smooth-and-noise <==
#!/bin/sh

##	for emm in 2 ;
##	for emm in 12 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro6-48-cs874
##		for component in F_r ;
##		for component in F_t ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --smooth-and-noise \
			 --smoothing-SG-degree 6 --smoothing-SG-iradius 10 \
			 --time-spacing           1.00003736697436 \
			        --orbit-period 2112.078919049844 \
			 --proper-orbit-period 1913.401810766781 \
			 --component $component \
			 $model/$component.mode \
			> $model/$component.smooth-and-noise
		done
	done


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm0-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 15000.5605046154

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm1-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 10000.3736697436

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm10-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm11-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm12-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm13-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm14-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm15-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm16-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm17-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm18-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm19-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm2-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 8000.29893579488

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm20-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm3-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm4-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm5-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm6-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm7-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm8-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/dro6-48-diss0.1-comp-solid874/emm9-dro6-48-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=   0.0
particle::p		=   7.8001
particle::e		=   0.9


# spin=0.0 p=7.8001 e=0.9
# orbit period = 2112.078919049844
# orbit period / 2112 = 1.00003736697436
#   min r= 4.105 rstar= 4.208
#   max r=78.001 rstar=85.276

initial_t			=  920.034377616411	#  920 * dt
max_t				= 4800.17936147693	# 4800 * dt

Delta_t_must_divide		=    1.00003736697436
self_force::doit_Delta_t	=    1.00003736697436

# first worldtube move at t=1194.0 (= min_t + 274)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
##                                           123456789.123456789.
worldtube::radius_theta/pi		=  0.12962962962962962963
worldtube::max_particle_offset_fraction[initial]	= 0.20

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                             123456789.123456789.12
Delta_Rstar[0]		=    0.16666666666666666666		# M/6
Delta_theta/pi[0]	=    0.0092592592592592592593		# pi/108 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze9/orbit.gnuplot <==
spin	=   0.0
p	=   7.8001
e	=   0.9

iperiod	= 2112
period	= 2112.078919049844
dt	=    1.00003736697436

Delta_phi_per_period = 39.04777524582597


==> anc/ze98/dro10-80-diss0.1-comp-solid975/analysis/doit.all <==
#!/bin/sh

doit.orbit

doit.orbit-differences
doit.smooth-and-noise
doit.self-force
doit.diss-cons
doit.join-orbit-and-self-force-data

# doit.self-force.F_r.tail-fit-slider


==> anc/ze98/dro10-80-diss0.1-comp-solid975/analysis/doit.diss-cons <==
#!/bin/sh

# compute dissipative & conservative parts of self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	input=self-force.$component.dat
	output=self-force.diss-cons.$component.dat
	echo "   $input"

	case "$component" in
	F_t|F_phi)
		even_name='dissipative'
		odd_name='conservative'
		diss_cons_cmd='--even-odd'
		;;
	F_r)	even_name='conservative'
		odd_name='dissipative'
		diss_cons_cmd='--odd-even'
		;;
	esac

	cat $input\
	  | even.odd --t-column 1 --y-column 6 --y-error-column 7 \
		     --delta 1 \
		     --period `fgrep iperiod <../../orbit.gnuplot | Nth 3` \
		     $diss_cons_cmd \
		     --new-header-comments \
	  | sed -e "s/even part/${even_name} part/" \
		-e "s/odd part/${odd_name} part/" \
		-e "s/{even,odd} parts/{${even_name},${odd_name}} parts/" \
	  > $output
	done


==> anc/ze98/dro10-80-diss0.1-comp-solid975/analysis/doit.join-orbit-and-self-force-data <==
#!/bin/sh

	for component in F_t F_r F_phi ;
	do
	output=self-force.orbit-and-sf.$component.dat
	echo "$output"
	njoin --assume-sorted \
	      --1 1 --2 2 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      orbit.dat self-force.diss-cons.$component.dat \
		> $output
	done


==> anc/ze98/dro10-80-diss0.1-comp-solid975/analysis/doit.orbit <==
#!/bin/sh

print_Kerr_geodesic spin=0.99 p=2.4 e=0.98 \
                    t='0(0.2500469276908682658)3304.37014943482' \
	> orbit.dat

print_Kerr_geodesic spin=0.99 p=2.4 e=0.98 \
                  t='-1652.31009818126(0.2500469276908682658)1652.31009818126' \
	> orbit-sym.dat


==> anc/ze98/dro10-80-diss0.1-comp-solid975/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro10-80-cs975
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing           0.2500469276908682658 \
			        --orbit-period 3304.620196362515 \
			 --proper-orbit-period 3021.479653012217 \
			 --fuzz 1.0e-6 \
			 --component $component \
			 --multiply-modes-by 0.159154943091895 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/ze98/dro10-80-diss0.1-comp-solid975/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing           0.2500469276908682658 \
			--orbit-period 3304.620196362515 \
		 --proper-orbit-period 3021.479653012217 \
		 --fuzz 1.0e-6 \
		 --component $component \
		 --mode-file-format time/tau/mode/error  \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.99 --orbit-p 2.4 --orbit-e 0.98 \
		 --min-max-times-file minmax-times.dat \
		 --min-time 3000 \
		 ../emm{?,1[012]}-dro10-80-cs975/$component.mode \
		> self-force.$component.dat
	done


==> anc/ze98/dro10-80-diss0.1-comp-solid975/analysis/doit.self-force.F_r.tail-fit-slider <==
#!/bin/sh

slider --min 0 --delta 0.2500469276908682658 --max 3304.37014943482 \
       --title 'BH_spin=0.99 orbit_p=2.4 orbit_e=0.98   F_r tail fit' \
       --continuous \
       --command-file self-force.F_r.tail-fit-slider.gnuplot \
  | gnuplot


==> anc/ze98/dro10-80-diss0.1-comp-solid975/analysis/doit.self-force.dro8-dro10-F_r.tail-fit-slider <==
#!/bin/sh

slider --min 0 --delta 0.2500469276908682658 --max 3304.37014943482 \
       --title 'BH_spin=0.99 orbit_p=2.4 orbit_e=0.98   F_r tail fit' \
       --continuous \
       --command-file self-force.dro8-dro10-F_r.tail-fit-slider.gnuplot \
  | gnuplot


==> anc/ze98/dro10-80-diss0.1-comp-solid975/analysis/doit.smooth-pm20-and-noise <==
#!/bin/sh

##	for emm in 2 ;
##	for emm in 12 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro10-80-cs975
##		for component in F_r ;
##		for component in F_t ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --smooth-and-noise \
			 --smoothing-SG-degree 6 --smoothing-SG-iradius 20 \
			 --time-spacing           0.2500469276908682658 \
			        --orbit-period 3304.620196362515 \
			 --proper-orbit-period 3021.479653012217 \
			 --fuzz 1.0e-6 \
			 --component $component \
			 $model/$component.mode \
			> $model/$component.smooth-and-noise
		done
	done


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm0-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 18175.4110799938

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm1-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 14870.7908836313

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm10-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm11-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm12-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm13-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm14-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm15-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm16-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm17-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm18-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm19-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm2-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 14870.7908836313

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm20-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm3-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 13218.4807854501

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm4-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 13218.4807854501

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm5-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm6-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm7-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm8-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/dro10-80-diss0.1-comp-solid975/emm9-dro10-80-cs975.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=  0.99
particle::p		=  2.4
particle::e		=  0.98

# orbit period        = 3304.620196362515
# orbit period / 3404 =    1.000187710763473063
#   min r=  1.212 rstar=-15.321
#   max r=120.000 rstar=128.155

initial_t			= 1448.27180518551	# 1448*dt
max_t				= 11566.1706872688

Delta_t_must_divide		=   0.2500469276908682658
self_force::doit_Delta_t	=   0.2500469276908682658
radiation::doit_Delta_t		=   0.2500469276908682658
output_worldtube_info.Delta_t	=   0.2500469276908682658
self_force::output_field_at_particle	= true

# first worldtube move at t=1856.35 (= initial_t + 408)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 127.5
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.15

# allow +/- 0.25M offset of particle from worldtube center,
#       +/- 0.5M max distance worldtube can move at any one time
worldtube::max_particle_offset_fraction[main]	= 0.05
worldtube::max_center_move_fraction		= 0.10

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

dissipation_coefficient::everywhere.coefficient		= 0.1

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0
radiation::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.1				# 1/10 M
Delta_theta/pi[0]	=    0.0055555555555555555555		# pi/180 radians

########################################

nominal_min_Rstar[0][0]			=  -90.0
compactify::inner_compactify_Rstar	=  -65.0
compactify::outer_compactify_Rstar	= +180.0
nominal_max_Rstar[0][0]			= +205.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/ze98/orbit.gnuplot <==
spin	= 0.99
p	= 2.4
e	= 0.98

period	= 3304.620196362515

# we have samples about every 0.25M
iperiod	= 13216

dt	= 1.000187710763473063
dt4	= 0.2500469276908682658


==> anc/zze9/dro8-64-diss0.1-comp-solid874/analysis/doit.all <==
#!/bin/sh

doit.orbit

doit.orbit-differences
doit.smooth-and-noise
doit.self-force
doit.diss-cons
doit.join-orbit-and-self-force-data

# doit.self-force.F_r.tail-fit-slider


==> anc/zze9/dro8-64-diss0.1-comp-solid874/analysis/doit.diss-cons <==
#!/bin/sh

# compute dissipative & conservative parts of self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	input=self-force.$component.dat
	output=self-force.diss-cons.$component.dat
	echo "   $input"

	case "$component" in
	F_t|F_phi)
		even_name='dissipative'
		odd_name='conservative'
		diss_cons_cmd='--even-odd'
		;;
	F_r)	even_name='conservative'
		odd_name='dissipative'
		diss_cons_cmd='--odd-even'
		;;
	esac

	cat $input\
	  | even.odd --t-column 1 --y-column 6 --y-error-column 7 \
		     --delta 1 \
		     --period `fgrep iperiod <../../orbit.gnuplot | Nth 3` \
		     $diss_cons_cmd \
		     --new-header-comments \
	  | sed -e "s/even part/${even_name} part/" \
		-e "s/odd part/${odd_name} part/" \
	  > $output
	done


==> anc/zze9/dro8-64-diss0.1-comp-solid874/analysis/doit.join-orbit-and-self-force-data <==
#!/bin/sh

	for component in F_t F_r F_phi ;
	do
	output=self-force.orbit-and-sf.$component.dat
	echo "$output"
	njoin --assume-sorted \
	      --1 1 --2 2 \
	      --make-new-column-comments \
	      --fuzz 1.0e-6 \
	      orbit.dat self-force.diss-cons.$component.dat \
		> $output
	done


==> anc/zze9/dro8-64-diss0.1-comp-solid874/analysis/doit.orbit <==
#!/bin/sh

print_Kerr_geodesic spin=0 p=7.800001 e=0.9 \
                    t='0(1.000366583114344424)2223.81491426319' \
	> orbit.dat
print_Kerr_geodesic spin=0 p=7.800001 e=0.9 \
                   t='-1112.40764042315(1.000366583114344424)1112.40764042315' \
	> orbit-sym.dat


==> anc/zze9/dro8-64-diss0.1-comp-solid874/analysis/doit.orbit-differences <==
#!/bin/sh

##	for emm in 2 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro8-64-cs874
##		for component in F_r ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --orbit-difference \
			 --time-spacing           1.000366583114344424 \
			        --orbit-period 2224.815280846302 \
			 --proper-orbit-period 1971.883383828685 \
			 --component $component \
			 --multiply-modes-by 0.159154943091895 \
			 --fuzz 1.0e-7 \
			 $model/$component.mode \
			> $model/$component.orbit-diff
		done
	done


==> anc/zze9/dro8-64-diss0.1-comp-solid874/analysis/doit.self-force <==
#!/bin/sh

# compute self-force

##	for component in F_r ;
	for component in F_t F_r F_phi ;
	do
	echo "self-force for $component"
	ksf-tail --self-force \
		 --print-self-force-detailed-info-to-file \
				self-force.$component.detailed-info \
		 --time-spacing           1.000366583114344424 \
			--orbit-period 2224.815280846302 \
		 --proper-orbit-period 1971.883383828685 \
		 --fuzz 1.0e-6 \
		 --component $component \
		 --mode-file-format smooth-and-noise \
		 --use-error error-estimate-qsum-noise-estimate \
		 --check-high-error-for-emm-ge 2 \
		 --max-relative-error 0.3 \
		 --treat-high-error-as missing-data \
		 --multiply-modes-by 0.159154943091895 \
		 --BH-spin 0.0 --orbit-p 7.800001 --orbit-e 0.9 \
		 --min-max-times-file minmax-times.dat \
		 --min-time 1575 \
		 --tail-fit-emm 12-20 \
		 ../emm{?,??}-dro8-64-cs874/$component.smooth-and-noise \
		> self-force.$component.dat
	done


==> anc/zze9/dro8-64-diss0.1-comp-solid874/analysis/doit.smooth-and-noise <==
#!/bin/sh

##	for emm in 2 ;
##	for emm in 12 ;
	for emm in `iota '0(1)20'` ;
	do
	model=../emm$emm-dro8-64-cs874
##		for component in F_r ;
##		for component in F_t ;
		for component in F_t F_r F_phi ;
		do
		echo "$model/$component"
		ksf-tail --smooth-and-noise \
			 --smoothing-SG-degree 6 --smoothing-SG-iradius 10 \
			 --time-spacing           1.000366583114344424 \
			        --orbit-period 2224.815280846302 \
			 --proper-orbit-period 1971.883383828685 \
			 --fuzz 1.0e-6 \
			 --component $component \
			 $model/$component.mode \
			> $model/$component.smooth-and-noise
		done
	done


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm0-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  0
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 23360.5604488862

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm1-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  1
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 14461.299325501

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm10-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  10
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 5562.03820211575

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm11-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  11
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 5562.03820211575

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm12-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  12
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 5562.03820211575

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm13-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  13
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 5562.03820211575

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm14-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  14
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 5562.03820211575

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm15-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  15
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 5562.03820211575

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm16-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  16
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 5562.03820211575

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm17-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  17
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 5562.03820211575

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm18-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  18
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 5562.03820211575

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm19-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  19
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 5562.03820211575

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm2-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  2
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 12236.4840446547

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm20-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  20
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 5562.03820211575

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm3-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  3
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 7786.85348296206

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm4-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  4
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 7786.85348296206

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm5-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  5
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 7786.85348296206

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm6-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  6
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 7786.85348296206

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm7-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  7
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 7786.85348296206

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm8-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  8
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 7786.85348296206

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/dro8-64-diss0.1-comp-solid874/emm9-dro8-64-cs874.par <==
physics_system		= "complex_scalar_field"
particle::orbit_type	= "equatorial/eccentric"
cg_version		= "cg version 3.1.4: Kerr, equatorial eccentric orbit"
space_FD_scheme		= "fourth_order_space_FD"
interpolation_scheme	= "quintic_interpolation"
evolution_scheme	= "RK4_evolution"
fp			= "double"

what_to_do		= "time evolution"
verbose			= 6

emm			=  9
Kerr::spin		=   0.0
particle::p		=   7.800001
particle::e		=   0.9


# spin=0.0 p=7.800001 e=0.9
# orbit period = 2224.815280846302
# orbit period / 2224 = 1.000366583114344424
#   min r= 4.105 rstar= 4.208
#   max r=78.000 rstar=85.275

initial_t			= 1005.36841602992	# 1005 * dt
max_t				= 7786.85348296206

Delta_t_must_divide		=    1.000366583114344424
self_force::doit_Delta_t	=    1.000366583114344424

# first worldtube move at t=1219.4 (= min_t + 214)
mesh::move_worldtube			= true
worldtube::center_Rstar			= 85.0
worldtube::radius_Rstar			=  5.0
worldtube::radius_theta/pi		=  0.125
worldtube::max_particle_offset_fraction[initial]	= 0.10

# allow +/- 0.25M offset of particle from worldtube center
worldtube::max_particle_offset_fraction[main]		= 0.05

# allow max +/-0.5M movement of the worldtube at a time
worldtube::max_center_move_fraction	= 0.1

mesh::max_rl				= 3
mesh::min_rl_to_move			= 1

self_force::output_field_at_particle	= true

dissipation_coefficient::everywhere.coefficient		= 0.1

##output_initial_grid_structure		= true
##super_output_Delta_t			= 200.511082087796	# 200 * dt

# flush output buffers every 10 minutes
flush_cout_time_interval		= 600.0
self_force::flush_time_interval		= 600.0

##                               123456789.123456789.
Delta_Rstar[0]		=    0.125				# 1/8 M
Delta_theta/pi[0]	=    0.0069444444444444444444		# pi/144 radians

########################################

nominal_min_Rstar[0][0]			=   -75.0
compactify::inner_compactify_Rstar	=   -50.0
compactify::outer_compactify_Rstar	=  +135.0
nominal_max_Rstar[0][0]			=  +160.0

nominal_min_Rstar-WT_center[1][0]	=   -30.0
nominal_max_Rstar-WT_center[1][0]	=   +30.0

nominal_min_Rstar-WT_center[2][0]	=   -15.0
nominal_max_Rstar-WT_center[2][0]	=   +15.0
nominal_min_theta/pi-WT_center[2][0]	=    -0.25

nominal_min_Rstar-WT_center[3][0]	=    -8.0
nominal_max_Rstar-WT_center[3][0]	=    +8.0
##                                              123456789.123456789.
nominal_min_theta/pi-WT_center[3][0]	=    -0.16666666666666666666	# 12/72


==> anc/zze9/orbit.gnuplot <==
spin	=   0.0
p	=   7.800001
e	=   0.9

iperiod	= 2224
period	= 2224.815280846302
dt	=    1.000366583114344424

Delta_phi_per_period = 52.60500928819299

